Two-loop mixed QCD-EW corrections to $q \overline{q} \to H g$, $qg \to Hq$, and $\overline{q}g \to H\overline{q}$

We compute the two-loop mixed QCD-Electroweak corrections to $q \overline{q} \to H g$ and its crossed channels $q g \to H q$, $\overline{q} g \to H \overline{q}$, limiting ourselves to the contribution of light virtual quarks. We compute the independent helicity amplitudes as well as the form factors for this process, expressing them in terms of hyperlogarithms with algebraic arguments. The Feynman integrals are computed by direct integration over Feynman parameters and the results are expressed in terms of a basis of rational prefactors.

==> anc/A0.m <==
{
+(4/mh2/(s+u)/u*r)*(
-Log[2-mh2-r]
+Log[2]
)
+(4/s/u^2-4/s/u)*(
+Log[-u/t]*Log[1-t]
-G[2/(mh2-r), u/mh2, 1]
-G[2/(mh2+r), u/mh2, 1]
-G[1-1/u, u/(t+u), 1]
+G[1/t, u/(t+u), 1]
+G[1-1/u, u/mh2, 1]
)
+(-4/mh2/(s+u)/u+4/(s+u)/u-4/mh2/t/u)*(
+Log[1-t]
)
+(4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u)*(
-G[0, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1]
+G[0, 1/t, 1]
)
+(4/s/u^2-4/s/u-4/(s+u)^2/u-4/(s+u)/u^2+4/(s+u)/u)*(
+Log[-t/(s+u)]*Log[1-t]
-G[1/t, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 1]
)
}


==> anc/A0.mpl <==
+(4/mh2/(s+u)/u*r)*(
-ln(2-mh2-r)
+ln(2)
)
+(4/s/u^2-4/s/u)*(
+ln(-u/t)*ln(1-t)
-Hlog(1,[2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2+r), u/mh2])
-Hlog(1,[1-1/u, u/(t+u)])
+Hlog(1,[1/t, u/(t+u)])
+Hlog(1,[1-1/u, u/mh2])
)
+(-4/mh2/(s+u)/u+4/(s+u)/u-4/mh2/t/u)*(
+ln(1-t)
)
+(4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u)*(
-Hlog(1,[0, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r)])
+Hlog(1,[0, 1/t])
)
+(4/s/u^2-4/s/u-4/(s+u)^2/u-4/(s+u)/u^2+4/(s+u)/u)*(
+ln(-t/(s+u))*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2])
)
;


==> anc/A1.m <==
{
+(-2/mh2/(s+u)/u*r)*(
+Log[2]^2
+Log[2-mh2-r]^2
-2*Log[2]*Log[2-mh2-r]
+2*G[2/(mh2-r), 2/(mh2+r), 1]
-2*Log[2]
+2*Log[2-mh2-r]
)
+(-4/(s+u)^2/u)*(
+G[0, 1/t, 1]
)
+(4/t/(s+t)/u)*(
+1/2*Log[1-u]^2
-G[0, 1-1/u, 1]
+G[2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 1]
)
+(4/(s+u)^2/u+4/t/(s+t)/u)*(
+G[0, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1]
)
+(4/s/u^2-4/s/u)*(
+G[0, u/(t+u), 1]*Log[1-t]
+G[(s+u)/mh2, u/(t+u), 1]*Log[1-t]
-G[0, 1-1/t, 1]*Log[-u/t]
-2*G[1/t, u/(t+u), 1]*Log[1-t]
-1/2*Log[-u/t]*Log[1-t]^2
-G[1/t, 0, u/(t+u), 1]
+2*G[1/t, 1/t, u/(t+u), 1]
-G[1/t, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2-r), 1, u/(t+u), 1]
-G[2/(mh2-r), 1/t, u/(t+u), 1]
-G[2/(mh2-r), u/mh2, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2-r), u/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), u/mh2, 1]
-G[2/(mh2-r), 1-1/u, u/mh2, 1]
-G[2/(mh2+r), 1, u/(t+u), 1]
-G[2/(mh2+r), 1/t, u/(t+u), 1]
-G[2/(mh2+r), u/mh2, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2-r), u/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), u/mh2, 1]
-G[2/(mh2+r), 1-1/u, u/mh2, 1]
-G[1-1/u, 1, u/mh2, 1]
-G[1-1/u, u/mh2, u/mh2, 1]
+2*G[1-1/u, 1-1/u, u/mh2, 1]
-2*G[1-1/u, 1-1/u, u/(t+u), 1]
+G[2/(mh2-r), 0, u/(t+u), 1]
+G[2/(mh2-r), 1, u/mh2, 1]
+G[2/(mh2-r), u/mh2, u/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), 1-1/u, u/(t+u), 1]
+G[2/(mh2+r), 0, u/(t+u), 1]
+G[2/(mh2+r), 1, u/mh2, 1]
+G[2/(mh2+r), u/mh2, u/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2+r), 1-1/u, u/(t+u), 1]
+G[1-1/u, 1, u/(t+u), 1]
+G[1-1/u, u/mh2, u/(t+u), 1]
)
+(-4/s/u+4/s/t/u)*(
+Log[-u/t]*Log[1-t]
-G[1-1/u, u/(t+u), 1]
+G[1/t, u/(t+u), 1]
)
+(2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u)*(
+Log[1-t]^2
+2*G[0, 1-1/t, 1]
-2*Log[1-t]
)
+(-4/(s+u)^2/u-4/(s+u)/u^2+4/(s+u)/u)*(
+2*G[0, 1/t, 1]*Log[1-t]
-G[0, 0, 1/t, 1]
-2*G[0, 1/t, 1/t, 1]
-G[0, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 2/(mh2+r), (s+u)/mh2, 1]
-2*G[1/t, 0, 1/t, 1]
+G[0, 0, 2/(mh2-r), 1]
+G[0, 0, 2/(mh2+r), 1]
+G[0, 1/t, (s+u)/mh2, 1]
+G[0, 2/(mh2-r), 1/t, 1]
+G[0, 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 1/t, 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 0, 1/t, 1]
+G[2/(mh2-r), 0, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 1/t, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 1]
)
+(4/(s+u)^2/u-4/s/u+4/s/t/u)*(
+Log[-t/(s+u)]*Log[1-t]
-G[1/t, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 1]
)
+(4/t/(s+t)/u+4/s/u-4/s/t/u)*(
-G[1-1/u, u/mh2, 1]
+G[2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), u/mh2, 1]
)
+(-4/s/u^2+4/s/u+4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u)*(
+G[0, 1-1/t, 1]*Log[-t/(s+u)]
-2*G[1/t, (s+u)/mh2, 1]*Log[1-t]
+1/2*Log[-t/(s+u)]^2*Log[1-t]
+1/2*Log[-t/(s+u)]*Log[1-t]^2
+2*G[1/t, 1/t, (s+u)/mh2, 1]
-G[1/t, (s+u)/mh2, (s+u)/mh2, 1]
-G[2/(mh2-r), 1/t, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2+r), 1/t, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
)
+(-4/s/u^2+4/s/u+8/(s+u)^2/u+8/(s+u)/u^2-8/(s+u)/u)*(
+G[0, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 0, (s+u)/mh2, 1]
+G[2/(mh2-r), 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, (s+u)/mh2, 1]
)
}


==> anc/A1.mpl <==
+(-2/mh2/(s+u)/u*r)*(
+ln(2)^2
+ln(2-mh2-r)^2
-2*ln(2)*ln(2-mh2-r)
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r)])
-2*ln(2)
+2*ln(2-mh2-r)
)
+(-4/(s+u)^2/u)*(
+Hlog(1,[0, 1/t])
)
+(4/t/(s+t)/u)*(
+1/2*ln(1-u)^2
-Hlog(1,[0, 1-1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r)])
)
+(4/(s+u)^2/u+4/t/(s+t)/u)*(
+Hlog(1,[0, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r)])
)
+(4/s/u^2-4/s/u)*(
+Hlog(1,[0, u/(t+u)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, u/(t+u)])*ln(1-t)
-Hlog(1,[0, 1-1/t])*ln(-u/t)
-2*Hlog(1,[1/t, u/(t+u)])*ln(1-t)
-1/2*ln(-u/t)*ln(1-t)^2
-Hlog(1,[1/t, 0, u/(t+u)])
+2*Hlog(1,[1/t, 1/t, u/(t+u)])
-Hlog(1,[1/t, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), 1, u/(t+u)])
-Hlog(1,[2/(mh2-r), 1/t, u/(t+u)])
-Hlog(1,[2/(mh2-r), u/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2-r), 1-1/u, u/mh2])
-Hlog(1,[2/(mh2+r), 1, u/(t+u)])
-Hlog(1,[2/(mh2+r), 1/t, u/(t+u)])
-Hlog(1,[2/(mh2+r), u/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2+r), 1-1/u, u/mh2])
-Hlog(1,[1-1/u, 1, u/mh2])
-Hlog(1,[1-1/u, u/mh2, u/mh2])
+2*Hlog(1,[1-1/u, 1-1/u, u/mh2])
-2*Hlog(1,[1-1/u, 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2-r), 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1, u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, u/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2+r), 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1, u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u)])
+Hlog(1,[1-1/u, 1, u/(t+u)])
+Hlog(1,[1-1/u, u/mh2, u/(t+u)])
)
+(-4/s/u+4/s/t/u)*(
+ln(-u/t)*ln(1-t)
-Hlog(1,[1-1/u, u/(t+u)])
+Hlog(1,[1/t, u/(t+u)])
)
+(2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u)*(
+ln(1-t)^2
+2*Hlog(1,[0, 1-1/t])
-2*ln(1-t)
)
+(-4/(s+u)^2/u-4/(s+u)/u^2+4/(s+u)/u)*(
+2*Hlog(1,[0, 1/t])*ln(1-t)
-Hlog(1,[0, 0, 1/t])
-2*Hlog(1,[0, 1/t, 1/t])
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[1/t, 0, 1/t])
+Hlog(1,[0, 0, 2/(mh2-r)])
+Hlog(1,[0, 0, 2/(mh2+r)])
+Hlog(1,[0, 1/t, (s+u)/mh2])
+Hlog(1,[0, 2/(mh2-r), 1/t])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 1/t])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 0, 1/t])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 1/t])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])
)
+(4/(s+u)^2/u-4/s/u+4/s/t/u)*(
+ln(-t/(s+u))*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2])
)
+(4/t/(s+t)/u+4/s/u-4/s/t/u)*(
-Hlog(1,[1-1/u, u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2])
)
+(-4/s/u^2+4/s/u+4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u)*(
+Hlog(1,[0, 1-1/t])*ln(-t/(s+u))
-2*Hlog(1,[1/t, (s+u)/mh2])*ln(1-t)
+1/2*ln(-t/(s+u))^2*ln(1-t)
+1/2*ln(-t/(s+u))*ln(1-t)^2
+2*Hlog(1,[1/t, 1/t, (s+u)/mh2])
-Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
)
+(-4/s/u^2+4/s/u+8/(s+u)^2/u+8/(s+u)/u^2-8/(s+u)/u)*(
+Hlog(1,[0, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])
)
;


==> anc/A2.m <==
{
+(8/(s+u)^2/u)*(
+G[0, 1/t, 1]*Log[1-t]
-G[1/t, 0, 1/t, 1]
)
+(4/t/(s+t)/u)*(
+1/2*Log[1-u]^2
-1/6*Log[1-u]^3
-1/3*Pi^2*Log[2]
+1/6*Pi^2*Log[1-u]
+1/6*Pi^2*Log[2-mh2-r]
+1/6*Pi^2*Log[2-mh2+r]
-G[0, 1-1/u, 1]
+3*G[0, 0, 1-1/u, 1]
-2*G[0, 2/(mh2-r), 1, 1]
-2*G[0, 2/(mh2+r), 1, 1]
+3*G[0, 1-1/u, 1, 1]
-2*G[0, 1-1/u, 1-1/u, 1]
-G[2/(mh2-r), 0, 1, 1]
-G[2/(mh2-r), 2/(mh2+r), 1, 1]
-G[2/(mh2-r), 1-1/u, 1, 1]
-G[2/(mh2+r), 0, 1, 1]
-G[2/(mh2+r), 2/(mh2-r), 1, 1]
-G[2/(mh2+r), 1-1/u, 1, 1]
+2*G[1-1/u, 0, 1, 1]
-2*G[1-1/u, 0, 1-1/u, 1]
-G[1-1/u, u/mh2, 1, 1]
+G[2/(mh2-r), u/mh2, 1, 1]
+G[2/(mh2+r), u/mh2, 1, 1]
)
+(4/s/u^2-4/s/u)*(
+G[1/t, u/(t+u), 1]*Log[1-t]^2
+1/12*Pi^2*G[1/t, u/(t+u), 1]
-1/12*Pi^2*G[2/(mh2-r), u/mh2, 1]
-1/12*Pi^2*G[2/(mh2+r), u/mh2, 1]
+1/12*Pi^2*G[1-1/u, u/mh2, 1]
-1/12*Pi^2*G[1-1/u, u/(t+u), 1]
-1/2*G[0, u/(t+u), 1]*Log[1-t]^2
-G[0, u/(t+u), 1]*G[0, 1-1/t, 1]
+2*G[0, 1-1/t, 1]*G[1/t, u/(t+u), 1]
-G[0, 1-1/t, 1]*G[(s+u)/mh2, u/(t+u), 1]
-1/2*G[(s+u)/mh2, u/(t+u), 1]*Log[1-t]^2
-G[0, 0, u/(t+u), 1]*Log[1-t]
-G[0, 0, 1-1/t, 1]*Log[-u/t]
+2*G[0, 1/t, u/(t+u), 1]*Log[1-t]
-G[0, (s+u)/mh2, u/(t+u), 1]*Log[1-t]
-G[0, 1-1/t, 1-1/t, 1]*Log[-u/t]
+2*G[1/t, 0, u/(t+u), 1]*Log[1-t]
-4*G[1/t, 1/t, u/(t+u), 1]*Log[1-t]
+2*G[1/t, (s+u)/mh2, u/(t+u), 1]*Log[1-t]
-G[(s+u)/mh2, 0, u/(t+u), 1]*Log[1-t]
+2*G[(s+u)/mh2, 1/t, u/(t+u), 1]*Log[1-t]
-G[(s+u)/mh2, (s+u)/mh2, u/(t+u), 1]*Log[1-t]
-G[1-1/t, 0, 1-1/t, 1]*Log[-u/t]
+1/6*Log[-u/t]*Log[1-t]^3
+1/12*Pi^2*Log[-u/t]*Log[1-t]
-2*G[1/t, 0, 1/t, u/(t+u), 1]
-2*G[1/t, 1/t, 0, u/(t+u), 1]
+4*G[1/t, 1/t, 1/t, u/(t+u), 1]
-2*G[1/t, 1/t, (s+u)/mh2, u/(t+u), 1]
-2*G[1/t, (s+u)/mh2, 1/t, u/(t+u), 1]
-G[2/(mh2-r), 0, 0, u/(t+u), 1]
+2*G[2/(mh2-r), 0, 1/t, u/(t+u), 1]
-G[2/(mh2-r), 0, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2-r), 1, 1, u/mh2, 1]
-G[2/(mh2-r), 1, u/mh2, u/mh2, 1]
+2*G[2/(mh2-r), 1, 1-1/u, u/mh2, 1]
-2*G[2/(mh2-r), 1, 1-1/u, u/(t+u), 1]
-2*G[2/(mh2-r), 1/t, 1/t, u/(t+u), 1]
-G[2/(mh2-r), u/mh2, 1, u/mh2, 1]
-G[2/(mh2-r), u/mh2, u/mh2, u/mh2, 1]
+2*G[2/(mh2-r), u/mh2, 1-1/u, u/mh2, 1]
-2*G[2/(mh2-r), u/mh2, 1-1/u, u/(t+u), 1]
-G[2/(mh2-r), (s+u)/mh2, 0, u/(t+u), 1]
+2*G[2/(mh2-r), (s+u)/mh2, 1/t, u/(t+u), 1]
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2-r), 1, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2-r), 1/t, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2-r), u/mh2, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/u, u/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2+r), 1/t, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2+r), u/mh2, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/u, u/mh2, 1]
-G[2/(mh2-r), 1-1/u, 1, u/(t+u), 1]
-G[2/(mh2-r), 1-1/u, u/mh2, u/(t+u), 1]
-2*G[2/(mh2-r), 1-1/u, 1-1/u, u/mh2, 1]
+2*G[2/(mh2-r), 1-1/u, 1-1/u, u/(t+u), 1]
-G[2/(mh2+r), 0, 0, u/(t+u), 1]
+2*G[2/(mh2+r), 0, 1/t, u/(t+u), 1]
-G[2/(mh2+r), 0, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2+r), 1, 1, u/mh2, 1]
-G[2/(mh2+r), 1, u/mh2, u/mh2, 1]
+2*G[2/(mh2+r), 1, 1-1/u, u/mh2, 1]
-2*G[2/(mh2+r), 1, 1-1/u, u/(t+u), 1]
-2*G[2/(mh2+r), 1/t, 1/t, u/(t+u), 1]
-G[2/(mh2+r), u/mh2, 1, u/mh2, 1]
-G[2/(mh2+r), u/mh2, u/mh2, u/mh2, 1]
+2*G[2/(mh2+r), u/mh2, 1-1/u, u/mh2, 1]
-2*G[2/(mh2+r), u/mh2, 1-1/u, u/(t+u), 1]
-G[2/(mh2+r), (s+u)/mh2, 0, u/(t+u), 1]
+2*G[2/(mh2+r), (s+u)/mh2, 1/t, u/(t+u), 1]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2-r), 1, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2-r), 1/t, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2-r), u/mh2, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/u, u/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2+r), 1/t, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2+r), u/mh2, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/u, u/mh2, 1]
-G[2/(mh2+r), 1-1/u, 1, u/(t+u), 1]
-G[2/(mh2+r), 1-1/u, u/mh2, u/(t+u), 1]
-2*G[2/(mh2+r), 1-1/u, 1-1/u, u/mh2, 1]
+2*G[2/(mh2+r), 1-1/u, 1-1/u, u/(t+u), 1]
-G[1-1/u, 1, 1, u/(t+u), 1]
-G[1-1/u, 1, u/mh2, u/(t+u), 1]
-2*G[1-1/u, 1, 1-1/u, u/mh2, 1]
+2*G[1-1/u, 1, 1-1/u, u/(t+u), 1]
-G[1-1/u, u/mh2, 1, u/(t+u), 1]
-G[1-1/u, u/mh2, u/mh2, u/(t+u), 1]
-2*G[1-1/u, u/mh2, 1-1/u, u/mh2, 1]
+2*G[1-1/u, u/mh2, 1-1/u, u/(t+u), 1]
-2*G[1-1/u, 1-1/u, 1, u/mh2, 1]
+2*G[1-1/u, 1-1/u, 1, u/(t+u), 1]
-2*G[1-1/u, 1-1/u, u/mh2, u/mh2, 1]
+2*G[1-1/u, 1-1/u, u/mh2, u/(t+u), 1]
+4*G[1-1/u, 1-1/u, 1-1/u, u/mh2, 1]
-4*G[1-1/u, 1-1/u, 1-1/u, u/(t+u), 1]
+G[1/t, 0, 0, u/(t+u), 1]
+G[1/t, 0, (s+u)/mh2, u/(t+u), 1]
+G[1/t, (s+u)/mh2, 0, u/(t+u), 1]
+G[1/t, (s+u)/mh2, (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), 1, 1, u/(t+u), 1]
+G[2/(mh2-r), 1, u/mh2, u/(t+u), 1]
+G[2/(mh2-r), 1/t, 0, u/(t+u), 1]
+G[2/(mh2-r), 1/t, (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), u/mh2, 1, u/(t+u), 1]
+G[2/(mh2-r), u/mh2, u/mh2, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2-r), 0, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2-r), 1, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), u/mh2, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2-r), 1-1/u, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 0, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 1, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), u/mh2, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 1-1/u, u/(t+u), 1]
+G[2/(mh2-r), 1-1/u, 1, u/mh2, 1]
+G[2/(mh2-r), 1-1/u, u/mh2, u/mh2, 1]
+G[2/(mh2+r), 1, 1, u/(t+u), 1]
+G[2/(mh2+r), 1, u/mh2, u/(t+u), 1]
+G[2/(mh2+r), 1/t, 0, u/(t+u), 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2+r), u/mh2, 1, u/(t+u), 1]
+G[2/(mh2+r), u/mh2, u/mh2, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 0, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 1, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), u/mh2, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 1-1/u, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 0, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 1, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), u/mh2, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 1-1/u, u/(t+u), 1]
+G[2/(mh2+r), 1-1/u, 1, u/mh2, 1]
+G[2/(mh2+r), 1-1/u, u/mh2, u/mh2, 1]
+G[1-1/u, 1, 1, u/mh2, 1]
+G[1-1/u, 1, u/mh2, u/mh2, 1]
+G[1-1/u, u/mh2, 1, u/mh2, 1]
+G[1-1/u, u/mh2, u/mh2, u/mh2, 1]
)
+(-4/s/u+4/s/t/u)*(
+G[0, u/(t+u), 1]*Log[1-t]
+G[(s+u)/mh2, u/(t+u), 1]*Log[1-t]
-G[0, 1-1/t, 1]*Log[-u/t]
-2*G[1/t, u/(t+u), 1]*Log[1-t]
-1/2*Log[-u/t]*Log[1-t]^2
-G[1/t, 0, u/(t+u), 1]
+2*G[1/t, 1/t, u/(t+u), 1]
-G[1/t, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2-r), 0, 1/t, 1]
-G[2/(mh2-r), 1, u/(t+u), 1]
-G[2/(mh2-r), 1/t, u/(t+u), 1]
-G[2/(mh2-r), u/mh2, u/(t+u), 1]
-G[2/(mh2+r), 0, 1/t, 1]
-G[2/(mh2+r), 1, u/(t+u), 1]
-G[2/(mh2+r), 1/t, u/(t+u), 1]
-G[2/(mh2+r), u/mh2, u/(t+u), 1]
-2*G[1-1/u, 1-1/u, u/(t+u), 1]
+G[2/(mh2-r), 0, u/(t+u), 1]
+G[2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), 1-1/u, u/(t+u), 1]
+G[2/(mh2+r), 0, u/(t+u), 1]
+G[2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2+r), 1-1/u, u/(t+u), 1]
+G[1-1/u, 1, u/(t+u), 1]
+G[1-1/u, u/mh2, u/(t+u), 1]
)
+(-1/3/mh2/(s+u)/u+1/3/(s+u)/u-1/3/mh2/t/u)*(
+Pi^2*Log[1-t]
+24*Log[1-t]
)
+(-8/(s+u)^2/u+4/s/u-4/s/t/u)*(
+Log[2]^2
+G[0, (s+u)/mh2, 1]*Log[1-t]
+1/2*Log[2-mh2-r]^2
+1/2*Log[2-mh2+r]^2
-Log[2]*Log[2-mh2-r]
-Log[2]*Log[2-mh2+r]
+2*G[0, 1/t, 1/t, 1]
-G[0, 1/t, (s+u)/mh2, 1]
-G[0, 2/(mh2-r), 1/t, 1]
-G[0, 2/(mh2-r), 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 1/t, 1]
-G[0, 2/(mh2+r), 2/(mh2-r), 1]
-G[1/t, 0, (s+u)/mh2, 1]
-G[2/(mh2-r), 0, 2/(mh2+r), 1]
-G[2/(mh2+r), 0, 2/(mh2-r), 1]
+G[0, 1-1/t, 1]
+G[0, 0, 1/t, 1]
+G[0, 2/(mh2-r), (s+u)/mh2, 1]
+G[0, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2-r), 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, (s+u)/mh2, 1]
)
+(-4/(s+u)^2/u+4/s/u-4/s/t/u)*(
+2*G[0, 1-1/t, 1]*Log[1-t]
+2*G[(s+u)/mh2, 1/t, 1]*Log[1-t]
-2*G[1/t, (s+u)/mh2, 1/t, 1]
-2*G[2/(mh2-r), 1/t, 1/t, 1]
+2*G[2/(mh2-r), (s+u)/mh2, 1/t, 1]
-G[2/(mh2-r), 2/(mh2-r), 1/t, 1]
-G[2/(mh2-r), 2/(mh2+r), 1/t, 1]
-2*G[2/(mh2+r), 1/t, 1/t, 1]
+2*G[2/(mh2+r), (s+u)/mh2, 1/t, 1]
-G[2/(mh2+r), 2/(mh2-r), 1/t, 1]
-G[2/(mh2+r), 2/(mh2+r), 1/t, 1]
)
+(4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u)*(
+G[0, 1/t, 1]*Log[1-t]^2
+1/12*Pi^2*G[0, 1/t, 1]
-1/12*Pi^2*G[0, 2/(mh2-r), 1]
-1/12*Pi^2*G[0, 2/(mh2+r), 1]
+2*G[0, 1/t, 1]*G[0, 1-1/t, 1]
+2*G[0, 0, 1/t, 1]*Log[1-t]
-4*G[0, 1/t, 1/t, 1]*Log[1-t]
+2*G[0, (s+u)/mh2, 1/t, 1]*Log[1-t]
-4*G[1/t, 0, 1/t, 1]*Log[1-t]
+2*G[(s+u)/mh2, 0, 1/t, 1]*Log[1-t]
-G[0, 0, 0, 2/(mh2-r), 1]
-G[0, 0, 0, 2/(mh2+r), 1]
+2*G[0, 0, 1/t, 1/t, 1]
-G[0, 0, 1/t, (s+u)/mh2, 1]
-G[0, 0, 2/(mh2-r), 1/t, 1]
-G[0, 0, 2/(mh2-r), 2/(mh2-r), 1]
-G[0, 0, 2/(mh2-r), 2/(mh2+r), 1]
-G[0, 0, 2/(mh2+r), 1/t, 1]
-G[0, 0, 2/(mh2+r), 2/(mh2-r), 1]
-G[0, 0, 2/(mh2+r), 2/(mh2+r), 1]
+4*G[0, 1/t, 1/t, 1/t, 1]
-2*G[0, 1/t, 1/t, (s+u)/mh2, 1]
-2*G[0, 1/t, (s+u)/mh2, 1/t, 1]
-G[0, 2/(mh2-r), 0, 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 0, 2/(mh2+r), 1]
-2*G[0, 2/(mh2-r), 1/t, 1/t, 1]
+2*G[0, 2/(mh2-r), (s+u)/mh2, 1/t, 1]
-G[0, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
-G[0, 2/(mh2-r), 2/(mh2-r), 1/t, 1]
-G[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
-G[0, 2/(mh2-r), 2/(mh2+r), 1/t, 1]
-G[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 0, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 0, 2/(mh2+r), 1]
-2*G[0, 2/(mh2+r), 1/t, 1/t, 1]
+2*G[0, 2/(mh2+r), (s+u)/mh2, 1/t, 1]
-G[0, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
-G[0, 2/(mh2+r), 2/(mh2-r), 1/t, 1]
-G[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 2/(mh2+r), 1/t, 1]
-G[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1]
-2*G[1/t, 0, 0, 1/t, 1]
+4*G[1/t, 0, 1/t, 1/t, 1]
-2*G[1/t, 0, (s+u)/mh2, 1/t, 1]
+4*G[1/t, 1/t, 0, 1/t, 1]
-2*G[1/t, (s+u)/mh2, 0, 1/t, 1]
+3*G[2/(mh2-r), 0, 0, 1/t, 1]
-G[2/(mh2-r), 0, 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 0, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 0, 1/t, 1/t, 1]
+2*G[2/(mh2-r), 0, (s+u)/mh2, 1/t, 1]
-G[2/(mh2-r), 0, 2/(mh2-r), 1/t, 1]
-G[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2-r), 0, 2/(mh2+r), 1/t, 1]
-G[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/t, 0, 1/t, 1]
+2*G[2/(mh2-r), (s+u)/mh2, 0, 1/t, 1]
-G[2/(mh2-r), 2/(mh2-r), 0, 1/t, 1]
-G[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2+r), 0, 1/t, 1]
-G[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2+r), 1]
+3*G[2/(mh2+r), 0, 0, 1/t, 1]
-G[2/(mh2+r), 0, 0, 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 0, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 0, 1/t, 1/t, 1]
+2*G[2/(mh2+r), 0, (s+u)/mh2, 1/t, 1]
-G[2/(mh2+r), 0, 2/(mh2-r), 1/t, 1]
-G[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2+r), 0, 2/(mh2+r), 1/t, 1]
-G[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/t, 0, 1/t, 1]
+2*G[2/(mh2+r), (s+u)/mh2, 0, 1/t, 1]
-G[2/(mh2+r), 2/(mh2-r), 0, 1/t, 1]
-G[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2+r), 0, 1/t, 1]
-G[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2+r), 1]
+G[0, 0, 0, 1/t, 1]
+G[0, 0, 2/(mh2-r), (s+u)/mh2, 1]
+G[0, 0, 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 1/t, (s+u)/mh2, (s+u)/mh2, 1]
+G[0, 2/(mh2-r), 0, 1/t, 1]
+G[0, 2/(mh2-r), 1/t, (s+u)/mh2, 1]
+G[0, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
+G[0, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 2/(mh2+r), 0, 1/t, 1]
+G[0, 2/(mh2+r), 1/t, (s+u)/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2-r), 0, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), 0, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2+r), (s+u)/mh2, 1]
)
+(4/s/u^2-4/s/u+4/s/t/u)*(
+Log[-u/t]*Log[1-t]
-G[1-1/u, u/(t+u), 1]
+G[1/t, u/(t+u), 1]
)
+(-4/s/u+4/s/t/u-4/t/(s+t)/u)*(
-G[2/(mh2-r), 2/(mh2-r), u/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), u/mh2, 1]
-G[2/(mh2-r), 1-1/u, u/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), u/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), u/mh2, 1]
-G[2/(mh2+r), 1-1/u, u/mh2, 1]
-G[1-1/u, 1, u/mh2, 1]
-G[1-1/u, u/mh2, u/mh2, 1]
+2*G[1-1/u, 1-1/u, u/mh2, 1]
+G[2/(mh2-r), 1, u/mh2, 1]
+G[2/(mh2-r), u/mh2, u/mh2, 1]
+G[2/(mh2+r), 1, u/mh2, 1]
+G[2/(mh2+r), u/mh2, u/mh2, 1]
)
+(-8/(s+u)^2/u+4/s/u-4/s/t/u+4/t/(s+t)/u)*(
+G[2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 1]
)
+(8/(s+u)^2/u-4/s/u+4/s/t/u-8/t/(s+t)/u)*(
+G[0, 0, 2/(mh2-r), 1]
+G[0, 0, 2/(mh2+r), 1]
)
+(8/(s+u)^2/u-4/s/u+4/s/t/u+4/t/(s+t)/u)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 1]
)
+(4/t/(s+t)/u-4/s/u^2+4/s/u-4/s/t/u)*(
-G[1-1/u, u/mh2, 1]
+G[2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), u/mh2, 1]
)
+(-8/s/u^2+8/s/u+12/(s+u)^2/u+12/(s+u)/u^2-12/(s+u)/u)*(
+G[2/(mh2-r), 0, 1/t, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 1/t, (s+u)/mh2, 1]
)
+(-4/s/u^2+4/s/u+4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u)*(
+G[1/t, (s+u)/mh2, 1]*Log[1-t]^2
+G[0, 0, 1-1/t, 1]*Log[-t/(s+u)]
+G[0, 1-1/t, 1-1/t, 1]*Log[-t/(s+u)]
+G[1-1/t, 0, 1-1/t, 1]*Log[-t/(s+u)]
+1/12*Pi^2*G[1/t, (s+u)/mh2, 1]
-1/12*Pi^2*G[2/(mh2-r), (s+u)/mh2, 1]
-1/12*Pi^2*G[2/(mh2+r), (s+u)/mh2, 1]
+2*G[0, 1-1/t, 1]*G[1/t, (s+u)/mh2, 1]
-1/2*G[0, 1-1/t, 1]*Log[-t/(s+u)]^2
-4*G[1/t, 1/t, (s+u)/mh2, 1]*Log[1-t]
+2*G[1/t, (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
+2*G[(s+u)/mh2, 1/t, (s+u)/mh2, 1]*Log[1-t]
-1/6*Log[-t/(s+u)]^3*Log[1-t]
-1/4*Log[-t/(s+u)]^2*Log[1-t]^2
-1/6*Log[-t/(s+u)]*Log[1-t]^3
-1/12*Pi^2*Log[-t/(s+u)]*Log[1-t]
+4*G[1/t, 1/t, 1/t, (s+u)/mh2, 1]
-2*G[1/t, 1/t, (s+u)/mh2, (s+u)/mh2, 1]
-2*G[1/t, (s+u)/mh2, 1/t, (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1/t, 1/t, (s+u)/mh2, 1]
+2*G[2/(mh2-r), (s+u)/mh2, 1/t, (s+u)/mh2, 1]
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1/t, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1/t, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1/t, 1/t, (s+u)/mh2, 1]
+2*G[2/(mh2+r), (s+u)/mh2, 1/t, (s+u)/mh2, 1]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1/t, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1/t, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
+G[1/t, (s+u)/mh2, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), 1/t, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
)
+(4/s/u^2-4/s/u-8/(s+u)^2/u-8/(s+u)/u^2+8/(s+u)/u)*(
+G[0, (s+u)/mh2, 1]*G[0, 1-1/t, 1]
+G[0, 0, (s+u)/mh2, 1]*Log[1-t]
+G[0, (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
+G[(s+u)/mh2, 0, (s+u)/mh2, 1]*Log[1-t]
+1/2*G[0, (s+u)/mh2, 1]*Log[1-t]^2
-2*G[0, 1/t, (s+u)/mh2, 1]*Log[1-t]
-2*G[1/t, 0, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 0, 0, (s+u)/mh2, 1]
+2*G[1/t, 0, 1/t, (s+u)/mh2, 1]
-G[1/t, 0, (s+u)/mh2, (s+u)/mh2, 1]
+2*G[1/t, 1/t, 0, (s+u)/mh2, 1]
-G[1/t, (s+u)/mh2, 0, (s+u)/mh2, 1]
-G[2/(mh2-r), 1/t, 0, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 0, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 0, (s+u)/mh2, 1]
-G[2/(mh2+r), 1/t, 0, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 0, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 0, (s+u)/mh2, 1]
+G[2/(mh2-r), 0, 0, (s+u)/mh2, 1]
+G[2/(mh2-r), 0, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 0, (s+u)/mh2, 1]
)
+(-4/(s+u)^2/u+4/s/u-4/s/t/u+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u)*(
+G[0, 0, 1-1/t, 1]
+G[0, 1-1/t, 1-1/t, 1]
+G[1-1/t, 0, 1-1/t, 1]
)
+(2/(s+u)^2/u-2/s/u+2/s/t/u-2/3/mh2/(s+u)/u+2/3/(s+u)/u-2/3/mh2/t/u)*(
+Log[1-t]^3
)
+(8/(s+u)^2/u-4/s/u+4/s/t/u+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u)*(
+G[2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), 1/t, 1]
)
+(4/s/u^2-4/mh2/(s+u)/u-8/(s+u)^2/u+4/(s+u)/u-4/mh2/t/u-4/(s+u)/u^2)*(
+Log[-t/(s+u)]*Log[1-t]
-G[1/t, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 1]
)
+(-2/s/u+2/s/t/u+4/mh2/(s+u)/u+4/(s+u)^2/u-4/(s+u)/u+4/mh2/t/u)*(
+Log[1-t]^2
)
+(-8/(s+u)^2/u+4/s/u-4/s/t/u-4/mh2/(s+u)/u+4/(s+u)/u^2+4/(s+u)/u-4/mh2/t/u)*(
+G[0, 1/t, 1]
)
+(8/(s+u)^2/u-4/s/u+4/s/t/u+4/t/(s+t)/u+4/mh2/(s+u)/u-4/(s+u)/u^2-4/(s+u)/u+4/mh2/t/u)*(
+G[0, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1]
)
+(2/mh2/(s+u)/u*r)*(
+Log[2]*Log[2-mh2-r]
+Log[2]*Log[2-mh2-r]^2
+1/3*Log[2]^3
-1/2*Log[2-mh2-r]^2
-1/3*Log[2-mh2-r]^3
+1/2*Log[2-mh2+r]^2
+1/6*Pi^2*Log[2]
-1/6*Pi^2*Log[2-mh2-r]
-Log[2]*Log[2-mh2+r]
-Log[2]^2*Log[2-mh2-r]
-G[2/(mh2-r), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+4*Log[2]
-4*Log[2-mh2-r]
+G[2/(mh2+r), 2/(mh2-r), 1]
)
}


==> anc/A2.mpl <==
+(8/(s+u)^2/u)*(
+Hlog(1,[0, 1/t])*ln(1-t)
-Hlog(1,[1/t, 0, 1/t])
)
+(4/t/(s+t)/u)*(
+1/2*ln(1-u)^2
-1/6*ln(1-u)^3
-1/3*Pi^2*ln(2)
+1/6*Pi^2*ln(1-u)
+1/6*Pi^2*ln(2-mh2-r)
+1/6*Pi^2*ln(2-mh2+r)
-Hlog(1,[0, 1-1/u])
+3*Hlog(1,[0, 0, 1-1/u])
-2*Hlog(1,[0, 2/(mh2-r), 1])
-2*Hlog(1,[0, 2/(mh2+r), 1])
+3*Hlog(1,[0, 1-1/u, 1])
-2*Hlog(1,[0, 1-1/u, 1-1/u])
-Hlog(1,[2/(mh2-r), 0, 1])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), 1-1/u, 1])
-Hlog(1,[2/(mh2+r), 0, 1])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1])
-Hlog(1,[2/(mh2+r), 1-1/u, 1])
+2*Hlog(1,[1-1/u, 0, 1])
-2*Hlog(1,[1-1/u, 0, 1-1/u])
-Hlog(1,[1-1/u, u/mh2, 1])
+Hlog(1,[2/(mh2-r), u/mh2, 1])
+Hlog(1,[2/(mh2+r), u/mh2, 1])
)
+(4/s/u^2-4/s/u)*(
+Hlog(1,[1/t, u/(t+u)])*ln(1-t)^2
+1/12*Pi^2*Hlog(1,[1/t, u/(t+u)])
-1/12*Pi^2*Hlog(1,[2/(mh2-r), u/mh2])
-1/12*Pi^2*Hlog(1,[2/(mh2+r), u/mh2])
+1/12*Pi^2*Hlog(1,[1-1/u, u/mh2])
-1/12*Pi^2*Hlog(1,[1-1/u, u/(t+u)])
-1/2*Hlog(1,[0, u/(t+u)])*ln(1-t)^2
-Hlog(1,[0, u/(t+u)])*Hlog(1,[0, 1-1/t])
+2*Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, u/(t+u)])
-Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, u/(t+u)])
-1/2*Hlog(1,[(s+u)/mh2, u/(t+u)])*ln(1-t)^2
-Hlog(1,[0, 0, u/(t+u)])*ln(1-t)
-Hlog(1,[0, 0, 1-1/t])*ln(-u/t)
+2*Hlog(1,[0, 1/t, u/(t+u)])*ln(1-t)
-Hlog(1,[0, (s+u)/mh2, u/(t+u)])*ln(1-t)
-Hlog(1,[0, 1-1/t, 1-1/t])*ln(-u/t)
+2*Hlog(1,[1/t, 0, u/(t+u)])*ln(1-t)
-4*Hlog(1,[1/t, 1/t, u/(t+u)])*ln(1-t)
+2*Hlog(1,[1/t, (s+u)/mh2, u/(t+u)])*ln(1-t)
-Hlog(1,[(s+u)/mh2, 0, u/(t+u)])*ln(1-t)
+2*Hlog(1,[(s+u)/mh2, 1/t, u/(t+u)])*ln(1-t)
-Hlog(1,[(s+u)/mh2, (s+u)/mh2, u/(t+u)])*ln(1-t)
-Hlog(1,[1-1/t, 0, 1-1/t])*ln(-u/t)
+1/6*ln(-u/t)*ln(1-t)^3
+1/12*Pi^2*ln(-u/t)*ln(1-t)
-2*Hlog(1,[1/t, 0, 1/t, u/(t+u)])
-2*Hlog(1,[1/t, 1/t, 0, u/(t+u)])
+4*Hlog(1,[1/t, 1/t, 1/t, u/(t+u)])
-2*Hlog(1,[1/t, 1/t, (s+u)/mh2, u/(t+u)])
-2*Hlog(1,[1/t, (s+u)/mh2, 1/t, u/(t+u)])
-Hlog(1,[2/(mh2-r), 0, 0, u/(t+u)])
+2*Hlog(1,[2/(mh2-r), 0, 1/t, u/(t+u)])
-Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), 1, 1, u/mh2])
-Hlog(1,[2/(mh2-r), 1, u/mh2, u/mh2])
+2*Hlog(1,[2/(mh2-r), 1, 1-1/u, u/mh2])
-2*Hlog(1,[2/(mh2-r), 1, 1-1/u, u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1/t, 1/t, u/(t+u)])
-Hlog(1,[2/(mh2-r), u/mh2, 1, u/mh2])
-Hlog(1,[2/(mh2-r), u/mh2, u/mh2, u/mh2])
+2*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, u/mh2])
-2*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, u/(t+u)])
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, u/(t+u)])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, u/mh2])
-Hlog(1,[2/(mh2-r), 1-1/u, 1, u/(t+u)])
-Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, u/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2+r), 0, 0, u/(t+u)])
+2*Hlog(1,[2/(mh2+r), 0, 1/t, u/(t+u)])
-Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), 1, 1, u/mh2])
-Hlog(1,[2/(mh2+r), 1, u/mh2, u/mh2])
+2*Hlog(1,[2/(mh2+r), 1, 1-1/u, u/mh2])
-2*Hlog(1,[2/(mh2+r), 1, 1-1/u, u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1/t, 1/t, u/(t+u)])
-Hlog(1,[2/(mh2+r), u/mh2, 1, u/mh2])
-Hlog(1,[2/(mh2+r), u/mh2, u/mh2, u/mh2])
+2*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, u/mh2])
-2*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, u/(t+u)])
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, u/(t+u)])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, u/mh2])
-Hlog(1,[2/(mh2+r), 1-1/u, 1, u/(t+u)])
-Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, u/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, u/(t+u)])
-Hlog(1,[1-1/u, 1, 1, u/(t+u)])
-Hlog(1,[1-1/u, 1, u/mh2, u/(t+u)])
-2*Hlog(1,[1-1/u, 1, 1-1/u, u/mh2])
+2*Hlog(1,[1-1/u, 1, 1-1/u, u/(t+u)])
-Hlog(1,[1-1/u, u/mh2, 1, u/(t+u)])
-Hlog(1,[1-1/u, u/mh2, u/mh2, u/(t+u)])
-2*Hlog(1,[1-1/u, u/mh2, 1-1/u, u/mh2])
+2*Hlog(1,[1-1/u, u/mh2, 1-1/u, u/(t+u)])
-2*Hlog(1,[1-1/u, 1-1/u, 1, u/mh2])
+2*Hlog(1,[1-1/u, 1-1/u, 1, u/(t+u)])
-2*Hlog(1,[1-1/u, 1-1/u, u/mh2, u/mh2])
+2*Hlog(1,[1-1/u, 1-1/u, u/mh2, u/(t+u)])
+4*Hlog(1,[1-1/u, 1-1/u, 1-1/u, u/mh2])
-4*Hlog(1,[1-1/u, 1-1/u, 1-1/u, u/(t+u)])
+Hlog(1,[1/t, 0, 0, u/(t+u)])
+Hlog(1,[1/t, 0, (s+u)/mh2, u/(t+u)])
+Hlog(1,[1/t, (s+u)/mh2, 0, u/(t+u)])
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1, 1, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1/t, 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), u/mh2, 1, u/(t+u)])
+Hlog(1,[2/(mh2-r), u/mh2, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1-1/u, 1, u/mh2])
+Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), 1, 1, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1/t, 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), u/mh2, 1, u/(t+u)])
+Hlog(1,[2/(mh2+r), u/mh2, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1-1/u, 1, u/mh2])
+Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, u/mh2])
+Hlog(1,[1-1/u, 1, 1, u/mh2])
+Hlog(1,[1-1/u, 1, u/mh2, u/mh2])
+Hlog(1,[1-1/u, u/mh2, 1, u/mh2])
+Hlog(1,[1-1/u, u/mh2, u/mh2, u/mh2])
)
+(-4/s/u+4/s/t/u)*(
+Hlog(1,[0, u/(t+u)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, u/(t+u)])*ln(1-t)
-Hlog(1,[0, 1-1/t])*ln(-u/t)
-2*Hlog(1,[1/t, u/(t+u)])*ln(1-t)
-1/2*ln(-u/t)*ln(1-t)^2
-Hlog(1,[1/t, 0, u/(t+u)])
+2*Hlog(1,[1/t, 1/t, u/(t+u)])
-Hlog(1,[1/t, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), 0, 1/t])
-Hlog(1,[2/(mh2-r), 1, u/(t+u)])
-Hlog(1,[2/(mh2-r), 1/t, u/(t+u)])
-Hlog(1,[2/(mh2-r), u/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), 0, 1/t])
-Hlog(1,[2/(mh2+r), 1, u/(t+u)])
-Hlog(1,[2/(mh2+r), 1/t, u/(t+u)])
-Hlog(1,[2/(mh2+r), u/mh2, u/(t+u)])
-2*Hlog(1,[1-1/u, 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2-r), 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2+r), 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u)])
+Hlog(1,[1-1/u, 1, u/(t+u)])
+Hlog(1,[1-1/u, u/mh2, u/(t+u)])
)
+(-1/3/mh2/(s+u)/u+1/3/(s+u)/u-1/3/mh2/t/u)*(
+Pi^2*ln(1-t)
+24*ln(1-t)
)
+(-8/(s+u)^2/u+4/s/u-4/s/t/u)*(
+ln(2)^2
+Hlog(1,[0, (s+u)/mh2])*ln(1-t)
+1/2*ln(2-mh2-r)^2
+1/2*ln(2-mh2+r)^2
-ln(2)*ln(2-mh2-r)
-ln(2)*ln(2-mh2+r)
+2*Hlog(1,[0, 1/t, 1/t])
-Hlog(1,[0, 1/t, (s+u)/mh2])
-Hlog(1,[0, 2/(mh2-r), 1/t])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 1/t])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[1/t, 0, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, 2/(mh2-r)])
+Hlog(1,[0, 1-1/t])
+Hlog(1,[0, 0, 1/t])
+Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])
)
+(-4/(s+u)^2/u+4/s/u-4/s/t/u)*(
+2*Hlog(1,[0, 1-1/t])*ln(1-t)
+2*Hlog(1,[(s+u)/mh2, 1/t])*ln(1-t)
-2*Hlog(1,[1/t, (s+u)/mh2, 1/t])
-2*Hlog(1,[2/(mh2-r), 1/t, 1/t])
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t])
-2*Hlog(1,[2/(mh2+r), 1/t, 1/t])
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t])
)
+(4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u)*(
+Hlog(1,[0, 1/t])*ln(1-t)^2
+1/12*Pi^2*Hlog(1,[0, 1/t])
-1/12*Pi^2*Hlog(1,[0, 2/(mh2-r)])
-1/12*Pi^2*Hlog(1,[0, 2/(mh2+r)])
+2*Hlog(1,[0, 1/t])*Hlog(1,[0, 1-1/t])
+2*Hlog(1,[0, 0, 1/t])*ln(1-t)
-4*Hlog(1,[0, 1/t, 1/t])*ln(1-t)
+2*Hlog(1,[0, (s+u)/mh2, 1/t])*ln(1-t)
-4*Hlog(1,[1/t, 0, 1/t])*ln(1-t)
+2*Hlog(1,[(s+u)/mh2, 0, 1/t])*ln(1-t)
-Hlog(1,[0, 0, 0, 2/(mh2-r)])
-Hlog(1,[0, 0, 0, 2/(mh2+r)])
+2*Hlog(1,[0, 0, 1/t, 1/t])
-Hlog(1,[0, 0, 1/t, (s+u)/mh2])
-Hlog(1,[0, 0, 2/(mh2-r), 1/t])
-Hlog(1,[0, 0, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[0, 0, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[0, 0, 2/(mh2+r), 1/t])
-Hlog(1,[0, 0, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[0, 0, 2/(mh2+r), 2/(mh2+r)])
+4*Hlog(1,[0, 1/t, 1/t, 1/t])
-2*Hlog(1,[0, 1/t, 1/t, (s+u)/mh2])
-2*Hlog(1,[0, 1/t, (s+u)/mh2, 1/t])
-Hlog(1,[0, 2/(mh2-r), 0, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 0, 2/(mh2+r)])
-2*Hlog(1,[0, 2/(mh2-r), 1/t, 1/t])
+2*Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, 1/t])
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 1/t])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 1/t])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 0, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 0, 2/(mh2+r)])
-2*Hlog(1,[0, 2/(mh2+r), 1/t, 1/t])
+2*Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, 1/t])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 1/t])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 1/t])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r)])
-2*Hlog(1,[1/t, 0, 0, 1/t])
+4*Hlog(1,[1/t, 0, 1/t, 1/t])
-2*Hlog(1,[1/t, 0, (s+u)/mh2, 1/t])
+4*Hlog(1,[1/t, 1/t, 0, 1/t])
-2*Hlog(1,[1/t, (s+u)/mh2, 0, 1/t])
+3*Hlog(1,[2/(mh2-r), 0, 0, 1/t])
-Hlog(1,[2/(mh2-r), 0, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 0, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 0, 1/t, 1/t])
+2*Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 1/t])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 1/t])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 1/t])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/t, 0, 1/t])
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, 1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2+r)])
+3*Hlog(1,[2/(mh2+r), 0, 0, 1/t])
-Hlog(1,[2/(mh2+r), 0, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 0, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 0, 1/t, 1/t])
+2*Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 1/t])
-Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 1/t])
-Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 1/t])
-Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/t, 0, 1/t])
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, 1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2+r)])
+Hlog(1,[0, 0, 0, 1/t])
+Hlog(1,[0, 0, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 1/t, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[0, 2/(mh2-r), 0, 1/t])
+Hlog(1,[0, 2/(mh2-r), 1/t, (s+u)/mh2])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), 0, 1/t])
+Hlog(1,[0, 2/(mh2+r), 1/t, (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), (s+u)/mh2])
)
+(4/s/u^2-4/s/u+4/s/t/u)*(
+ln(-u/t)*ln(1-t)
-Hlog(1,[1-1/u, u/(t+u)])
+Hlog(1,[1/t, u/(t+u)])
)
+(-4/s/u+4/s/t/u-4/t/(s+t)/u)*(
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2-r), 1-1/u, u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2+r), 1-1/u, u/mh2])
-Hlog(1,[1-1/u, 1, u/mh2])
-Hlog(1,[1-1/u, u/mh2, u/mh2])
+2*Hlog(1,[1-1/u, 1-1/u, u/mh2])
+Hlog(1,[2/(mh2-r), 1, u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), 1, u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, u/mh2])
)
+(-8/(s+u)^2/u+4/s/u-4/s/t/u+4/t/(s+t)/u)*(
+Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r)])
)
+(8/(s+u)^2/u-4/s/u+4/s/t/u-8/t/(s+t)/u)*(
+Hlog(1,[0, 0, 2/(mh2-r)])
+Hlog(1,[0, 0, 2/(mh2+r)])
)
+(8/(s+u)^2/u-4/s/u+4/s/t/u+4/t/(s+t)/u)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])
)
+(4/t/(s+t)/u-4/s/u^2+4/s/u-4/s/t/u)*(
-Hlog(1,[1-1/u, u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2])
)
+(-8/s/u^2+8/s/u+12/(s+u)^2/u+12/(s+u)/u^2-12/(s+u)/u)*(
+Hlog(1,[2/(mh2-r), 0, 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 1/t, (s+u)/mh2])
)
+(-4/s/u^2+4/s/u+4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u)*(
+Hlog(1,[1/t, (s+u)/mh2])*ln(1-t)^2
+Hlog(1,[0, 0, 1-1/t])*ln(-t/(s+u))
+Hlog(1,[0, 1-1/t, 1-1/t])*ln(-t/(s+u))
+Hlog(1,[1-1/t, 0, 1-1/t])*ln(-t/(s+u))
+1/12*Pi^2*Hlog(1,[1/t, (s+u)/mh2])
-1/12*Pi^2*Hlog(1,[2/(mh2-r), (s+u)/mh2])
-1/12*Pi^2*Hlog(1,[2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, (s+u)/mh2])
-1/2*Hlog(1,[0, 1-1/t])*ln(-t/(s+u))^2
-4*Hlog(1,[1/t, 1/t, (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[(s+u)/mh2, 1/t, (s+u)/mh2])*ln(1-t)
-1/6*ln(-t/(s+u))^3*ln(1-t)
-1/4*ln(-t/(s+u))^2*ln(1-t)^2
-1/6*ln(-t/(s+u))*ln(1-t)^3
-1/12*Pi^2*ln(-t/(s+u))*ln(1-t)
+4*Hlog(1,[1/t, 1/t, 1/t, (s+u)/mh2])
-2*Hlog(1,[1/t, 1/t, (s+u)/mh2, (s+u)/mh2])
-2*Hlog(1,[1/t, (s+u)/mh2, 1/t, (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/t, 1/t, (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1/t, 1/t, (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
)
+(4/s/u^2-4/s/u-8/(s+u)^2/u-8/(s+u)/u^2+8/(s+u)/u)*(
+Hlog(1,[0, (s+u)/mh2])*Hlog(1,[0, 1-1/t])
+Hlog(1,[0, 0, (s+u)/mh2])*ln(1-t)
+Hlog(1,[0, (s+u)/mh2, (s+u)/mh2])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 0, (s+u)/mh2])*ln(1-t)
+1/2*Hlog(1,[0, (s+u)/mh2])*ln(1-t)^2
-2*Hlog(1,[0, 1/t, (s+u)/mh2])*ln(1-t)
-2*Hlog(1,[1/t, 0, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 0, 0, (s+u)/mh2])
+2*Hlog(1,[1/t, 0, 1/t, (s+u)/mh2])
-Hlog(1,[1/t, 0, (s+u)/mh2, (s+u)/mh2])
+2*Hlog(1,[1/t, 1/t, 0, (s+u)/mh2])
-Hlog(1,[1/t, (s+u)/mh2, 0, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1/t, 0, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1/t, 0, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 0, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, (s+u)/mh2])
)
+(-4/(s+u)^2/u+4/s/u-4/s/t/u+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u)*(
+Hlog(1,[0, 0, 1-1/t])
+Hlog(1,[0, 1-1/t, 1-1/t])
+Hlog(1,[1-1/t, 0, 1-1/t])
)
+(2/(s+u)^2/u-2/s/u+2/s/t/u-2/3/mh2/(s+u)/u+2/3/(s+u)/u-2/3/mh2/t/u)*(
+ln(1-t)^3
)
+(8/(s+u)^2/u-4/s/u+4/s/t/u+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u)*(
+Hlog(1,[2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), 1/t])
)
+(4/s/u^2-4/mh2/(s+u)/u-8/(s+u)^2/u+4/(s+u)/u-4/mh2/t/u-4/(s+u)/u^2)*(
+ln(-t/(s+u))*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2])
)
+(-2/s/u+2/s/t/u+4/mh2/(s+u)/u+4/(s+u)^2/u-4/(s+u)/u+4/mh2/t/u)*(
+ln(1-t)^2
)
+(-8/(s+u)^2/u+4/s/u-4/s/t/u-4/mh2/(s+u)/u+4/(s+u)/u^2+4/(s+u)/u-4/mh2/t/u)*(
+Hlog(1,[0, 1/t])
)
+(8/(s+u)^2/u-4/s/u+4/s/t/u+4/t/(s+t)/u+4/mh2/(s+u)/u-4/(s+u)/u^2-4/(s+u)/u+4/mh2/t/u)*(
+Hlog(1,[0, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r)])
)
+(2/mh2/(s+u)/u*r)*(
+ln(2)*ln(2-mh2-r)
+ln(2)*ln(2-mh2-r)^2
+1/3*ln(2)^3
-1/2*ln(2-mh2-r)^2
-1/3*ln(2-mh2-r)^3
+1/2*ln(2-mh2+r)^2
+1/6*Pi^2*ln(2)
-1/6*Pi^2*ln(2-mh2-r)
-ln(2)*ln(2-mh2+r)
-ln(2)^2*ln(2-mh2-r)
-Hlog(1,[2/(mh2-r), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+4*ln(2)
-4*ln(2-mh2-r)
+Hlog(1,[2/(mh2+r), 2/(mh2-r)])
)
;


==> anc/B.m <==
{
+(1/3/mh2/(s+u)/u*r)*(
+Log[2]*Log[-t]
+Log[2]*Log[-u]
-Log[-t]*Log[2-mh2-r]
-Log[-u]*Log[2-mh2-r]
)
+(1/3/s/u^2-1/3/s/u)*(
+G[1/t, u/(t+u), 1]*Log[-t]
+G[1/t, u/(t+u), 1]*Log[-u]
+G[1-1/u, u/mh2, 1]*Log[-t]
+G[1-1/u, u/mh2, 1]*Log[-u]
+Log[-t]*Log[-u/t]*Log[1-t]
+Log[-u]*Log[-u/t]*Log[1-t]
-G[2/(mh2-r), u/mh2, 1]*Log[-t]
-G[2/(mh2-r), u/mh2, 1]*Log[-u]
-G[2/(mh2+r), u/mh2, 1]*Log[-t]
-G[2/(mh2+r), u/mh2, 1]*Log[-u]
-G[1-1/u, u/(t+u), 1]*Log[-t]
-G[1-1/u, u/(t+u), 1]*Log[-u]
)
+(-1/3/mh2/(s+u)/u+1/3/(s+u)/u-1/3/mh2/t/u)*(
+Log[-t]*Log[1-t]
+Log[-u]*Log[1-t]
)
+(1/3/(s+u)^2/u+1/3/(s+u)/u^2-1/3/(s+u)/u)*(
+G[0, 1/t, 1]*Log[-t]
+G[0, 1/t, 1]*Log[-u]
-G[0, 2/(mh2-r), 1]*Log[-t]
-G[0, 2/(mh2-r), 1]*Log[-u]
-G[0, 2/(mh2+r), 1]*Log[-t]
-G[0, 2/(mh2+r), 1]*Log[-u]
)
+(-1/3/s/u^2+1/3/s/u+1/3/(s+u)^2/u+1/3/(s+u)/u^2-1/3/(s+u)/u)*(
+G[1/t, (s+u)/mh2, 1]*Log[-t]
+G[1/t, (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2-r), (s+u)/mh2, 1]*Log[-t]
-G[2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2+r), (s+u)/mh2, 1]*Log[-t]
-G[2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
-Log[-t]*Log[-t/(s+u)]*Log[1-t]
-Log[-u]*Log[-t/(s+u)]*Log[1-t]
)
+(-2/3/mh2/(s+u)/u*Log[mu2/mV2]*r)*(
-Log[2-mh2-r]
+Log[2]
)
+((-2/3/s/u^2+2/3/s/u)*Log[mu2/mV2])*(
+Log[-u/t]*Log[1-t]
-G[2/(mh2-r), u/mh2, 1]
-G[2/(mh2+r), u/mh2, 1]
-G[1-1/u, u/(t+u), 1]
+G[1/t, u/(t+u), 1]
+G[1-1/u, u/mh2, 1]
)
+((2/3/mh2/(s+u)/u-2/3/(s+u)/u+2/3/mh2/t/u)*Log[mu2/mV2])*(
+Log[1-t]
)
+((-2/3/(s+u)^2/u-2/3/(s+u)/u^2+2/3/(s+u)/u)*Log[mu2/mV2])*(
-G[0, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1]
+G[0, 1/t, 1]
)
+((-2/3/s/u^2+2/3/s/u+2/3/(s+u)^2/u+2/3/(s+u)/u^2-2/3/(s+u)/u)*Log[mu2/mV2])*(
+Log[-t/(s+u)]*Log[1-t]
-G[1/t, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 1]
)
}


==> anc/B.mpl <==
+(1/3/mh2/(s+u)/u*r)*(
+ln(2)*ln(-t)
+ln(2)*ln(-u)
-ln(-t)*ln(2-mh2-r)
-ln(-u)*ln(2-mh2-r)
)
+(1/3/s/u^2-1/3/s/u)*(
+Hlog(1,[1/t, u/(t+u)])*ln(-t)
+Hlog(1,[1/t, u/(t+u)])*ln(-u)
+Hlog(1,[1-1/u, u/mh2])*ln(-t)
+Hlog(1,[1-1/u, u/mh2])*ln(-u)
+ln(-t)*ln(-u/t)*ln(1-t)
+ln(-u)*ln(-u/t)*ln(1-t)
-Hlog(1,[2/(mh2-r), u/mh2])*ln(-t)
-Hlog(1,[2/(mh2-r), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), u/mh2])*ln(-t)
-Hlog(1,[2/(mh2+r), u/mh2])*ln(-u)
-Hlog(1,[1-1/u, u/(t+u)])*ln(-t)
-Hlog(1,[1-1/u, u/(t+u)])*ln(-u)
)
+(-1/3/mh2/(s+u)/u+1/3/(s+u)/u-1/3/mh2/t/u)*(
+ln(-t)*ln(1-t)
+ln(-u)*ln(1-t)
)
+(1/3/(s+u)^2/u+1/3/(s+u)/u^2-1/3/(s+u)/u)*(
+Hlog(1,[0, 1/t])*ln(-t)
+Hlog(1,[0, 1/t])*ln(-u)
-Hlog(1,[0, 2/(mh2-r)])*ln(-t)
-Hlog(1,[0, 2/(mh2-r)])*ln(-u)
-Hlog(1,[0, 2/(mh2+r)])*ln(-t)
-Hlog(1,[0, 2/(mh2+r)])*ln(-u)
)
+(-1/3/s/u^2+1/3/s/u+1/3/(s+u)^2/u+1/3/(s+u)/u^2-1/3/(s+u)/u)*(
+Hlog(1,[1/t, (s+u)/mh2])*ln(-t)
+Hlog(1,[1/t, (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-t)
-Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-t)
-Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-u)
-ln(-t)*ln(-t/(s+u))*ln(1-t)
-ln(-u)*ln(-t/(s+u))*ln(1-t)
)
+(-2/3/mh2/(s+u)/u*ln(mu2/mV2)*r)*(
-ln(2-mh2-r)
+ln(2)
)
+((-2/3/s/u^2+2/3/s/u)*ln(mu2/mV2))*(
+ln(-u/t)*ln(1-t)
-Hlog(1,[2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2+r), u/mh2])
-Hlog(1,[1-1/u, u/(t+u)])
+Hlog(1,[1/t, u/(t+u)])
+Hlog(1,[1-1/u, u/mh2])
)
+((2/3/mh2/(s+u)/u-2/3/(s+u)/u+2/3/mh2/t/u)*ln(mu2/mV2))*(
+ln(1-t)
)
+((-2/3/(s+u)^2/u-2/3/(s+u)/u^2+2/3/(s+u)/u)*ln(mu2/mV2))*(
-Hlog(1,[0, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r)])
+Hlog(1,[0, 1/t])
)
+((-2/3/s/u^2+2/3/s/u+2/3/(s+u)^2/u+2/3/(s+u)/u^2-2/3/(s+u)/u)*ln(mu2/mV2))*(
+ln(-t/(s+u))*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2])
)
;


==> anc/C.m <==
{
+((-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+G[u/(1+u), 1-1/u, 1]
+G[1-1/u, u/(1+u), 1]
)
+(2/t/(s+t)/u)*(
+G[0, (s+t)/mh2, 1]*Log[1-mh2]
+G[1/u, (s+t)/mh2, 1]*Log[1-mh2]
+G[0, 2/(mh2-r), 1, 1]*Log[1-t]
+G[0, 2/(mh2+r), 1, 1]*Log[1-t]
+G[0, 1-1/(s+u), (s+u)/mh2, 1]*Log[-t]
+G[1-1/(s+u), 0, (s+u)/mh2, 1]*Log[-t]
+1/3*Pi^2*Log[2-mh2+r]
-G[2/(mh2-r), (s+t)/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(mh2+r), 1]*Log[-t]
-G[2/(mh2-r), 2/(mh2+r), 1]*Log[-u]
-G[2/(mh2+r), (s+t)/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(mh2-r), 1]*Log[-t]
-G[2/(mh2+r), 2/(mh2-r), 1]*Log[-u]
-G[1-1/u, -(s+t)/u, 1]*Log[-u/(s+t)]
-G[0, 2/(mh2-r), 1, 1]*Log[-t]
-G[0, 2/(mh2+r), 1, 1]*Log[-t]
-G[0, 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
-G[1-1/(s+u), 0, (s+u)/mh2, 1]*Log[1-t]
-Log[mh2/(s+t)]*Log[-u/(s+t)]*Log[1-mh2]
-Log[-u/(s+t)]*Log[1-mh2]*Log[1-u]
-4*G[0, 2/(mh2-r), 1, 1]
-G[1/mh2, 0, 1/u, 1]
-G[1/mh2, 0, (s+t)/mh2, 1]
-G[1/mh2, 1/u, (s+t)/mh2, 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1, 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1, 1]
+4*G[1-1/u, 0, 1, 1]
-G[0, 1/t, 2/(mh2-r), 1, 1]
-G[0, 1/t, 2/(mh2+r), 1, 1]
-G[0, 2/(mh2-r), (s+u)/mh2, 1, 1]
-G[0, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
-G[0, 2/(mh2+r), (s+u)/mh2, 1, 1]
-G[0, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
-G[0, 1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-G[1/t, 0, 2/(mh2-r), 1, 1]
-G[1/t, 0, 2/(mh2+r), 1, 1]
-G[2/(mh2-r), 0, 1-1/(s+u), (s+u)/mh2, 1]
-G[2/(mh2-r), 1-1/(s+u), 0, (s+u)/mh2, 1]
-G[2/(mh2+r), 0, 1-1/(s+u), (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+u), 0, (s+u)/mh2, 1]
-G[1-1/mh2, 0, 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/mh2, 0, 2/(mh2+r), (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+G[1/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+G[0, 1/t, (s+u)/mh2, 1, 1]
+G[0, 1/t, 1-1/(s+u), (s+u)/mh2, 1]
+G[0, 1-1/mh2, 1, (s+u)/mh2, 1]
+G[0, 1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1]
+G[1/t, 0, 1-1/(s+u), (s+u)/mh2, 1]
+G[1/t, 1-1/(s+u), 0, (s+u)/mh2, 1]
+G[1-1/mh2, 0, 1, (s+u)/mh2, 1]
+G[1-1/mh2, 0, 1-1/(s+u), (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/(s+u), 0, (s+u)/mh2, 1]
)
+(-6/mh2/(s+u)/u+3/(s+u)/u)*(
+Log[-t]
)
+(-6/mh2/(s+u)/u+6/(s+u)/u)*(
+Log[(-1+mh2)/t]
)
+(-2/s/u^2+2/s/u)*(
+G[0, s/(s+t), 1]*G[t/(1+t), 1-1/t, 1]
+G[0, s/(s+t), 1]*G[0, t/(1+t), 1]
+G[0, t/(1+t), 1]*G[0, 1-1/u, 1]
+G[0, t/(1+t), 1]*G[(s+u)/mh2, s/(s+t), 1]
+G[0, t/(1+t), 1]*G[1-1/u, 1/t, 1]
+G[0, t/(1+t), 1]*Log[2]^2
+G[0, u/(1+u), 1]*Log[2]^2
+G[0, 2/(mh2-r), 1]*Log[-t]^2
+G[0, 2/(mh2+r), 1]*Log[-t]^2
+G[0, -u/s, 1]*G[1-1/t, -(s+u)/t, 1]
+G[0, u/mh2, 1]*G[0, 1-1/t, 1]
+G[0, u/(1+u), 1]*G[0, 1-1/t, 1]
+G[0, 1-1/t, 1]*G[u/(1+u), 1-1/u, 1]
+G[0, 1-1/t, 1]*G[(s+u)/mh2, u/mh2, 1]
+G[0, 1-1/t, 1]*G[2*s/(-t*u-ruts+s+t), 1/t, 1]
+G[0, 1-1/t, 1]*G[2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+G[0, 1-1/t, 1]*G[2*s/(-t*u+ruts+s+t), 1/t, 1]
+G[0, 1-1/t, 1]*G[2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+G[0, 1-1/t, 1]*Log[u/(s+u)]^2
+G[0, 1-1/u, 1]*G[t/(1+t), 1-1/t, 1]
+G[0, 1-1/u, 1]*Log[-t]^2
+G[t/(1+t), 1-1/t, 1]*G[1-1/u, 1/t, 1]
+G[t/(1+t), 1-1/t, 1]*Log[2]^2
+G[u/(1+u), 1-1/u, 1]*Log[2]^2
+G[t/(1+t), 1-1/t, 1]*G[(s+u)/mh2, s/(s+t), 1]
+G[0, 1, s/(s+t), 1]*Log[1-t]
+G[0, t/(t+u), (s+t)/mh2, 1]*Log[1-u]
+G[0, 1-1/u, 1-1/u, 1]*Log[t/(s+t)]
+G[0, 1+t/s, 1+t/s, 1]*Log[-t]
+G[0, 1+t/s, 1+t/s, 1]*Log[1-u]
+G[1/t, 0, s/(s+t), 1]*Log[1-t]
+G[1/t, (s+u)/mh2, s/(s+t), 1]*Log[1-t]
+G[1/t, 2*s/(-t*u-ruts+s+t), 1, 1]*Log[1-t]
+G[1/t, 2*s/(-t*u-ruts+s+t), 1/t, 1]*Log[-t]
+G[1/t, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]*Log[-t]
+G[1/t, 2*s/(-t*u+ruts+s+t), 1, 1]*Log[1-t]
+G[1/t, 2*s/(-t*u+ruts+s+t), 1/t, 1]*Log[-t]
+G[1/t, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]*Log[-t]
+G[1/u, 2*s/(-t*u-rtus+s+u), 1, 1]*Log[1-u]
+G[1/u, 2*s/(-t*u+rtus+s+u), 1, 1]*Log[1-u]
+G[1/u, 1-1/t, 1, 1]*Log[1-u]
+G[1/(s+t), 1-1/u, 1/t, 1]*Log[(-1+mh2)/u]
+G[1/(s+u), 1-1/t, 1/u, 1]*Log[(-1+mh2)/t]
+G[t/(1+t), 0, 1, 1]*Log[-t/s]
+G[t/(1+t), 1-1/t, 1, 1]*Log[-t/s]
+G[t/(t+u), 0, (s+t)/mh2, 1]*Log[1-u]
+G[u/(t+u), 0, s/(s+t), 1]*Log[1-t]
+G[u/(t+u), u/(t+u), u/mh2, 1]*Log[1-t]
+G[u/(t+u), (s+u)/mh2, 1/t, 1]*Log[1-t]
+G[u/(t+u), (s+u)/mh2, s/(s+t), 1]*Log[1-t]
+G[u/(t+u), 1-1/u, 1/t, 1]*Log[1-t]
+G[(s+u)/mh2, 1, s/(s+t), 1]*Log[1-t]
+G[(s+u)/mh2, (s+u)/mh2, u/mh2, 1]*Log[1-t]
+G[2/(mh2-r), 0, u/(t+u), 1]*Log[-t]
+G[2/(mh2-r), 0, u/(t+u), 1]*Log[-u]
+G[2/(mh2-r), 1/(s+t), 1/t, 1]*Log[1-mh2]
+G[2/(mh2-r), 1/(s+u), 1/u, 1]*Log[1-mh2]
+G[2/(mh2-r), u/mh2, u/mh2, 1]*Log[-u]
+G[2/(mh2-r), (s+u)/mh2, 1, 1]*Log[1-t]
+G[2/(mh2-r), (s+u)/mh2, u/(t+u), 1]*Log[-t]
+G[2/(mh2-r), (s+u)/mh2, u/(t+u), 1]*Log[-u]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2-r), 1-1/t, 1, 1]*Log[-u]
+G[2/(mh2-r), 1-1/u, 1/t, 1]*Log[1-t]
+G[2/(mh2-r), 1-1/u, u/(t+u), 1]*Log[-t]
+G[2/(mh2-r), 1-1/u, u/(t+u), 1]*Log[-u]
+G[2/(mh2-r), 1-1/(s+u), 1, 1]*Log[-t]
+G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1]*Log[1-t]
+G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1]*Log[1-t]
+G[2/(mh2+r), 0, u/(t+u), 1]*Log[-t]
+G[2/(mh2+r), 0, u/(t+u), 1]*Log[-u]
+G[2/(mh2+r), 1/(s+t), 1/t, 1]*Log[1-mh2]
+G[2/(mh2+r), 1/(s+u), 1/u, 1]*Log[1-mh2]
+G[2/(mh2+r), u/mh2, u/mh2, 1]*Log[-u]
+G[2/(mh2+r), (s+u)/mh2, 1, 1]*Log[1-t]
+G[2/(mh2+r), (s+u)/mh2, u/(t+u), 1]*Log[-t]
+G[2/(mh2+r), (s+u)/mh2, u/(t+u), 1]*Log[-u]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2+r), 1-1/t, 1, 1]*Log[-u]
+G[2/(mh2+r), 1-1/u, 1/t, 1]*Log[1-t]
+G[2/(mh2+r), 1-1/u, u/(t+u), 1]*Log[-t]
+G[2/(mh2+r), 1-1/u, u/(t+u), 1]*Log[-u]
+G[2/(mh2+r), 1-1/(s+u), 1, 1]*Log[-t]
+G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1]*Log[1-t]
+G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1]*Log[1-t]
+G[-u/s, 0, -u/s, 1]*Log[1-mh2]
+G[1-1/t, 1/(s+u), 1/u, 1]*Log[(-1+mh2)/t]
+G[1-1/t, 2*s/(-t*u-rtus+s+u), 1, 1]*Log[1-u]
+G[1-1/t, 2*s/(-t*u+rtus+s+u), 1, 1]*Log[1-u]
+G[1-1/t, -(s+u)/t, -(s+u)/t, 1]*Log[u/(s+u)]
+G[1-1/u, 0, 1-1/u, 1]*Log[t/(s+t)]
+G[1-1/u, 1, u/(t+u), 1]*Log[-t]
+G[1-1/u, 1, u/(t+u), 1]*Log[-u]
+G[1-1/u, 1/(s+t), 1/t, 1]*Log[(-1+mh2)/u]
+G[1-1/u, u/mh2, u/mh2, 1]*Log[-t]
+G[1-1/u, u/mh2, u/(t+u), 1]*Log[-t]
+G[1-1/u, u/mh2, u/(t+u), 1]*Log[-u]
+G[1-1/u, u/(t+u), u/(t+u), 1]*Log[1-t]
+G[1-1/u, 2/(mh2-r), 1/t, 1]*Log[1-t]
+G[1-1/u, 2/(mh2+r), 1/t, 1]*Log[1-t]
+G[1-1/u, 2*s/(-t*u-ruts+s+t), 1, 1]*Log[1-t]
+G[1-1/u, 2*s/(-t*u-ruts+s+t), 1/t, 1]*Log[-t]
+G[1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]*Log[-t]
+G[1-1/u, 2*s/(-t*u+ruts+s+t), 1, 1]*Log[1-t]
+G[1-1/u, 2*s/(-t*u+ruts+s+t), 1/t, 1]*Log[-t]
+G[1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]*Log[-t]
+G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1, 1]*Log[-u]
+G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1, 1]*Log[-u]
+G[1-1/(s+t), 1-1/t, 1, 1]*Log[1-u]
+G[1-1/(s+u), 1, s/(s+t), 1]*Log[-t]
+G[1-1/(s+u), (s+u)/mh2, s/(s+t), 1]*Log[-t]
+G[1-1/(s+u), 2/(mh2-r), 2/(mh2-r), 1]*Log[-t]
+G[1-1/(s+u), 2/(mh2-r), 2/(mh2+r), 1]*Log[-t]
+G[1-1/(s+u), 2/(mh2+r), 2/(mh2-r), 1]*Log[-t]
+G[1-1/(s+u), 2/(mh2+r), 2/(mh2+r), 1]*Log[-t]
+G[1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1, 1]*Log[-t]
+G[1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t, 1]*Log[1-t]
+G[1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t), 1]*Log[1-t]
+G[1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1, 1]*Log[-t]
+G[1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t, 1]*Log[1-t]
+G[1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t), 1]*Log[1-t]
+G[1-1/(s+u), 1-1/u, 1/t, 1]*Log[-t]
+G[1+t/s, 0, 1, 1]*Log[-t]
+G[1+t/s, 0, 1+t/s, 1]*Log[1-u]
+Log[t/(s+t)]^2*Log[-t]^2
+G[0, u/(t+u), 1]*Log[-u]*Log[1-t]
+G[0, -u/s, 1]*Log[mh2/(s+u)]*Log[1-mh2]
+G[0, 1-1/mh2, 1]*Log[mh2/(s+u)]*Log[u/(s+u)]
+G[0, 1-1/t, 1]*Log[2]*Log[(t*u+ruts+s-t)/s]
+G[0, 1-1/t, 1]*Log[2]*Log[-(-t*u+ruts-s+t)/s]
+G[0, 1-1/u, 1]*Log[2]*Log[(t*u+rtus+s-u)/s]
+G[0, 1-1/u, 1]*Log[2]*Log[-(-t*u+rtus-s+u)/s]
+G[0, 1-1/(s+t), 1]*Log[-u]*Log[1-u]
+G[(s+u)/mh2, u/(t+u), 1]*Log[-t]*Log[1-t]
+G[(s+u)/mh2, u/(t+u), 1]*Log[-u]*Log[1-t]
+G[1-1/t, -(s+u)/t, 1]*Log[u/(s+u)]*Log[1-mh2]
+1/6*Log[t/(s+t)]^4
-1/6*Pi^2*G[0, s/(s+t), 1]
+1/3*Pi^2*G[0, -u/s, 1]
+1/6*Pi^2*G[0, 1+t/s, 1]
-1/3*Pi^2*G[1/mh2, 1/t, 1]
-1/3*Pi^2*G[1/mh2, 1/u, 1]
+1/3*Pi^2*G[1/t, u/(t+u), 1]
+94/27*Pi^2*G[1/u, 2/(mh2+r), 1]
+3/2*Pi^2*G[1/(s+t), 2/(mh2+r), 1]
+1/3*Pi^2*G[mh2/(s+u), 1+t/s, 1]
-1/3*Pi^2*G[u/(1-s-t), -u/s, 1]
-2/3*Pi^2*G[(1-mh2)/(1-s-u), 1+t/s, 1]
-1/6*Pi^2*G[(s+u)/mh2, s/(s+t), 1]
+1/6*Pi^2*G[2*s/(-t*u-ruts+s+t), 1/t, 1]
+1/6*Pi^2*G[2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+1/6*Pi^2*G[2*s/(-t*u+ruts+s+t), 1/t, 1]
+1/6*Pi^2*G[2*s/(-t*u+ruts+s+t), s/(s+t), 1]
-1/3*Pi^2*G[1-1/t, 1/u, 1]
-1/3*Pi^2*G[1-1/u, 1/t, 1]
-1/3*Pi^2*G[1-1/u, u/(t+u), 1]
-5/6*Pi^2*G[1-1/u, 2/(mh2+r), 1]
+1/2*Pi^2*G[1-1/(s+u), 2/(mh2-r), 1]
+1/2*Pi^2*G[1-1/(s+u), 2/(mh2+r), 1]
+1/12*Pi^2*Log[t/(s+t)]^2
-1/12*Pi^2*Log[(t*u+rtus+s-u)/s]^2
-1/12*Pi^2*Log[(t*u+ruts+s-t)/s]^2
-1/12*Pi^2*Log[-(-t*u+rtus-s+u)/s]^2
-1/12*Pi^2*Log[-(-t*u+ruts-s+t)/s]^2
-6*G[0, 1/t, 1]*G[0, u/(1-s-t), 1]
+3*G[0, 1/t, 1]*G[0, -u/s, 1]
+3*G[0, 1/t, 1]*G[0, -u/(s+t), 1]
-3*G[0, 1/t, 1]*G[u/(1-s-t), -u/s, 1]
-3*G[0, 1/t, 1]*G[u/(1-s-t), -u/(s+t), 1]
+6*G[0, 1/t, 1]*Log[(-1+mh2)/u]^2
-1/2*G[0, 1/t, 1]*Log[-t]^2
-3*G[0, 1/u, 1]*G[t/(1-s-u), -t/s, 1]
-3*G[0, 1/u, 1]*G[t/(1-s-u), -t/(s+u), 1]
+6*G[0, 1/u, 1]*Log[(-1+mh2)/t]^2
+9/2*G[0, 1/u, 1]*Log[1-mh2]^2
-1/2*G[0, s/(s+t), 1]*Log[-t]^2
-G[0, t/(1+t), 1]*G[2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[0, t/(1+t), 1]*G[2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[0, t/(1+t), 1]*G[2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[0, t/(1+t), 1]*G[2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+1/2*G[0, t/(1+t), 1]*Log[(t*u+ruts+s-t)/s]^2
+1/2*G[0, t/(1+t), 1]*Log[-u/t]^2
+1/2*G[0, t/(1+t), 1]*Log[-(-t*u+ruts-s+t)/s]^2
-1/2*G[0, t/(1+t), 1]*Log[1-u]^2
+3*G[0, t/(t+u), 1]*G[t/(1-s-u), -t/s, 1]
-3*G[0, t/(t+u), 1]*G[t/(1-s-u), -t/(s+u), 1]
-3*G[0, t/(t+u), 1]*G[1-1/u, -(s+t)/u, 1]
-6*G[0, 1/u, 1]*G[0, t/(1-s-u), 1]
+2*G[0, t/(1-s-u), 1]*G[1/(s+u), 1/u, 1]
+2*G[0, t/(1-s-u), 1]*G[1-1/t, 1/u, 1]
-3*G[0, t/(1-s-u), 1]*Log[1-u]^2
+11/2*G[0, u/mh2, 1]*Log[1-t]^2
+1/2*G[0, u/(1+u), 1]*Log[(t*u+rtus+s-u)/s]^2
+1/2*G[0, u/(1+u), 1]*Log[-(-t*u+rtus-s+u)/s]^2
-1/2*G[0, u/(1+u), 1]*Log[1-t]^2
+3*G[0, u/(t+u), 1]*G[u/(1-s-t), -u/s, 1]
-3*G[0, u/(t+u), 1]*G[u/(1-s-t), -u/(s+t), 1]
-3*G[0, u/(t+u), 1]*G[1-1/t, -(s+u)/t, 1]
+2*G[0, u/(1-s-t), 1]*G[1/(s+t), 1/t, 1]
+2*G[0, u/(1-s-t), 1]*G[1-1/u, 1/t, 1]
-3*G[0, u/(1-s-t), 1]*Log[1-t]^2
+3*G[0, (s+t)/mh2, 1]*G[1-1/u, -(s+t)/u, 1]
+3*G[0, 1/u, 1]*G[0, -t/s, 1]
-3*G[0, t/(t+u), 1]*G[0, -t/s, 1]
-2*G[0, -t/s, 1]*G[0, 1-1/u, 1]
-3*G[0, -t/s, 1]*G[t/(t+u), 1/u, 1]
+1/2*G[0, -t/s, 1]*Log[1-mh2]^2
+5/2*G[0, -t/s, 1]*Log[1-u]^2
+3*G[0, 1/u, 1]*G[0, -t/(s+u), 1]
+3*G[0, t/(t+u), 1]*G[0, -t/(s+u), 1]
+3*G[0, -t/(s+u), 1]*G[t/(t+u), 1/u, 1]
-3*G[0, -t/(s+u), 1]*G[1-1/t, 1/u, 1]
-3*G[0, u/(t+u), 1]*G[0, -u/s, 1]
-3*G[0, -u/s, 1]*G[u/(t+u), 1/t, 1]
+3*G[0, u/(t+u), 1]*G[0, -u/(s+t), 1]
+3*G[0, -u/(s+t), 1]*G[u/(t+u), 1/t, 1]
-3*G[0, -u/(s+t), 1]*G[1-1/u, 1/t, 1]
+3*G[0, 1/u, 1]*G[0, 1-1/mh2, 1]
+3*G[0, -t/s, 1]*G[0, 1-1/mh2, 1]
-6*G[0, 1-1/mh2, 1]*G[1/mh2, 1/t, 1]
-6*G[0, 1-1/mh2, 1]*G[1/mh2, 1/u, 1]
+9*G[0, 1-1/mh2, 1]*G[1/(s+t), 2/(mh2+r), 1]
-6*G[0, 1-1/mh2, 1]*G[u/(1-s-t), -u/s, 1]
+3*G[0, 1-1/mh2, 1]*G[2/(mh2-r), 1/t, 1]
+3*G[0, 1-1/mh2, 1]*G[2/(mh2-r), 1/u, 1]
+3*G[0, 1-1/mh2, 1]*G[2/(mh2+r), 1/t, 1]
+3*G[0, 1-1/mh2, 1]*G[2/(mh2+r), 1/u, 1]
-G[0, 1-1/mh2, 1]*G[-t/(s+u), -t/s, 1]
-3*G[0, 1-1/mh2, 1]*G[1-1/t, 1/u, 1]
-3*G[0, 1-1/mh2, 1]*G[1-1/u, 1/t, 1]
-1/2*G[0, 1-1/mh2, 1]*Log[u/(s+u)]^2
-G[0, s/(s+t), 1]*G[0, 1-1/t, 1]
-12*G[0, 1-1/t, 1]*G[0, 1-1/u, 1]
-7*G[0, 1-1/t, 1]*G[1/t, u/(t+u), 1]
-6*G[0, 1-1/t, 1]*G[u/(t+u), 1/t, 1]
-G[0, 1-1/t, 1]*G[u/(t+u), u/mh2, 1]
-G[0, 1-1/t, 1]*G[(s+u)/mh2, s/(s+t), 1]
-9*G[0, 1-1/t, 1]*G[2/(mh2-r), u/mh2, 1]
-9*G[0, 1-1/t, 1]*G[2/(mh2+r), u/mh2, 1]
+9*G[0, 1-1/t, 1]*G[1-1/u, u/mh2, 1]
-3*G[0, 1-1/t, 1]*G[1-1/u, u/(t+u), 1]
-9*G[0, 1-1/t, 1]*G[1-1/u, 2/(mh2-r), 1]
-9*G[0, 1-1/t, 1]*G[1-1/u, 2/(mh2+r), 1]
+3*G[0, 1-1/t, 1]*G[1-1/(s+u), 2/(mh2-r), 1]
+3*G[0, 1-1/t, 1]*G[1-1/(s+u), 2/(mh2+r), 1]
-1/2*G[0, 1-1/t, 1]*Log[(t*u+ruts+s-t)/s]^2
-7/2*G[0, 1-1/t, 1]*Log[-u/t]^2
-1/2*G[0, 1-1/t, 1]*Log[-(-t*u+ruts-s+t)/s]^2
+13/2*G[0, 1-1/t, 1]*Log[1-u]^2
+188/3*G[0, 1-1/u, 1]*G[1/u, 2/(mh2+r), 1]
-6*G[0, 1-1/u, 1]*G[t/(t+u), 1/u, 1]
+94/3*G[0, 1-1/u, 1]*G[2/(mh2-r), 2/(mh2+r), 1]
-1/2*G[0, 1-1/u, 1]*Log[(t*u+rtus+s-u)/s]^2
-1/2*G[0, 1-1/u, 1]*Log[-(-t*u+rtus-s+u)/s]^2
-3/2*G[0, 1-1/u, 1]*Log[1-t]^2
-9*G[0, 1-1/(s+t), 1]*G[1/(s+t), 2/(mh2+r), 1]
+6*G[0, 1-1/(s+t), 1]*G[u/mh2, 2/(mh2+r), 1]
-3*G[0, 1-1/(s+t), 1]*G[2/(mh2-r), 2/(mh2+r), 1]
-2*G[0, 1-1/u, 1]*G[0, 1+t/s, 1]
-1/2*G[0, 1+t/s, 1]*Log[-t]^2
-1/2*G[0, 1+t/s, 1]*Log[1-u]^2
-5*G[1/mh2, 1/t, 1]*Log[1-mh2]^2
-5*G[1/mh2, 1/u, 1]*Log[1-mh2]^2
-1/2*G[1/t, u/(t+u), 1]*Log[-t]^2
-1/2*G[1/t, u/(t+u), 1]*Log[-u]^2
-4*G[1/t, u/(t+u), 1]*Log[1-t]^2
+470/9*G[1/u, 2/(mh2+r), 1]*Log[1-u]^2
-2*G[1/(s+t), 1/t, 1]*Log[(-1+mh2)/u]^2
-3/2*G[1/(s+t), 2/(mh2+r), 1]*Log[-u]^2
+3/2*G[1/(s+t), 2/(mh2+r), 1]*Log[1-mh2]^2
+9/2*G[1/(s+t), 2/(mh2+r), 1]*Log[1-s-t]^2
-2*G[1/(s+u), 1/u, 1]*Log[(-1+mh2)/t]^2
-3*G[mh2/(s+u), 1+t/s, 1]*Log[-t]^2
-G[t/(1+t), 1-1/t, 1]*G[2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[t/(1+t), 1-1/t, 1]*G[2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[t/(1+t), 1-1/t, 1]*G[2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[t/(1+t), 1-1/t, 1]*G[2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+1/2*G[t/(1+t), 1-1/t, 1]*Log[(t*u+ruts+s-t)/s]^2
+1/2*G[t/(1+t), 1-1/t, 1]*Log[-u/t]^2
+1/2*G[t/(1+t), 1-1/t, 1]*Log[-(-t*u+ruts-s+t)/s]^2
-1/2*G[t/(1+t), 1-1/t, 1]*Log[1-u]^2
+3*G[t/(t+u), 1/u, 1]*G[t/(1-s-u), -t/s, 1]
-9/2*G[t/(1-s-u), -t/s, 1]*Log[1-u]^2
-3*G[t/(t+u), 1/u, 1]*G[t/(1-s-u), -t/(s+u), 1]
-3*G[u/mh2, 2/(mh2+r), 1]*Log[1-s-t]^2
+1/2*G[u/(1+u), 1-1/u, 1]*Log[(t*u+rtus+s-u)/s]^2
+1/2*G[u/(1+u), 1-1/u, 1]*Log[-(-t*u+rtus-s+u)/s]^2
-1/2*G[u/(1+u), 1-1/u, 1]*Log[1-t]^2
-2*G[u/(t+u), 1/t, 1]*Log[1-t]^2
-11/2*G[u/(t+u), u/mh2, 1]*Log[1-t]^2
+3*G[u/(t+u), 1/t, 1]*G[u/(1-s-t), -u/s, 1]
-5*G[u/(1-s-t), -u/s, 1]*Log[1-mh2]^2
-9/2*G[u/(1-s-t), -u/s, 1]*Log[1-t]^2
-3*G[u/(t+u), 1/t, 1]*G[u/(1-s-t), -u/(s+t), 1]
+5*G[(1-mh2)/(1-s-u), 1+t/s, 1]*Log[-t]^2
+3*G[(s+t)/mh2, 1/u, 1]*G[1-1/u, -(s+t)/u, 1]
+3*G[(s+u)/mh2, 1/t, 1]*G[1-1/t, -(s+u)/t, 1]
-1/2*G[(s+u)/mh2, s/(s+t), 1]*Log[-t]^2
+11/2*G[(s+u)/mh2, u/mh2, 1]*Log[1-t]^2
+1/2*G[2/(mh2-r), 1/t, 1]*Log[1-mh2]^2
+1/2*G[2/(mh2-r), 1/u, 1]*Log[1-mh2]^2
+3/2*G[2/(mh2-r), u/mh2, 1]*Log[-t]^2
-3/2*G[2/(mh2-r), u/mh2, 1]*Log[1-t]^2
-1/2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[-t]^2
+47/9*G[2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]^2
+3/2*G[2/(mh2-r), 2/(mh2+r), 1]*Log[1-s-t]^2
+1/2*G[2/(mh2+r), 1/t, 1]*Log[1-mh2]^2
+1/2*G[2/(mh2+r), 1/u, 1]*Log[1-mh2]^2
+3/2*G[2/(mh2+r), u/mh2, 1]*Log[-t]^2
-3/2*G[2/(mh2+r), u/mh2, 1]*Log[1-t]^2
-1/2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[-t]^2
+1/2*G[2*s/(-t*u-ruts+s+t), 1/t, 1]*Log[-t]^2
+1/2*G[2*s/(-t*u-ruts+s+t), s/(s+t), 1]*Log[-t]^2
+1/2*G[2*s/(-t*u+ruts+s+t), 1/t, 1]*Log[-t]^2
+1/2*G[2*s/(-t*u+ruts+s+t), s/(s+t), 1]*Log[-t]^2
-3/2*G[-t/(s+u), -t/s, 1]*Log[1-mh2]^2
+9*G[1/(s+t), 2/(mh2+r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
-6*G[u/mh2, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
+3*G[2/(mh2-r), 2/(mh2+r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
+3*G[t/(1-s-u), -t/(s+u), 1]*G[1-1/t, 1/u, 1]
-2*G[1-1/t, 1/u, 1]*Log[(-1+mh2)/t]^2
-1/2*G[1-1/t, 1/u, 1]*Log[1-mh2]^2
-3*G[u/(t+u), 1/t, 1]*G[1-1/t, -(s+u)/t, 1]
+1/2*G[1-1/t, -(s+u)/t, 1]*Log[u/(s+u)]^2
+3*G[u/(1-s-t), -u/(s+t), 1]*G[1-1/u, 1/t, 1]
-2*G[1-1/u, 1/t, 1]*Log[(-1+mh2)/u]^2
-1/2*G[1-1/u, 1/t, 1]*Log[1-mh2]^2
+1/2*G[1-1/u, 1/t, 1]*Log[1-t]^2
-3/2*G[1-1/u, u/mh2, 1]*Log[-t]^2
-1/2*G[1-1/u, u/mh2, 1]*Log[-u]^2
+3/2*G[1-1/u, u/mh2, 1]*Log[1-t]^2
+1/2*G[1-1/u, u/(t+u), 1]*Log[-t]^2
+1/2*G[1-1/u, u/(t+u), 1]*Log[-u]^2
-1/2*G[1-1/u, u/(t+u), 1]*Log[1-t]^2
+3/2*G[1-1/u, 2/(mh2-r), 1]*Log[-t]^2
-3/2*G[1-1/u, 2/(mh2-r), 1]*Log[1-t]^2
+3/2*G[1-1/u, 2/(mh2+r), 1]*Log[-t]^2
-3/2*G[1-1/u, 2/(mh2+r), 1]*Log[1-t]^2
-3*G[t/(t+u), 1/u, 1]*G[1-1/u, -(s+t)/u, 1]
-1/2*G[1-1/(s+u), 2/(mh2-r), 1]*Log[-t]^2
+1/2*G[1-1/(s+u), 2/(mh2-r), 1]*Log[1-t]^2
-1/2*G[1-1/(s+u), 2/(mh2+r), 1]*Log[-t]^2
+1/2*G[1-1/(s+u), 2/(mh2+r), 1]*Log[1-t]^2
+6*G[0, 0, 1/t, 1]*Log[(-1+mh2)/u]
+6*G[0, 0, 1/u, 1]*Log[(-1+mh2)/t]
-12*G[0, 0, 1/u, 1]*Log[1-mh2]
+2*G[0, 0, t/(1+t), 1]*Log[-t/s]
-2*G[0, 0, t/(1-s-u), 1]*Log[1-u]
-2*G[0, 0, u/(1-s-t), 1]*Log[1-t]
-6*G[0, 0, (s+t)/mh2, 1]*Log[1-mh2]
-G[0, 0, -t/s, 1]*Log[1-mh2]
+3*G[0, 0, -t/s, 1]*Log[1-u]
+2*G[0, 0, -u/s, 1]*Log[1-t]
+3*G[0, 0, 1-1/mh2, 1]*Log[t/(s+t)]
-G[0, 0, 1-1/t, 1]*Log[-t/s]
-7*G[0, 0, 1-1/u, 1]*Log[t/(s+t)]
+17*G[0, 0, 1-1/u, 1]*Log[-t]
-27*G[0, 0, 1-1/u, 1]*Log[1-t]
+9*G[0, 0, 1-1/(s+t), 1]*Log[2-mh2-r]
+2*G[0, 0, 1+t/s, 1]*Log[-t]
-2*G[0, 0, 1+t/s, 1]*Log[1-u]
+4*G[0, 1, u/mh2, 1]*Log[1-t]
-8*G[0, 1, 2/(mh2-r), 1]*Log[1-t]
-8*G[0, 1, 2/(mh2+r), 1]*Log[1-t]
-3*G[0, 1, 1-1/mh2, 1]*Log[u/(s+u)]
-6*G[0, 1, 1-1/t, 1]*Log[-u/t]
-94/3*G[0, 1, 1-1/u, 1]*Log[2-mh2-r]
+6*G[0, 1, 1-1/(s+t), 1]*Log[2-mh2-r]
-2*G[0, 1, 1+t/s, 1]*Log[-t]
+9*G[0, 1/t, 1/t, 1]*Log[(-1+mh2)/u]
-3*G[0, 1/t, u/(t+u), 1]*Log[(-1+mh2)/u]
+3*G[0, 1/t, u/(t+u), 1]*Log[1-mh2]
+9*G[0, 1/u, 1/u, 1]*Log[(-1+mh2)/t]
-9*G[0, 1/u, 1/u, 1]*Log[1-mh2]
-3*G[0, 1/u, t/(t+u), 1]*Log[(-1+mh2)/t]
+3*G[0, 1/u, t/(t+u), 1]*Log[1-mh2]
-3*G[0, 1/u, (s+t)/mh2, 1]*Log[1-mh2]
-3*G[0, 1/(s+t), 1/t, 1]*Log[(-1+mh2)/u]
-3*G[0, 1/(s+u), 1/u, 1]*Log[(-1+mh2)/t]
+3*G[0, 1/(s+u), 1/u, 1]*Log[1-mh2]
+2*G[0, t/(1+t), 1, 1]*Log[-t/s]
-G[0, t/(t+u), 1, 1]*Log[1-u]
-4*G[0, t/(t+u), t/(t+u), 1]*Log[1-u]
-8*G[0, t/(1-s-u), t/(1-s-u), 1]*Log[1-u]
+6*G[0, t/(1-s-u), -t/s, 1]*Log[1-u]
+3*G[0, u/mh2, 1, 1]*Log[1-t]
-2*G[0, u/mh2, u/(t+u), 1]*Log[1-t]
-6*G[0, u/mh2, 2/(mh2-r), 1]*Log[1-t]
+6*G[0, u/mh2, 2/(mh2+r), 1]*Log[1-mh2]
-6*G[0, u/mh2, 2/(mh2+r), 1]*Log[1-t]
-8*G[0, u/(1-s-t), u/(1-s-t), 1]*Log[1-t]
-2*G[0, u/(1-s-t), -u/s, 1]*Log[1-mh2]
+6*G[0, u/(1-s-t), -u/s, 1]*Log[1-t]
-3*G[0, (s+t)/mh2, 1/u, 1]*Log[1-mh2]
-3*G[0, (s+u)/mh2, 1/t, 1]*Log[1-mh2]
-G[0, (s+u)/mh2, s/(s+t), 1]*Log[1-t]
+3*G[0, 2/(mh2-r), 1/u, 1]*Log[1-mh2]
+3*G[0, 2/(mh2-r), (s+t)/mh2, 1]*Log[1-mh2]
-2*G[0, 2/(mh2-r), 2/(mh2-r), 1]*Log[-t]
-2*G[0, 2/(mh2-r), 2/(mh2+r), 1]*Log[-t]
+3*G[0, 2/(mh2+r), 1/u, 1]*Log[1-mh2]
+3*G[0, 2/(mh2+r), (s+t)/mh2, 1]*Log[1-mh2]
-2*G[0, 2/(mh2+r), 2/(mh2-r), 1]*Log[-t]
-2*G[0, 2/(mh2+r), 2/(mh2+r), 1]*Log[-t]
+3*G[0, -t/s, -t/s, 1]*Log[1-u]
+6*G[0, -t/(s+u), t/(1-s-u), 1]*Log[1-u]
-G[0, -t/(s+u), -t/s, 1]*Log[1-mh2]
-6*G[0, -t/(s+u), -t/s, 1]*Log[1-u]
-G[0, -u/s, -u/s, 1]*Log[1-mh2]
+2*G[0, -u/s, -u/s, 1]*Log[1-t]
+6*G[0, -u/(s+t), u/(1-s-t), 1]*Log[1-t]
-6*G[0, -u/(s+t), -u/s, 1]*Log[1-t]
+4*G[0, 1-1/mh2, 1, 1]*Log[t/(s+t)]
-3*G[0, 1-1/mh2, 1-1/mh2, 1]*Log[t/(s+t)]
+3*G[0, 1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2-r]
-2*G[0, 1-1/t, 1, 1]*Log[-t/s]
-3*G[0, 1-1/t, 1/u, 1]*Log[(-1+mh2)/t]
+3*G[0, 1-1/t, 1/u, 1]*Log[1-mh2]
+3*G[0, 1-1/t, t/(t+u), 1]*Log[(-1+mh2)/t]
-3*G[0, 1-1/t, t/(t+u), 1]*Log[1-mh2]
-2*G[0, 1-1/t, -(s+u)/t, 1]*Log[u/(s+u)]
-4*G[0, 1-1/u, 1, 1]*Log[t/(s+t)]
-188/3*G[0, 1-1/u, 1, 1]*Log[2-mh2-r]
-3*G[0, 1-1/u, 1/t, 1]*Log[(-1+mh2)/u]
+3*G[0, 1-1/u, 1/t, 1]*Log[1-mh2]
+3*G[0, 1-1/u, u/(t+u), 1]*Log[(-1+mh2)/u]
-3*G[0, 1-1/u, u/(t+u), 1]*Log[1-mh2]
-10*G[0, 1-1/u, 1-1/u, 1]*Log[-t]
+16*G[0, 1-1/u, 1-1/u, 1]*Log[1-t]
+94*G[0, 1-1/u, 1-1/u, 1]*Log[2-mh2-r]
+18*G[0, 1-1/(s+t), 1, 1]*Log[2-mh2-r]
-6*G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[2-mh2-r]
-2*G[0, 1+t/s, 1, 1]*Log[1-u]
+16*G[1/mh2, 1/mh2, 1/t, 1]*Log[1-mh2]
+16*G[1/mh2, 1/mh2, 1/u, 1]*Log[1-mh2]
+12*G[1/mh2, 1/t, 1/t, 1]*Log[1-mh2]
+12*G[1/mh2, 1/u, 1/u, 1]*Log[1-mh2]
-4*G[1/mh2, 1/(s+t), 1/t, 1]*Log[1-mh2]
-12*G[1/mh2, 1/(s+t), 2/(mh2+r), 1]*Log[1-mh2]
-4*G[1/mh2, 1/(s+u), 1/u, 1]*Log[1-mh2]
-4*G[1/mh2, 2/(mh2-r), 1/t, 1]*Log[1-mh2]
-4*G[1/mh2, 2/(mh2-r), 1/u, 1]*Log[1-mh2]
-4*G[1/mh2, 2/(mh2+r), 1/t, 1]*Log[1-mh2]
-4*G[1/mh2, 2/(mh2+r), 1/u, 1]*Log[1-mh2]
+3*G[1/t, 0, 1/t, 1]*Log[(-1+mh2)/u]
-G[1/t, 0, s/(s+t), 1]*Log[-t]
-12*G[1/t, 0, u/mh2, 1]*Log[1-t]
-3*G[1/t, 0, u/(t+u), 1]*Log[(-1+mh2)/u]
-G[1/t, 0, u/(t+u), 1]*Log[-t]
-G[1/t, 0, u/(t+u), 1]*Log[-u]
+3*G[1/t, 0, u/(t+u), 1]*Log[1-mh2]
+2*G[1/t, 1/t, u/(t+u), 1]*Log[-t]
+2*G[1/t, 1/t, u/(t+u), 1]*Log[-u]
+15*G[1/t, 1/t, u/(t+u), 1]*Log[1-t]
+15*G[1/t, u/(t+u), 1, 1]*Log[1-t]
-3*G[1/t, u/(t+u), 1/t, 1]*Log[(-1+mh2)/u]
+3*G[1/t, u/(t+u), 1/t, 1]*Log[1-mh2]
+10*G[1/t, u/(t+u), 1/t, 1]*Log[1-t]
+12*G[1/t, u/(t+u), u/mh2, 1]*Log[1-t]
-7*G[1/t, u/(t+u), u/(t+u), 1]*Log[1-t]
-3*G[1/t, (s+u)/mh2, 1/t, 1]*Log[1-mh2]
-G[1/t, (s+u)/mh2, s/(s+t), 1]*Log[-t]
-12*G[1/t, (s+u)/mh2, u/mh2, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, u/(t+u), 1]*Log[-t]
-G[1/t, (s+u)/mh2, u/(t+u), 1]*Log[-u]
+12*G[1/t, 2/(mh2-r), u/mh2, 1]*Log[1-t]
+12*G[1/t, 2/(mh2+r), u/mh2, 1]*Log[1-t]
-G[1/t, 2*s/(-t*u-ruts+s+t), 1, 1]*Log[-t]
-G[1/t, 2*s/(-t*u-ruts+s+t), 1/t, 1]*Log[1-t]
-G[1/t, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]*Log[1-t]
-G[1/t, 2*s/(-t*u+ruts+s+t), 1, 1]*Log[-t]
-G[1/t, 2*s/(-t*u+ruts+s+t), 1/t, 1]*Log[1-t]
-G[1/t, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]*Log[1-t]
-15*G[1/t, 1-1/u, 1, 1]*Log[1-t]
-G[1/t, 1-1/u, 1/t, 1]*Log[1-t]
-12*G[1/t, 1-1/u, u/mh2, 1]*Log[1-t]
+4*G[1/t, 1-1/u, u/(t+u), 1]*Log[1-t]
+12*G[1/t, 1-1/u, 2/(mh2-r), 1]*Log[1-t]
+12*G[1/t, 1-1/u, 2/(mh2+r), 1]*Log[1-t]
-4*G[1/t, 1-1/(s+u), 2/(mh2-r), 1]*Log[1-t]
-4*G[1/t, 1-1/(s+u), 2/(mh2+r), 1]*Log[1-t]
+3*G[1/u, 0, 1/u, 1]*Log[(-1+mh2)/t]
-3*G[1/u, 0, t/(t+u), 1]*Log[(-1+mh2)/t]
+3*G[1/u, 0, t/(t+u), 1]*Log[1-mh2]
+9*G[1/u, 0, t/(t+u), 1]*Log[1-u]
-G[1/u, 0, (s+t)/mh2, 1]*Log[-u]
-3*G[1/u, 0, (s+t)/mh2, 1]*Log[1-mh2]
-1504/9*G[1/u, 1/u, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, t/(t+u), 1, 1]*Log[1-u]
-3*G[1/u, t/(t+u), 1/u, 1]*Log[(-1+mh2)/t]
+3*G[1/u, t/(t+u), 1/u, 1]*Log[1-mh2]
-3*G[1/u, (s+t)/mh2, 1/u, 1]*Log[1-mh2]
-376/9*G[1/u, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
-376/9*G[1/u, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-u]
-G[1/u, 2*s/(-t*u-rtus+s+u), 1, 1]*Log[-u]
-G[1/u, 2*s/(-t*u+rtus+s+u), 1, 1]*Log[-u]
-3*G[1/(s+t), 1/t, 1/t, 1]*Log[(-1+mh2)/u]
-2*G[1/(s+t), 1/(s+t), 1/t, 1]*Log[(-1+mh2)/u]
+9*G[1/(s+t), 1/(s+t), 2/(mh2+r), 1]*Log[-u]
-9*G[1/(s+t), 1/(s+t), 2/(mh2+r), 1]*Log[1-mh2]
-6*G[1/(s+t), u/mh2, 2/(mh2+r), 1]*Log[-u]
+6*G[1/(s+t), u/mh2, 2/(mh2+r), 1]*Log[1-mh2]
+3*G[1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]*Log[-u]
-3*G[1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-mh2]
+3*G[1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]*Log[-u]
-3*G[1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]*Log[1-mh2]
-3*G[1/(s+u), 1/u, 1/u, 1]*Log[(-1+mh2)/t]
-2*G[1/(s+u), 1/(s+u), 1/u, 1]*Log[(-1+mh2)/t]
-2*G[mh2/(s+u), mh2/(s+u), 1+t/s, 1]*Log[-t]
+6*G[mh2/(s+u), (1-mh2)/(1-s-u), 1+t/s, 1]*Log[-t]
+2*G[mh2/(s+u), 1+t/s, 1, 1]*Log[-t]
+2*G[mh2/(s+u), 1+t/s, 1+t/s, 1]*Log[-t]
-G[t/(t+u), 0, 1, 1]*Log[1-u]
+9*G[t/(t+u), 1/u, 1/u, 1]*Log[1-u]
-G[t/(t+u), (s+t)/mh2, 1, 1]*Log[1-u]
-G[t/(t+u), 1-1/t, 1, 1]*Log[1-u]
-2*G[t/(1-s-u), 0, t/(1-s-u), 1]*Log[1-u]
-4*G[t/(1-s-u), 0, -t/s, 1]*Log[1-mh2]
+3*G[t/(1-s-u), 0, -t/s, 1]*Log[1-u]
-12*G[t/(1-s-u), t/(1-s-u), -t/s, 1]*Log[1-u]
-3*G[t/(1-s-u), -t/s, -t/s, 1]*Log[1-u]
-6*G[t/(1-s-u), -t/(s+u), t/(1-s-u), 1]*Log[1-u]
+4*G[t/(1-s-u), -t/(s+u), -t/s, 1]*Log[1-mh2]
+6*G[t/(1-s-u), -t/(s+u), -t/s, 1]*Log[1-u]
-2*G[u/(t+u), 1, s/(s+t), 1]*Log[1-t]
-4*G[u/(t+u), 1, u/mh2, 1]*Log[1-t]
+12*G[u/(t+u), 1, 2/(mh2-r), 1]*Log[1-t]
+12*G[u/(t+u), 1, 2/(mh2+r), 1]*Log[1-t]
+9*G[u/(t+u), 1/t, 1/t, 1]*Log[1-t]
-3*G[u/(t+u), 1/t, u/(t+u), 1]*Log[1-t]
-3*G[u/(t+u), u/mh2, 1, 1]*Log[1-t]
+2*G[u/(t+u), u/mh2, u/(t+u), 1]*Log[1-t]
+6*G[u/(t+u), u/mh2, 2/(mh2-r), 1]*Log[1-t]
+6*G[u/(t+u), u/mh2, 2/(mh2+r), 1]*Log[1-t]
-4*G[u/(t+u), u/(t+u), 1/t, 1]*Log[1-t]
-G[u/(t+u), (s+u)/mh2, 1, 1]*Log[1-t]
+2*G[u/(t+u), (s+u)/mh2, u/(t+u), 1]*Log[1-t]
-G[u/(t+u), 2/(mh2-r), 1/t, 1]*Log[1-t]
-4*G[u/(t+u), 2/(mh2-r), u/mh2, 1]*Log[1-t]
-G[u/(t+u), 2/(mh2+r), 1/t, 1]*Log[1-t]
-4*G[u/(t+u), 2/(mh2+r), u/mh2, 1]*Log[1-t]
+15*G[u/(t+u), 1-1/u, 1, 1]*Log[1-t]
+11*G[u/(t+u), 1-1/u, u/mh2, 1]*Log[1-t]
-3*G[u/(t+u), 1-1/u, u/(t+u), 1]*Log[1-t]
-12*G[u/(t+u), 1-1/u, 2/(mh2-r), 1]*Log[1-t]
-12*G[u/(t+u), 1-1/u, 2/(mh2+r), 1]*Log[1-t]
-2*G[u/(1-s-t), 0, u/(1-s-t), 1]*Log[1-t]
+3*G[u/(1-s-t), 0, -u/s, 1]*Log[1-t]
+16*G[u/(1-s-t), u/(1-s-t), -u/s, 1]*Log[1-mh2]
-12*G[u/(1-s-t), u/(1-s-t), -u/s, 1]*Log[1-t]
+4*G[u/(1-s-t), -u/s, -u/s, 1]*Log[1-mh2]
-3*G[u/(1-s-t), -u/s, -u/s, 1]*Log[1-t]
-6*G[u/(1-s-t), -u/(s+t), u/(1-s-t), 1]*Log[1-t]
+6*G[u/(1-s-t), -u/(s+t), -u/s, 1]*Log[1-t]
+2*G[(1-mh2)/(1-s-u), 1, 1+t/s, 1]*Log[-t]
+8*G[(1-mh2)/(1-s-u), mh2/(s+u), 1+t/s, 1]*Log[-t]
-16*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1+t/s, 1]*Log[-t]
-2*G[(1-mh2)/(1-s-u), 1+t/s, 1, 1]*Log[-t]
-4*G[(1-mh2)/(1-s-u), 1+t/s, 1+t/s, 1]*Log[-t]
+188/3*G[(s+t)/mh2, 1/u, 2/(mh2+r), 1]*Log[1-u]
-G[(s+u)/mh2, 0, s/(s+t), 1]*Log[1-t]
+4*G[(s+u)/mh2, 1, u/mh2, 1]*Log[1-t]
-2*G[(s+u)/mh2, 1, u/(t+u), 1]*Log[1-t]
-4*G[(s+u)/mh2, 1, 2/(mh2-r), 1]*Log[1-t]
-4*G[(s+u)/mh2, 1, 2/(mh2+r), 1]*Log[1-t]
-4*G[(s+u)/mh2, 1/t, u/(t+u), 1]*Log[1-t]
+3*G[(s+u)/mh2, u/mh2, 1, 1]*Log[1-t]
-2*G[(s+u)/mh2, u/mh2, u/(t+u), 1]*Log[1-t]
-6*G[(s+u)/mh2, u/mh2, 2/(mh2-r), 1]*Log[1-t]
-6*G[(s+u)/mh2, u/mh2, 2/(mh2+r), 1]*Log[1-t]
-8*G[(s+u)/mh2, u/(t+u), 1, 1]*Log[1-t]
-2*G[(s+u)/mh2, u/(t+u), 1/t, 1]*Log[1-t]
-2*G[(s+u)/mh2, u/(t+u), u/mh2, 1]*Log[1-t]
+4*G[(s+u)/mh2, u/(t+u), u/(t+u), 1]*Log[1-t]
-7*G[(s+u)/mh2, 2/(mh2-r), u/mh2, 1]*Log[1-t]
-7*G[(s+u)/mh2, 2/(mh2+r), u/mh2, 1]*Log[1-t]
+4*G[(s+u)/mh2, 1-1/(s+u), 2/(mh2-r), 1]*Log[1-t]
+4*G[(s+u)/mh2, 1-1/(s+u), 2/(mh2+r), 1]*Log[1-t]
+3*G[2/(mh2-r), 0, (s+t)/mh2, 1]*Log[1-mh2]
+2*G[2/(mh2-r), 0, 2/(mh2-r), 1]*Log[-t]
+2*G[2/(mh2-r), 0, 2/(mh2+r), 1]*Log[-t]
+3*G[2/(mh2-r), 1, u/mh2, 1]*Log[-t]
-4*G[2/(mh2-r), 1, u/mh2, 1]*Log[1-t]
-G[2/(mh2-r), 1, u/(t+u), 1]*Log[-t]
-G[2/(mh2-r), 1, u/(t+u), 1]*Log[-u]
+2*G[2/(mh2-r), 1, u/(t+u), 1]*Log[1-t]
-2*G[2/(mh2-r), 1/mh2, 1/t, 1]*Log[1-mh2]
-2*G[2/(mh2-r), 1/mh2, 1/u, 1]*Log[1-mh2]
-3*G[2/(mh2-r), 1/t, 1/t, 1]*Log[1-mh2]
-G[2/(mh2-r), 1/t, u/(t+u), 1]*Log[-t]
-G[2/(mh2-r), 1/t, u/(t+u), 1]*Log[-u]
-2*G[2/(mh2-r), 1/t, u/(t+u), 1]*Log[1-t]
-3*G[2/(mh2-r), 1/u, 1/u, 1]*Log[1-mh2]
+188/9*G[2/(mh2-r), 1/u, 2/(mh2+r), 1]*Log[1-u]
-3*G[2/(mh2-r), 1/(s+t), 2/(mh2+r), 1]*Log[-u]
+3*G[2/(mh2-r), 1/(s+t), 2/(mh2+r), 1]*Log[1-mh2]
+3*G[2/(mh2-r), u/mh2, 1, 1]*Log[-t]
-3*G[2/(mh2-r), u/mh2, 1, 1]*Log[1-t]
-G[2/(mh2-r), u/mh2, u/mh2, 1]*Log[-t]
-G[2/(mh2-r), u/mh2, u/(t+u), 1]*Log[-t]
-G[2/(mh2-r), u/mh2, u/(t+u), 1]*Log[-u]
+2*G[2/(mh2-r), u/mh2, u/(t+u), 1]*Log[1-t]
-6*G[2/(mh2-r), u/mh2, 2/(mh2-r), 1]*Log[-t]
+6*G[2/(mh2-r), u/mh2, 2/(mh2-r), 1]*Log[1-t]
-6*G[2/(mh2-r), u/mh2, 2/(mh2+r), 1]*Log[-t]
+6*G[2/(mh2-r), u/mh2, 2/(mh2+r), 1]*Log[-u]
-6*G[2/(mh2-r), u/mh2, 2/(mh2+r), 1]*Log[1-mh2]
+6*G[2/(mh2-r), u/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2-r), u/(t+u), 1/t, 1]*Log[1-t]
-4*G[2/(mh2-r), u/(t+u), u/mh2, 1]*Log[1-t]
+3*G[2/(mh2-r), (s+t)/mh2, 1/u, 1]*Log[1-mh2]
-G[2/(mh2-r), (s+u)/mh2, 1, 1]*Log[-t]
+3*G[2/(mh2-r), (s+u)/mh2, 1/t, 1]*Log[1-mh2]
+2*G[2/(mh2-r), (s+u)/mh2, u/mh2, 1]*Log[-t]
+3*G[2/(mh2-r), (s+u)/mh2, u/mh2, 1]*Log[1-t]
+2*G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]*Log[-t]
+2*G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]*Log[-t]
-G[2/(mh2-r), 2/(mh2-r), 1/t, 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(mh2-r), 1/u, 1]*Log[1-mh2]
-3*G[2/(mh2-r), 2/(mh2-r), u/mh2, 1]*Log[-t]
+3*G[2/(mh2-r), 2/(mh2-r), u/mh2, 1]*Log[1-t]
-94/9*G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
-G[2/(mh2-r), 2/(mh2+r), 1/t, 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(mh2+r), 1/u, 1]*Log[1-mh2]
-3*G[2/(mh2-r), 2/(mh2+r), u/mh2, 1]*Log[-t]
+3*G[2/(mh2-r), 2/(mh2+r), u/mh2, 1]*Log[1-t]
-94/9*G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]*Log[1-u]
-G[2/(mh2-r), 1-1/t, 1, 1]*Log[1-u]
-G[2/(mh2-r), 1-1/t, 1/u, 1]*Log[1-mh2]
-3*G[2/(mh2-r), 1-1/u, 1, 1]*Log[-t]
+3*G[2/(mh2-r), 1-1/u, 1, 1]*Log[1-t]
-G[2/(mh2-r), 1-1/u, 1/t, 1]*Log[-t]
-G[2/(mh2-r), 1-1/u, 1/t, 1]*Log[1-mh2]
-3*G[2/(mh2-r), 1-1/u, u/mh2, 1]*Log[-t]
-G[2/(mh2-r), 1-1/u, u/mh2, 1]*Log[-u]
+4*G[2/(mh2-r), 1-1/u, u/mh2, 1]*Log[1-t]
-2*G[2/(mh2-r), 1-1/u, u/(t+u), 1]*Log[1-t]
+3*G[2/(mh2-r), 1-1/u, 2/(mh2-r), 1]*Log[-t]
-3*G[2/(mh2-r), 1-1/u, 2/(mh2-r), 1]*Log[1-t]
+3*G[2/(mh2-r), 1-1/u, 2/(mh2+r), 1]*Log[-t]
-3*G[2/(mh2-r), 1-1/u, 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), 1, 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1]*Log[-t]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1]*Log[-t]
+3*G[2/(mh2+r), 0, (s+t)/mh2, 1]*Log[1-mh2]
+2*G[2/(mh2+r), 0, 2/(mh2-r), 1]*Log[-t]
+2*G[2/(mh2+r), 0, 2/(mh2+r), 1]*Log[-t]
+3*G[2/(mh2+r), 1, u/mh2, 1]*Log[-t]
-4*G[2/(mh2+r), 1, u/mh2, 1]*Log[1-t]
-G[2/(mh2+r), 1, u/(t+u), 1]*Log[-t]
-G[2/(mh2+r), 1, u/(t+u), 1]*Log[-u]
+2*G[2/(mh2+r), 1, u/(t+u), 1]*Log[1-t]
-2*G[2/(mh2+r), 1/mh2, 1/t, 1]*Log[1-mh2]
-2*G[2/(mh2+r), 1/mh2, 1/u, 1]*Log[1-mh2]
-3*G[2/(mh2+r), 1/t, 1/t, 1]*Log[1-mh2]
-G[2/(mh2+r), 1/t, u/(t+u), 1]*Log[-t]
-G[2/(mh2+r), 1/t, u/(t+u), 1]*Log[-u]
-2*G[2/(mh2+r), 1/t, u/(t+u), 1]*Log[1-t]
-3*G[2/(mh2+r), 1/u, 1/u, 1]*Log[1-mh2]
+188/9*G[2/(mh2+r), 1/u, 2/(mh2+r), 1]*Log[1-u]
-3*G[2/(mh2+r), 1/(s+t), 2/(mh2+r), 1]*Log[-u]
+3*G[2/(mh2+r), 1/(s+t), 2/(mh2+r), 1]*Log[1-mh2]
+3*G[2/(mh2+r), u/mh2, 1, 1]*Log[-t]
-3*G[2/(mh2+r), u/mh2, 1, 1]*Log[1-t]
-G[2/(mh2+r), u/mh2, u/mh2, 1]*Log[-t]
-G[2/(mh2+r), u/mh2, u/(t+u), 1]*Log[-t]
-G[2/(mh2+r), u/mh2, u/(t+u), 1]*Log[-u]
+2*G[2/(mh2+r), u/mh2, u/(t+u), 1]*Log[1-t]
-6*G[2/(mh2+r), u/mh2, 2/(mh2-r), 1]*Log[-t]
+6*G[2/(mh2+r), u/mh2, 2/(mh2-r), 1]*Log[1-t]
-6*G[2/(mh2+r), u/mh2, 2/(mh2+r), 1]*Log[-t]
+6*G[2/(mh2+r), u/mh2, 2/(mh2+r), 1]*Log[-u]
-6*G[2/(mh2+r), u/mh2, 2/(mh2+r), 1]*Log[1-mh2]
+6*G[2/(mh2+r), u/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2+r), u/(t+u), 1/t, 1]*Log[1-t]
-4*G[2/(mh2+r), u/(t+u), u/mh2, 1]*Log[1-t]
+3*G[2/(mh2+r), (s+t)/mh2, 1/u, 1]*Log[1-mh2]
-G[2/(mh2+r), (s+u)/mh2, 1, 1]*Log[-t]
+3*G[2/(mh2+r), (s+u)/mh2, 1/t, 1]*Log[1-mh2]
+2*G[2/(mh2+r), (s+u)/mh2, u/mh2, 1]*Log[-t]
+3*G[2/(mh2+r), (s+u)/mh2, u/mh2, 1]*Log[1-t]
+2*G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]*Log[-t]
+2*G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]*Log[-t]
-G[2/(mh2+r), 2/(mh2-r), 1/t, 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(mh2-r), 1/u, 1]*Log[1-mh2]
-3*G[2/(mh2+r), 2/(mh2-r), u/mh2, 1]*Log[-t]
+3*G[2/(mh2+r), 2/(mh2-r), u/mh2, 1]*Log[1-t]
-94/9*G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
-G[2/(mh2+r), 2/(mh2+r), 1/t, 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(mh2+r), 1/u, 1]*Log[1-mh2]
-3*G[2/(mh2+r), 2/(mh2+r), u/mh2, 1]*Log[-t]
+3*G[2/(mh2+r), 2/(mh2+r), u/mh2, 1]*Log[1-t]
-G[2/(mh2+r), 1-1/t, 1, 1]*Log[1-u]
-G[2/(mh2+r), 1-1/t, 1/u, 1]*Log[1-mh2]
-3*G[2/(mh2+r), 1-1/u, 1, 1]*Log[-t]
+3*G[2/(mh2+r), 1-1/u, 1, 1]*Log[1-t]
-G[2/(mh2+r), 1-1/u, 1/t, 1]*Log[-t]
-G[2/(mh2+r), 1-1/u, 1/t, 1]*Log[1-mh2]
-3*G[2/(mh2+r), 1-1/u, u/mh2, 1]*Log[-t]
-G[2/(mh2+r), 1-1/u, u/mh2, 1]*Log[-u]
+4*G[2/(mh2+r), 1-1/u, u/mh2, 1]*Log[1-t]
-2*G[2/(mh2+r), 1-1/u, u/(t+u), 1]*Log[1-t]
+3*G[2/(mh2+r), 1-1/u, 2/(mh2-r), 1]*Log[-t]
-3*G[2/(mh2+r), 1-1/u, 2/(mh2-r), 1]*Log[1-t]
+3*G[2/(mh2+r), 1-1/u, 2/(mh2+r), 1]*Log[-t]
-3*G[2/(mh2+r), 1-1/u, 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2+r), 1-1/(s+u), 1, 1]*Log[1-t]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1]*Log[-t]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1]*Log[-t]
+3*G[-t/(s+u), 0, -t/s, 1]*Log[1-mh2]
-G[-t/(s+u), -t/(s+u), -t/s, 1]*Log[1-mh2]
-G[-u/s, 0, -u/s, 1]*Log[1-t]
-6*G[-u/(s+t), u/(1-s-t), -u/s, 1]*Log[1-mh2]
-2*G[-u/(s+t), -u/s, -u/s, 1]*Log[1-mh2]
+4*G[1-1/mh2, 0, 1, 1]*Log[t/(s+t)]
-3*G[1-1/mh2, 0, 1-1/mh2, 1]*Log[t/(s+t)]
+3*G[1-1/mh2, 0, 1-1/(s+t), 1]*Log[2-mh2-r]
-6*G[1-1/mh2, 1, 1-1/(s+t), 1]*Log[2-mh2-r]
+9*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2-r]
-6*G[1-1/mh2, 1-1/(s+t), 1, 1]*Log[2-mh2-r]
+6*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]*Log[2-mh2-r]
-G[1-1/t, 0, 1, 1]*Log[-t/s]
-3*G[1-1/t, 0, 1/u, 1]*Log[(-1+mh2)/t]
+3*G[1-1/t, 0, 1/u, 1]*Log[1-mh2]
+3*G[1-1/t, 0, t/(t+u), 1]*Log[(-1+mh2)/t]
-3*G[1-1/t, 0, t/(t+u), 1]*Log[1-mh2]
-2*G[1-1/t, 0, -(s+u)/t, 1]*Log[u/(s+u)]
-3*G[1-1/t, 1/u, 1/u, 1]*Log[(-1+mh2)/t]
+3*G[1-1/t, 1/u, 1/u, 1]*Log[1-mh2]
-G[1-1/t, 1/(s+u), 1/u, 1]*Log[1-mh2]
+3*G[1-1/t, t/(t+u), 1/u, 1]*Log[(-1+mh2)/t]
-3*G[1-1/t, t/(t+u), 1/u, 1]*Log[1-mh2]
-G[1-1/t, 2*s/(-t*u-rtus+s+u), 1, 1]*Log[-u]
-G[1-1/t, 2*s/(-t*u+rtus+s+u), 1, 1]*Log[-u]
-3*G[1-1/t, -(s+u)/t, 1-1/t, 1]*Log[u/(s+u)]
-2*G[1-1/t, 1-1/t, 1/u, 1]*Log[(-1+mh2)/t]
+2*G[1-1/t, 1-1/t, 1/u, 1]*Log[1-mh2]
-G[1-1/t, 1-1/t, -(s+u)/t, 1]*Log[u/(s+u)]
-4*G[1-1/u, 0, 1, 1]*Log[t/(s+t)]
-188/3*G[1-1/u, 0, 1, 1]*Log[2-mh2-r]
-3*G[1-1/u, 0, 1/t, 1]*Log[(-1+mh2)/u]
+3*G[1-1/u, 0, 1/t, 1]*Log[1-mh2]
+3*G[1-1/u, 0, u/(t+u), 1]*Log[(-1+mh2)/u]
-3*G[1-1/u, 0, u/(t+u), 1]*Log[1-mh2]
-10*G[1-1/u, 0, 1-1/u, 1]*Log[-t]
+16*G[1-1/u, 0, 1-1/u, 1]*Log[1-t]
+188/3*G[1-1/u, 0, 1-1/u, 1]*Log[2-mh2-r]
-2*G[1-1/u, 1, s/(s+t), 1]*Log[-t]
+2*G[1-1/u, 1, s/(s+t), 1]*Log[1-t]
-3*G[1-1/u, 1, u/mh2, 1]*Log[-t]
-G[1-1/u, 1, u/mh2, 1]*Log[-u]
+4*G[1-1/u, 1, u/mh2, 1]*Log[1-t]
-2*G[1-1/u, 1, u/(t+u), 1]*Log[1-t]
+12*G[1-1/u, 1, 2/(mh2-r), 1]*Log[-t]
-12*G[1-1/u, 1, 2/(mh2-r), 1]*Log[1-t]
+12*G[1-1/u, 1, 2/(mh2+r), 1]*Log[-t]
-12*G[1-1/u, 1, 2/(mh2+r), 1]*Log[1-t]
-3*G[1-1/u, 1/t, 1/t, 1]*Log[(-1+mh2)/u]
+3*G[1-1/u, 1/t, 1/t, 1]*Log[1-mh2]
-G[1-1/u, 1/(s+t), 1/t, 1]*Log[1-mh2]
-3*G[1-1/u, u/mh2, 1, 1]*Log[-t]
+3*G[1-1/u, u/mh2, 1, 1]*Log[1-t]
-G[1-1/u, u/mh2, u/mh2, 1]*Log[-u]
-2*G[1-1/u, u/mh2, u/(t+u), 1]*Log[1-t]
+6*G[1-1/u, u/mh2, 2/(mh2-r), 1]*Log[-t]
-6*G[1-1/u, u/mh2, 2/(mh2-r), 1]*Log[1-t]
+6*G[1-1/u, u/mh2, 2/(mh2+r), 1]*Log[-t]
-6*G[1-1/u, u/mh2, 2/(mh2+r), 1]*Log[1-t]
+3*G[1-1/u, u/(t+u), 1/t, 1]*Log[(-1+mh2)/u]
-3*G[1-1/u, u/(t+u), 1/t, 1]*Log[1-mh2]
-G[1-1/u, u/(t+u), u/mh2, 1]*Log[1-t]
-G[1-1/u, 2/(mh2-r), 1/t, 1]*Log[-t]
-4*G[1-1/u, 2/(mh2-r), u/mh2, 1]*Log[-t]
+4*G[1-1/u, 2/(mh2-r), u/mh2, 1]*Log[1-t]
-3*G[1-1/u, 2/(mh2-r), 2/(mh2-r), 1]*Log[-t]
+3*G[1-1/u, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
-3*G[1-1/u, 2/(mh2-r), 2/(mh2+r), 1]*Log[-t]
+3*G[1-1/u, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-G[1-1/u, 2/(mh2+r), 1/t, 1]*Log[-t]
-4*G[1-1/u, 2/(mh2+r), u/mh2, 1]*Log[-t]
+4*G[1-1/u, 2/(mh2+r), u/mh2, 1]*Log[1-t]
-3*G[1-1/u, 2/(mh2+r), 2/(mh2-r), 1]*Log[-t]
+3*G[1-1/u, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
-3*G[1-1/u, 2/(mh2+r), 2/(mh2+r), 1]*Log[-t]
+3*G[1-1/u, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
-G[1-1/u, 2*s/(-t*u-ruts+s+t), 1, 1]*Log[-t]
-G[1-1/u, 2*s/(-t*u-ruts+s+t), 1/t, 1]*Log[1-t]
-G[1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]*Log[1-t]
-G[1-1/u, 2*s/(-t*u+ruts+s+t), 1, 1]*Log[-t]
-G[1-1/u, 2*s/(-t*u+ruts+s+t), 1/t, 1]*Log[1-t]
-G[1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]*Log[1-t]
-2*G[1-1/u, 1-1/u, 1/t, 1]*Log[(-1+mh2)/u]
+2*G[1-1/u, 1-1/u, 1/t, 1]*Log[1-mh2]
+10*G[1-1/u, 1-1/u, u/mh2, 1]*Log[-t]
+2*G[1-1/u, 1-1/u, u/mh2, 1]*Log[-u]
-11*G[1-1/u, 1-1/u, u/mh2, 1]*Log[1-t]
-2*G[1-1/u, 1-1/u, u/(t+u), 1]*Log[-t]
-2*G[1-1/u, 1-1/u, u/(t+u), 1]*Log[-u]
+3*G[1-1/u, 1-1/u, u/(t+u), 1]*Log[1-t]
-12*G[1-1/u, 1-1/u, 2/(mh2-r), 1]*Log[-t]
+12*G[1-1/u, 1-1/u, 2/(mh2-r), 1]*Log[1-t]
-12*G[1-1/u, 1-1/u, 2/(mh2+r), 1]*Log[-t]
+12*G[1-1/u, 1-1/u, 2/(mh2+r), 1]*Log[1-t]
-G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1, 1]*Log[1-u]
-G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1, 1]*Log[1-u]
-G[1-1/(s+t), 1-1/t, 1, 1]*Log[-u]
-G[1-1/(s+u), 1, s/(s+t), 1]*Log[1-t]
-4*G[1-1/(s+u), 1, 2/(mh2-r), 1]*Log[-t]
+4*G[1-1/(s+u), 1, 2/(mh2-r), 1]*Log[1-t]
-4*G[1-1/(s+u), 1, 2/(mh2+r), 1]*Log[-t]
+4*G[1-1/(s+u), 1, 2/(mh2+r), 1]*Log[1-t]
-G[1-1/(s+u), (s+u)/mh2, s/(s+t), 1]*Log[1-t]
-2*G[1-1/(s+u), (s+u)/mh2, u/mh2, 1]*Log[-t]
+2*G[1-1/(s+u), (s+u)/mh2, u/mh2, 1]*Log[1-t]
-2*G[1-1/(s+u), (s+u)/mh2, 2/(mh2-r), 1]*Log[-t]
+2*G[1-1/(s+u), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
-2*G[1-1/(s+u), (s+u)/mh2, 2/(mh2+r), 1]*Log[-t]
+2*G[1-1/(s+u), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
+2*G[1-1/(s+u), 2/(mh2-r), u/mh2, 1]*Log[-t]
-2*G[1-1/(s+u), 2/(mh2-r), u/mh2, 1]*Log[1-t]
-G[1-1/(s+u), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
-G[1-1/(s+u), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
+2*G[1-1/(s+u), 2/(mh2+r), u/mh2, 1]*Log[-t]
-2*G[1-1/(s+u), 2/(mh2+r), u/mh2, 1]*Log[1-t]
-G[1-1/(s+u), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
-G[1-1/(s+u), 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
-G[1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1, 1]*Log[1-t]
-G[1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t, 1]*Log[-t]
-G[1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t), 1]*Log[-t]
-G[1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1, 1]*Log[1-t]
-G[1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t, 1]*Log[-t]
-G[1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t), 1]*Log[-t]
-3*G[1-1/(s+u), 1-1/u, 1, 1]*Log[-t]
+5*G[1-1/(s+u), 1-1/u, 1, 1]*Log[1-t]
-G[1-1/(s+u), 1-1/u, 1/t, 1]*Log[1-t]
-2*G[1-1/(s+u), 1-1/u, u/mh2, 1]*Log[-t]
+2*G[1-1/(s+u), 1-1/u, u/mh2, 1]*Log[1-t]
+3*G[1-1/(s+u), 1-1/u, 2/(mh2-r), 1]*Log[-t]
-3*G[1-1/(s+u), 1-1/u, 2/(mh2-r), 1]*Log[1-t]
+3*G[1-1/(s+u), 1-1/u, 2/(mh2+r), 1]*Log[-t]
-3*G[1-1/(s+u), 1-1/u, 2/(mh2+r), 1]*Log[1-t]
+3*G[1-1/(s+u), 1-1/(s+u), 2/(mh2-r), 1]*Log[-t]
-3*G[1-1/(s+u), 1-1/(s+u), 2/(mh2-r), 1]*Log[1-t]
+3*G[1-1/(s+u), 1-1/(s+u), 2/(mh2+r), 1]*Log[-t]
-3*G[1-1/(s+u), 1-1/(s+u), 2/(mh2+r), 1]*Log[1-t]
-G[1+t/s, 0, 1, 1]*Log[1-u]
-G[1+t/s, 0, 1+t/s, 1]*Log[-t]
-1/2*Log[2]^2*Log[-t]^2
-6*Zeta[3]*Log[t/(s+t)]
+3/2*Log[(-1+mh2)/t]*Log[1-u]^3
+3*Log[(-1+mh2)/t]^2*Log[1-u]^2
+8/3*Log[(-1+mh2)/t]^3*Log[1-u]
-1/2*Log[t/(s+t)]^3*Log[-t]
-2*Log[-t]*Log[1-u]
-1/2*Log[-t]*Log[1-u]^3
-1/4*Log[(t*u+ruts+s-t)/s]^2*Log[-t]^2
-1/4*Log[-t]^2*Log[-u/t]^2
-1/4*Log[-t]^2*Log[-(-t*u+ruts-s+t)/s]^2
-1/2*Log[-t]^2*Log[1-u]^2
-7/6*Log[t/(s+t)]*Log[-t]^3
+1/3*Log[-t]^3*Log[-t/s]
-1/4*Log[(t*u+rtus+s-u)/s]^2*Log[-u]^2
-1/4*Log[-u]^2*Log[-(-t*u+rtus-s+u)/s]^2
+3*Zeta[3]*Log[-t/s]
-1/6*Log[u/(s+u)]^3*Log[1-mh2]
-3/4*Log[u/(s+u)]^2*Log[1-mh2]^2
-1/2*Log[t/(s+t)]*Log[1-mh2]^3
+1/6*Log[u/(s+u)]^3*Log[1-t]
+8/3*Log[(-1+mh2)/u]^3*Log[1-t]
+5/3*Log[-u/t]^3*Log[1-t]
+5/6*Log[1-t]*Log[1-u]^3
-5/4*Log[u/(s+u)]^2*Log[1-t]^2
+3*Log[(-1+mh2)/u]^2*Log[1-t]^2
-1/4*Log[-u/t]^2*Log[1-t]^2
+1/2*Log[1-t]^2*Log[1-u]^2
+3/2*Log[(-1+mh2)/u]*Log[1-t]^3
-1/6*Log[-t/s]*Log[1-t]^3
+1/6*Log[t/(s+t)]^3*Log[1-u]
-3/2*Log[t/(s+t)]^2*Log[1-u]^2
+11/3*Log[t/(s+t)]*Log[1-u]^3
-47/27*Log[1-u]^3*Log[2-mh2-r]
+1/2*Log[1-s-t]^3*Log[2-mh2-r]
-47/27*Log[1-u]*Log[2-mh2-r]^3
+1/6*Pi^2*Log[2]*Log[(t*u+rtus+s-u)/s]
+1/6*Pi^2*Log[2]*Log[(t*u+ruts+s-t)/s]
+1/6*Pi^2*Log[2]*Log[-(-t*u+rtus-s+u)/s]
+1/6*Pi^2*Log[2]*Log[-(-t*u+ruts-s+t)/s]
+1/3*Pi^2*Log[(-1+mh2)/t]*Log[1-u]
+1/3*Pi^2*Log[t/(s+t)]*Log[-t]
+1/3*Pi^2*Log[-t]*Log[-t/s]
+7/6*Pi^2*Log[-t]*Log[1-u]
+1/6*Pi^2*Log[u/(s+u)]*Log[1-mh2]
+1/3*Pi^2*Log[u/(s+u)]*Log[1-t]
+1/3*Pi^2*Log[(-1+mh2)/u]*Log[1-t]
-1/6*Pi^2*Log[-t/s]*Log[1-t]
+8/3*Pi^2*Log[-u/t]*Log[1-t]
+1/2*Pi^2*Log[1-s-t]*Log[2-mh2-r]
-3*G[0, 1/t, 1]*Log[u/mh2]*Log[1-mh2]
-3*G[0, 1/t, 1]*Log[u/(s+u)]*Log[1-mh2]
-12*G[0, 1/t, 1]*Log[(-1+mh2)/u]*Log[1-mh2]
+3*G[0, 1/t, 1]*Log[u/(s+u)]*Log[1-t]
-3*G[0, 1/u, 1]*Log[t/mh2]*Log[1-mh2]
-3*G[0, 1/u, 1]*Log[t/(s+t)]*Log[1-mh2]
-12*G[0, 1/u, 1]*Log[(-1+mh2)/t]*Log[1-mh2]
+3*G[0, 1/u, 1]*Log[t/(s+t)]*Log[1-u]
-G[0, t/(1+t), 1]*Log[2]*Log[(t*u+ruts+s-t)/s]
-G[0, t/(1+t), 1]*Log[2]*Log[-(-t*u+ruts-s+t)/s]
-3*G[0, t/(t+u), 1]*Log[mh2/(s+t)]*Log[1-mh2]
-3*G[0, t/(t+u), 1]*Log[t/mh2]*Log[1-mh2]
+3*G[0, t/(t+u), 1]*Log[t/(s+t)]*Log[1-mh2]
-3*G[0, t/(t+u), 1]*Log[1-mh2]*Log[1-u]
-3*G[0, t/(t+u), 1]*Log[t/(s+t)]*Log[1-u]
+2*G[0, t/(1-s-u), 1]*Log[1-mh2]*Log[1-u]
-G[0, u/(1+u), 1]*Log[2]*Log[(t*u+rtus+s-u)/s]
-G[0, u/(1+u), 1]*Log[2]*Log[-(-t*u+rtus-s+u)/s]
-3*G[0, u/(t+u), 1]*Log[mh2/(s+u)]*Log[1-mh2]
-3*G[0, u/(t+u), 1]*Log[u/mh2]*Log[1-mh2]
+3*G[0, u/(t+u), 1]*Log[u/(s+u)]*Log[1-mh2]
-3*G[0, u/(t+u), 1]*Log[1-mh2]*Log[1-t]
-3*G[0, u/(t+u), 1]*Log[u/(s+u)]*Log[1-t]
+2*G[0, u/(1-s-t), 1]*Log[1-mh2]*Log[1-t]
+3*G[0, (s+t)/mh2, 1]*Log[mh2/(s+t)]*Log[1-mh2]
+3*G[0, (s+t)/mh2, 1]*Log[1-mh2]*Log[1-u]
-3*G[0, -t/s, 1]*Log[1-mh2]*Log[1-u]
-2*G[0, -u/s, 1]*Log[1-mh2]*Log[1-t]
-2*G[0, -(s+u)/t, 1]*Log[u/(s+u)]*Log[1-mh2]
+6*G[0, 1-1/mh2, 1]*Log[(-1+mh2)/t]*Log[1-u]
+6*G[0, 1-1/mh2, 1]*Log[u/(s+u)]*Log[1-t]
+6*G[0, 1-1/mh2, 1]*Log[(-1+mh2)/u]*Log[1-t]
+3*G[0, 1-1/mh2, 1]*Log[t/(s+t)]*Log[1-u]
-G[0, 1-1/t, 1]*Log[-t]*Log[-u/t]
-G[0, 1-1/t, 1]*Log[-u]*Log[-u/t]
+2*G[0, 1-1/t, 1]*Log[u/(s+u)]*Log[1-mh2]
-6*G[0, 1-1/t, 1]*Log[u/(s+u)]*Log[1-t]
-G[0, 1-1/t, 1]*Log[-u]*Log[1-u]
+2*G[0, 1-1/u, 1]*Log[t/(s+t)]*Log[-t]
-G[0, 1-1/u, 1]*Log[-t]*Log[1-t]
-6*G[0, 1-1/u, 1]*Log[t/(s+t)]*Log[1-u]
+12*G[0, 1-1/(s+t), 1]*Log[-u]*Log[2-mh2-r]
-G[0, 1+t/s, 1]*Log[-t]*Log[1-u]
-2*G[1/t, u/(t+u), 1]*Log[-t]*Log[1-t]
-2*G[1/t, u/(t+u), 1]*Log[-u]*Log[1-t]
+4*G[1/(s+t), 1/t, 1]*Log[(-1+mh2)/u]*Log[1-mh2]
-9*G[1/(s+t), 2/(mh2+r), 1]*Log[-u]*Log[1-s-t]
+4*G[1/(s+u), 1/u, 1]*Log[(-1+mh2)/t]*Log[1-mh2]
-G[t/(1+t), 1-1/t, 1]*Log[2]*Log[(t*u+ruts+s-t)/s]
-G[t/(1+t), 1-1/t, 1]*Log[2]*Log[-(-t*u+ruts-s+t)/s]
-3*G[t/(t+u), 1/u, 1]*Log[mh2/(s+t)]*Log[1-mh2]
-3*G[t/(t+u), 1/u, 1]*Log[t/mh2]*Log[1-mh2]
+3*G[t/(t+u), 1/u, 1]*Log[t/(s+t)]*Log[1-mh2]
-3*G[t/(t+u), 1/u, 1]*Log[1-mh2]*Log[1-u]
-3*G[t/(t+u), 1/u, 1]*Log[t/(s+t)]*Log[1-u]
+12*G[t/(1-s-u), -t/s, 1]*Log[1-mh2]*Log[1-u]
+6*G[u/mh2, 2/(mh2+r), 1]*Log[-u]*Log[1-s-t]
-G[u/(1+u), 1-1/u, 1]*Log[2]*Log[(t*u+rtus+s-u)/s]
-G[u/(1+u), 1-1/u, 1]*Log[2]*Log[-(-t*u+rtus-s+u)/s]
-3*G[u/(t+u), 1/t, 1]*Log[mh2/(s+u)]*Log[1-mh2]
-3*G[u/(t+u), 1/t, 1]*Log[u/mh2]*Log[1-mh2]
+3*G[u/(t+u), 1/t, 1]*Log[u/(s+u)]*Log[1-mh2]
-3*G[u/(t+u), 1/t, 1]*Log[1-mh2]*Log[1-t]
-3*G[u/(t+u), 1/t, 1]*Log[u/(s+u)]*Log[1-t]
+12*G[u/(1-s-t), -u/s, 1]*Log[1-mh2]*Log[1-t]
+3*G[(s+t)/mh2, 1/u, 1]*Log[mh2/(s+t)]*Log[1-mh2]
+3*G[(s+t)/mh2, 1/u, 1]*Log[1-mh2]*Log[1-u]
+3*G[(s+u)/mh2, 1/t, 1]*Log[mh2/(s+u)]*Log[1-mh2]
+3*G[(s+u)/mh2, 1/t, 1]*Log[1-mh2]*Log[1-t]
-3*G[2/(mh2-r), 2/(mh2+r), 1]*Log[-u]*Log[1-s-t]
+6*G[-t/(s+u), t/(1-s-u), 1]*Log[1-mh2]*Log[1-u]
-6*G[-t/(s+u), -t/s, 1]*Log[1-mh2]*Log[1-u]
+6*G[-u/(s+t), u/(1-s-t), 1]*Log[1-mh2]*Log[1-t]
-6*G[-u/(s+t), -u/s, 1]*Log[1-mh2]*Log[1-t]
-3*G[-(s+u)/t, 1-1/t, 1]*Log[u/(s+u)]*Log[1-mh2]
+3*G[1-1/t, 1/u, 1]*Log[t/mh2]*Log[1-mh2]
+4*G[1-1/t, 1/u, 1]*Log[(-1+mh2)/t]*Log[1-mh2]
-3*G[1-1/t, -(s+u)/t, 1]*Log[u/(s+u)]*Log[1-t]
+3*G[1-1/u, 1/t, 1]*Log[u/mh2]*Log[1-mh2]
+4*G[1-1/u, 1/t, 1]*Log[(-1+mh2)/u]*Log[1-mh2]
-G[1-1/u, 1/t, 1]*Log[-t]*Log[1-t]
-3*G[1-1/u, -(s+t)/u, 1]*Log[t/(s+t)]*Log[1-u]
+1/2*Log[2]*Log[(t*u+ruts+s-t)/s]*Log[-t]^2
+1/2*Log[2]*Log[-t]^2*Log[-(-t*u+ruts-s+t)/s]
+1/2*Log[2]*Log[(t*u+rtus+s-u)/s]*Log[-u]^2
+1/2*Log[2]*Log[-u]^2*Log[-(-t*u+rtus-s+u)/s]
+47/9*Log[2]*Log[1-u]*Log[2-mh2-r]^2
-47/9*Log[2]^2*Log[1-u]*Log[2-mh2-r]
+1/2*Log[t/(s+t)]*Log[-t]*Log[1-u]^2
+1/2*Log[t/(s+t)]*Log[-t]^2*Log[1-u]
+1/2*Log[mh2/(s+u)]*Log[u/(s+u)]^2*Log[1-mh2]
+1/2*Log[mh2/(s+u)]^2*Log[u/(s+u)]*Log[1-mh2]
-6*Log[(-1+mh2)/t]*Log[1-mh2]*Log[1-u]^2
-8*Log[(-1+mh2)/t]^2*Log[1-mh2]*Log[1-u]
+2*Log[u/(s+u)]^2*Log[1-mh2]*Log[1-t]
-8*Log[(-1+mh2)/u]^2*Log[1-mh2]*Log[1-t]
-7*Log[u/(s+u)]*Log[1-mh2]*Log[1-t]^2
-6*Log[(-1+mh2)/u]*Log[1-mh2]*Log[1-t]^2
+3/2*Log[t/(s+t)]^2*Log[1-mh2]*Log[1-u]
-15/2*Log[t/(s+t)]*Log[1-mh2]*Log[1-u]^2
+3/2*Log[mh2/(s+u)]*Log[u/(s+u)]*Log[1-mh2]^2
+5*Log[(-1+mh2)/t]*Log[1-mh2]^2*Log[1-u]
+5*Log[u/(s+u)]*Log[1-mh2]^2*Log[1-t]
+5*Log[(-1+mh2)/u]*Log[1-mh2]^2*Log[1-t]
+9/2*Log[t/(s+t)]*Log[1-mh2]^2*Log[1-u]
-1/2*Log[-t]*Log[-u/t]^2*Log[1-t]
+1/2*Log[-t]*Log[1-t]*Log[1-u]^2
-1/2*Log[-t]^2*Log[-u/t]*Log[1-t]
-1/2*Log[-u]^2*Log[-u/t]*Log[1-t]
-1/2*Log[-t]*Log[-u/t]*Log[1-t]^2
-1/2*Log[-u]*Log[-u/t]*Log[1-t]^2
+1/2*Log[-u]*Log[1-t]^2*Log[1-u]
+1/2*Log[-u]*Log[-u/(s+t)]^2*Log[1-u]
-1/2*Log[-u]*Log[1-u]*Log[1-s-t]^2
-3/2*Log[-u]*Log[1-s-t]^2*Log[2-mh2-r]
+3/2*Log[-u]^2*Log[1-s-t]*Log[2-mh2-r]
-3*Log[mh2/(s+u)]*Log[u/(s+u)]*Log[1-mh2]*Log[1-t]
-3*Log[mh2/(s+t)]*Log[t/(s+t)]*Log[1-mh2]*Log[1-u]
+2*G[1-1/mh2, 1-1/u, 1]
-3*G[0, 0, 0, -t/s, 1]
-4*G[0, 0, 0, 1+t/s, 1]
-6*G[0, 0, 1/mh2, 1/u, 1]
+2*G[0, 0, u/(1-s-t), -u/s, 1]
-4*G[0, 0, 1+t/s, 1, 1]
-G[0, 1, 0, 1+t/s, 1]
-1/3*G[0, 1, 1-1/u, 1, 1]
+3*G[0, 1/mh2, 0, 1/u, 1]
+3*G[0, 1/mh2, 0, (s+t)/mh2, 1]
-12*G[0, 1/mh2, 1/mh2, 1/u, 1]
-9*G[0, 1/mh2, 1/u, 1/u, 1]
+3*G[0, 1/mh2, 1/u, (s+t)/mh2, 1]
+3*G[0, 1/mh2, 1/(s+u), 1/u, 1]
+3*G[0, 1/mh2, 2/(mh2-r), 1/u, 1]
-3*G[0, 1/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+3*G[0, 1/mh2, 2/(mh2+r), 1/u, 1]
-3*G[0, 1/mh2, 2/(mh2+r), (s+t)/mh2, 1]
-3*G[0, 1/u, 0, t/(t+u), 1]
-9*G[0, 1/u, 1/u, t/(t+u), 1]
-9*G[0, 1/u, t/(t+u), 1/u, 1]
+3*G[0, 1/u, t/(t+u), t/(t+u), 1]
-2*G[0, t/(1-s-u), 0, -t/s, 1]
+2*G[0, t/(1-s-u), -t/(s+u), -t/s, 1]
+8*G[0, u/(1-s-t), u/(1-s-t), -u/s, 1]
+2*G[0, u/(1-s-t), -u/s, -u/s, 1]
+6*G[0, 2/(mh2-r), 1/mh2, 1/u, 1]
+3*G[0, 2/(mh2-r), 1/u, t/(t+u), 1]
-3*G[0, 2/(mh2-r), 1/(s+u), 1/u, 1]
+3*G[0, 2/(mh2-r), 1-1/t, 1/u, 1]
-3*G[0, 2/(mh2-r), 1-1/t, t/(t+u), 1]
+6*G[0, 2/(mh2+r), 1/mh2, 1/u, 1]
+3*G[0, 2/(mh2+r), 1/u, t/(t+u), 1]
-3*G[0, 2/(mh2+r), 1/(s+u), 1/u, 1]
+3*G[0, 2/(mh2+r), 1-1/t, 1/u, 1]
-3*G[0, 2/(mh2+r), 1-1/t, t/(t+u), 1]
+3*G[0, -t/(s+u), 0, -t/s, 1]
-G[0, -t/(s+u), -t/(s+u), -t/s, 1]
-6*G[0, -u/(s+t), u/(1-s-t), -u/s, 1]
-2*G[0, -u/(s+t), -u/s, -u/s, 1]
-9*G[0, 1-1/t, 1/u, 1/u, 1]
+3*G[0, 1-1/t, 1/u, t/(t+u), 1]
+3*G[0, 1-1/t, 1/(s+u), 1/u, 1]
+9*G[0, 1-1/t, t/(t+u), 1/u, 1]
-3*G[0, 1-1/t, t/(t+u), t/(t+u), 1]
-6*G[0, 1-1/t, 1-1/t, 1/u, 1]
+6*G[0, 1-1/t, 1-1/t, t/(t+u), 1]
-G[0, 1+t/s, 0, 1, 1]
-3*G[0, 1+t/s, 1, 1, 1]
-G[0, 1+t/s, 1+t/s, 1+t/s, 1]
+6*G[1/mh2, 0, 0, 1/u, 1]
+6*G[1/mh2, 0, 0, (s+t)/mh2, 1]
+3*G[1/mh2, 0, 1/u, (s+t)/mh2, 1]
-6*G[1/mh2, 0, u/mh2, 2/(mh2+r), 1]
+3*G[1/mh2, 0, (s+t)/mh2, 1/u, 1]
+3*G[1/mh2, 0, (s+u)/mh2, 1/t, 1]
-3*G[1/mh2, 0, 2/(mh2-r), 1/u, 1]
-3*G[1/mh2, 0, 2/(mh2-r), (s+t)/mh2, 1]
-3*G[1/mh2, 0, 2/(mh2+r), 1/u, 1]
-3*G[1/mh2, 0, 2/(mh2+r), (s+t)/mh2, 1]
-16*G[1/mh2, 1/mh2, 1/mh2, 1/t, 1]
-16*G[1/mh2, 1/mh2, 1/mh2, 1/u, 1]
-12*G[1/mh2, 1/mh2, 1/t, 1/t, 1]
-12*G[1/mh2, 1/mh2, 1/u, 1/u, 1]
+4*G[1/mh2, 1/mh2, 1/(s+t), 1/t, 1]
+12*G[1/mh2, 1/mh2, 1/(s+t), 2/(mh2+r), 1]
+4*G[1/mh2, 1/mh2, 1/(s+u), 1/u, 1]
+4*G[1/mh2, 1/mh2, 2/(mh2-r), 1/t, 1]
+4*G[1/mh2, 1/mh2, 2/(mh2-r), 1/u, 1]
+4*G[1/mh2, 1/mh2, 2/(mh2+r), 1/t, 1]
+4*G[1/mh2, 1/mh2, 2/(mh2+r), 1/u, 1]
-9*G[1/mh2, 1/t, 1/t, 1/t, 1]
+3*G[1/mh2, 1/t, (s+u)/mh2, 1/t, 1]
-3*G[1/mh2, 1/u, 0, 1/u, 1]
+3*G[1/mh2, 1/u, 0, (s+t)/mh2, 1]
-9*G[1/mh2, 1/u, 1/u, 1/u, 1]
+3*G[1/mh2, 1/u, (s+t)/mh2, 1/u, 1]
+3*G[1/mh2, 1/(s+t), 1/t, 1/t, 1]
+2*G[1/mh2, 1/(s+t), 1/(s+t), 1/t, 1]
+9*G[1/mh2, 1/(s+t), 1/(s+t), 2/(mh2+r), 1]
-6*G[1/mh2, 1/(s+t), u/mh2, 2/(mh2+r), 1]
+3*G[1/mh2, 1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
+3*G[1/mh2, 1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
-G[1/mh2, 1/(s+t), 1-1/u, 1/t, 1]
+3*G[1/mh2, 1/(s+u), 1/u, 1/u, 1]
+2*G[1/mh2, 1/(s+u), 1/(s+u), 1/u, 1]
-G[1/mh2, 1/(s+u), 1-1/t, 1/u, 1]
-3*G[1/mh2, 2/(mh2-r), 0, (s+t)/mh2, 1]
+2*G[1/mh2, 2/(mh2-r), 1/mh2, 1/t, 1]
+2*G[1/mh2, 2/(mh2-r), 1/mh2, 1/u, 1]
+3*G[1/mh2, 2/(mh2-r), 1/t, 1/t, 1]
+3*G[1/mh2, 2/(mh2-r), 1/u, 1/u, 1]
-G[1/mh2, 2/(mh2-r), 1/(s+t), 1/t, 1]
-3*G[1/mh2, 2/(mh2-r), 1/(s+t), 2/(mh2+r), 1]
-G[1/mh2, 2/(mh2-r), 1/(s+u), 1/u, 1]
+6*G[1/mh2, 2/(mh2-r), u/mh2, 2/(mh2+r), 1]
-3*G[1/mh2, 2/(mh2-r), (s+t)/mh2, 1/u, 1]
-3*G[1/mh2, 2/(mh2-r), (s+u)/mh2, 1/t, 1]
-3*G[1/mh2, 2/(mh2+r), 0, (s+t)/mh2, 1]
+2*G[1/mh2, 2/(mh2+r), 1/mh2, 1/t, 1]
+2*G[1/mh2, 2/(mh2+r), 1/mh2, 1/u, 1]
+3*G[1/mh2, 2/(mh2+r), 1/t, 1/t, 1]
+3*G[1/mh2, 2/(mh2+r), 1/u, 1/u, 1]
-G[1/mh2, 2/(mh2+r), 1/(s+t), 1/t, 1]
-3*G[1/mh2, 2/(mh2+r), 1/(s+t), 2/(mh2+r), 1]
-G[1/mh2, 2/(mh2+r), 1/(s+u), 1/u, 1]
+6*G[1/mh2, 2/(mh2+r), u/mh2, 2/(mh2+r), 1]
-3*G[1/mh2, 2/(mh2+r), (s+t)/mh2, 1/u, 1]
-3*G[1/mh2, 2/(mh2+r), (s+u)/mh2, 1/t, 1]
-G[1/t, 0, 1, s/(s+t), 1]
-4*G[1/t, 0, 1, u/mh2, 1]
+2*G[1/t, 0, 1, u/(t+u), 1]
+8*G[1/t, 0, 1, 2/(mh2-r), 1]
+8*G[1/t, 0, 1, 2/(mh2+r), 1]
-3*G[1/t, 0, u/mh2, 1, 1]
+2*G[1/t, 0, u/mh2, u/(t+u), 1]
+6*G[1/t, 0, u/mh2, 2/(mh2-r), 1]
+6*G[1/t, 0, u/mh2, 2/(mh2+r), 1]
-G[1/t, 1/t, 0, s/(s+t), 1]
+12*G[1/t, 1/t, 0, u/mh2, 1]
-15*G[1/t, 1/t, 1/t, u/(t+u), 1]
-15*G[1/t, 1/t, u/(t+u), 1, 1]
-10*G[1/t, 1/t, u/(t+u), 1/t, 1]
-12*G[1/t, 1/t, u/(t+u), u/mh2, 1]
+7*G[1/t, 1/t, u/(t+u), u/(t+u), 1]
-G[1/t, 1/t, (s+u)/mh2, s/(s+t), 1]
+12*G[1/t, 1/t, (s+u)/mh2, u/mh2, 1]
-12*G[1/t, 1/t, 2/(mh2-r), u/mh2, 1]
-12*G[1/t, 1/t, 2/(mh2+r), u/mh2, 1]
-G[1/t, 1/t, 2*s/(-t*u-ruts+s+t), 1, 1]
-G[1/t, 1/t, 2*s/(-t*u+ruts+s+t), 1, 1]
+15*G[1/t, 1/t, 1-1/u, 1, 1]
+12*G[1/t, 1/t, 1-1/u, u/mh2, 1]
-4*G[1/t, 1/t, 1-1/u, u/(t+u), 1]
-12*G[1/t, 1/t, 1-1/u, 2/(mh2-r), 1]
-12*G[1/t, 1/t, 1-1/u, 2/(mh2+r), 1]
+4*G[1/t, 1/t, 1-1/(s+u), 2/(mh2-r), 1]
+4*G[1/t, 1/t, 1-1/(s+u), 2/(mh2+r), 1]
-G[1/t, u/(t+u), 0, s/(s+t), 1]
+11*G[1/t, u/(t+u), 1, 1, 1]
+2*G[1/t, u/(t+u), 1, s/(s+t), 1]
+4*G[1/t, u/(t+u), 1, u/mh2, 1]
-2*G[1/t, u/(t+u), 1, u/(t+u), 1]
-12*G[1/t, u/(t+u), 1, 2/(mh2-r), 1]
-12*G[1/t, u/(t+u), 1, 2/(mh2+r), 1]
-9*G[1/t, u/(t+u), 1/t, 1/t, 1]
+3*G[1/t, u/(t+u), 1/t, u/(t+u), 1]
+3*G[1/t, u/(t+u), u/mh2, 1, 1]
-2*G[1/t, u/(t+u), u/mh2, u/(t+u), 1]
-6*G[1/t, u/(t+u), u/mh2, 2/(mh2-r), 1]
-6*G[1/t, u/(t+u), u/mh2, 2/(mh2+r), 1]
-G[1/t, u/(t+u), u/(t+u), 1, 1]
+4*G[1/t, u/(t+u), u/(t+u), 1/t, 1]
-G[1/t, u/(t+u), u/(t+u), u/mh2, 1]
+2*G[1/t, u/(t+u), u/(t+u), u/(t+u), 1]
-G[1/t, u/(t+u), (s+u)/mh2, 1/t, 1]
-G[1/t, u/(t+u), (s+u)/mh2, s/(s+t), 1]
-2*G[1/t, u/(t+u), (s+u)/mh2, u/(t+u), 1]
+4*G[1/t, u/(t+u), 2/(mh2-r), u/mh2, 1]
+4*G[1/t, u/(t+u), 2/(mh2+r), u/mh2, 1]
-15*G[1/t, u/(t+u), 1-1/u, 1, 1]
-G[1/t, u/(t+u), 1-1/u, 1/t, 1]
-11*G[1/t, u/(t+u), 1-1/u, u/mh2, 1]
+3*G[1/t, u/(t+u), 1-1/u, u/(t+u), 1]
+12*G[1/t, u/(t+u), 1-1/u, 2/(mh2-r), 1]
+12*G[1/t, u/(t+u), 1-1/u, 2/(mh2+r), 1]
-G[1/t, (s+u)/mh2, 1, s/(s+t), 1]
-4*G[1/t, (s+u)/mh2, 1, u/mh2, 1]
+2*G[1/t, (s+u)/mh2, 1, u/(t+u), 1]
+4*G[1/t, (s+u)/mh2, 1, 2/(mh2-r), 1]
+4*G[1/t, (s+u)/mh2, 1, 2/(mh2+r), 1]
+4*G[1/t, (s+u)/mh2, 1/t, u/(t+u), 1]
-3*G[1/t, (s+u)/mh2, u/mh2, 1, 1]
+2*G[1/t, (s+u)/mh2, u/mh2, u/(t+u), 1]
+6*G[1/t, (s+u)/mh2, u/mh2, 2/(mh2-r), 1]
+6*G[1/t, (s+u)/mh2, u/mh2, 2/(mh2+r), 1]
+8*G[1/t, (s+u)/mh2, u/(t+u), 1, 1]
+2*G[1/t, (s+u)/mh2, u/(t+u), 1/t, 1]
+2*G[1/t, (s+u)/mh2, u/(t+u), u/mh2, 1]
-4*G[1/t, (s+u)/mh2, u/(t+u), u/(t+u), 1]
-G[1/t, (s+u)/mh2, (s+u)/mh2, u/mh2, 1]
+7*G[1/t, (s+u)/mh2, 2/(mh2-r), u/mh2, 1]
+7*G[1/t, (s+u)/mh2, 2/(mh2+r), u/mh2, 1]
-4*G[1/t, (s+u)/mh2, 1-1/(s+u), 2/(mh2-r), 1]
-4*G[1/t, (s+u)/mh2, 1-1/(s+u), 2/(mh2+r), 1]
+4*G[1/t, 2/(mh2-r), 1, u/mh2, 1]
-2*G[1/t, 2/(mh2-r), 1, u/(t+u), 1]
+2*G[1/t, 2/(mh2-r), 1/t, u/(t+u), 1]
+3*G[1/t, 2/(mh2-r), u/mh2, 1, 1]
-2*G[1/t, 2/(mh2-r), u/mh2, u/(t+u), 1]
-6*G[1/t, 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
-6*G[1/t, 2/(mh2-r), u/mh2, 2/(mh2+r), 1]
+4*G[1/t, 2/(mh2-r), u/(t+u), u/mh2, 1]
-G[1/t, 2/(mh2-r), (s+u)/mh2, 1, 1]
-3*G[1/t, 2/(mh2-r), (s+u)/mh2, u/mh2, 1]
-3*G[1/t, 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
-3*G[1/t, 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
-3*G[1/t, 2/(mh2-r), 1-1/u, 1, 1]
-G[1/t, 2/(mh2-r), 1-1/u, 1/t, 1]
-4*G[1/t, 2/(mh2-r), 1-1/u, u/mh2, 1]
+2*G[1/t, 2/(mh2-r), 1-1/u, u/(t+u), 1]
+3*G[1/t, 2/(mh2-r), 1-1/u, 2/(mh2-r), 1]
+3*G[1/t, 2/(mh2-r), 1-1/u, 2/(mh2+r), 1]
-G[1/t, 2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1]
-G[1/t, 2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1]
+4*G[1/t, 2/(mh2+r), 1, u/mh2, 1]
-2*G[1/t, 2/(mh2+r), 1, u/(t+u), 1]
+2*G[1/t, 2/(mh2+r), 1/t, u/(t+u), 1]
+3*G[1/t, 2/(mh2+r), u/mh2, 1, 1]
-2*G[1/t, 2/(mh2+r), u/mh2, u/(t+u), 1]
-6*G[1/t, 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
-6*G[1/t, 2/(mh2+r), u/mh2, 2/(mh2+r), 1]
+4*G[1/t, 2/(mh2+r), u/(t+u), u/mh2, 1]
-G[1/t, 2/(mh2+r), (s+u)/mh2, 1, 1]
-3*G[1/t, 2/(mh2+r), (s+u)/mh2, u/mh2, 1]
-3*G[1/t, 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
-3*G[1/t, 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
-3*G[1/t, 2/(mh2+r), 1-1/u, 1, 1]
-G[1/t, 2/(mh2+r), 1-1/u, 1/t, 1]
-4*G[1/t, 2/(mh2+r), 1-1/u, u/mh2, 1]
+2*G[1/t, 2/(mh2+r), 1-1/u, u/(t+u), 1]
+3*G[1/t, 2/(mh2+r), 1-1/u, 2/(mh2-r), 1]
+3*G[1/t, 2/(mh2+r), 1-1/u, 2/(mh2+r), 1]
-G[1/t, 2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1]
-G[1/t, 2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1]
-11*G[1/t, 1-1/u, 1, 1, 1]
-2*G[1/t, 1-1/u, 1, s/(s+t), 1]
-4*G[1/t, 1-1/u, 1, u/mh2, 1]
+2*G[1/t, 1-1/u, 1, u/(t+u), 1]
+12*G[1/t, 1-1/u, 1, 2/(mh2-r), 1]
+12*G[1/t, 1-1/u, 1, 2/(mh2+r), 1]
-3*G[1/t, 1-1/u, u/mh2, 1, 1]
+2*G[1/t, 1-1/u, u/mh2, u/(t+u), 1]
+6*G[1/t, 1-1/u, u/mh2, 2/(mh2-r), 1]
+6*G[1/t, 1-1/u, u/mh2, 2/(mh2+r), 1]
-G[1/t, 1-1/u, u/(t+u), u/(t+u), 1]
-G[1/t, 1-1/u, 2/(mh2-r), 1/t, 1]
-4*G[1/t, 1-1/u, 2/(mh2-r), u/mh2, 1]
-3*G[1/t, 1-1/u, 2/(mh2-r), 2/(mh2-r), 1]
-3*G[1/t, 1-1/u, 2/(mh2-r), 2/(mh2+r), 1]
-G[1/t, 1-1/u, 2/(mh2+r), 1/t, 1]
-4*G[1/t, 1-1/u, 2/(mh2+r), u/mh2, 1]
-3*G[1/t, 1-1/u, 2/(mh2+r), 2/(mh2-r), 1]
-3*G[1/t, 1-1/u, 2/(mh2+r), 2/(mh2+r), 1]
-G[1/t, 1-1/u, 2*s/(-t*u-ruts+s+t), 1, 1]
-G[1/t, 1-1/u, 2*s/(-t*u+ruts+s+t), 1, 1]
+16*G[1/t, 1-1/u, 1-1/u, 1, 1]
+11*G[1/t, 1-1/u, 1-1/u, u/mh2, 1]
-3*G[1/t, 1-1/u, 1-1/u, u/(t+u), 1]
-12*G[1/t, 1-1/u, 1-1/u, 2/(mh2-r), 1]
-12*G[1/t, 1-1/u, 1-1/u, 2/(mh2+r), 1]
-4*G[1/t, 1-1/(s+u), 1, 2/(mh2-r), 1]
-4*G[1/t, 1-1/(s+u), 1, 2/(mh2+r), 1]
-2*G[1/t, 1-1/(s+u), (s+u)/mh2, u/mh2, 1]
-2*G[1/t, 1-1/(s+u), (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1/t, 1-1/(s+u), (s+u)/mh2, 2/(mh2+r), 1]
+2*G[1/t, 1-1/(s+u), 2/(mh2-r), u/mh2, 1]
+2*G[1/t, 1-1/(s+u), 2/(mh2+r), u/mh2, 1]
-G[1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
-5*G[1/t, 1-1/(s+u), 1-1/u, 1, 1]
-2*G[1/t, 1-1/(s+u), 1-1/u, u/mh2, 1]
+3*G[1/t, 1-1/(s+u), 1-1/u, 2/(mh2-r), 1]
+3*G[1/t, 1-1/(s+u), 1-1/u, 2/(mh2+r), 1]
+3*G[1/t, 1-1/(s+u), 1-1/(s+u), 2/(mh2-r), 1]
+3*G[1/t, 1-1/(s+u), 1-1/(s+u), 2/(mh2+r), 1]
-G[1/u, 0, 0, t/(t+u), 1]
+3*G[1/u, 0, t/(t+u), t/(t+u), 1]
-G[1/u, 0, t/(t+u), (s+t)/mh2, 1]
-9*G[1/u, 1/u, 0, t/(t+u), 1]
+1504/9*G[1/u, 1/u, 1/u, 2/(mh2+r), 1]
+376/9*G[1/u, 1/u, 2/(mh2-r), 2/(mh2+r), 1]
+376/9*G[1/u, 1/u, 2/(mh2+r), 2/(mh2+r), 1]
-G[1/u, 1/u, 2*s/(-t*u-rtus+s+u), 1, 1]
-G[1/u, 1/u, 2*s/(-t*u+rtus+s+u), 1, 1]
-G[1/u, 1/u, 1-1/t, 1, 1]
+3*G[1/u, t/(t+u), 0, t/(t+u), 1]
-G[1/u, t/(t+u), 0, (s+t)/mh2, 1]
-9*G[1/u, t/(t+u), 1/u, 1/u, 1]
-G[1/u, t/(t+u), t/(t+u), 1, 1]
-188/3*G[1/u, (s+t)/mh2, 1/u, 2/(mh2+r), 1]
-188/9*G[1/u, 2/(mh2-r), 1/u, 2/(mh2+r), 1]
+94/9*G[1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+94/9*G[1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
-188/9*G[1/u, 2/(mh2+r), 1/u, 2/(mh2+r), 1]
+94/9*G[1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+94/9*G[1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1]
-G[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), 1, 1]
-G[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), 1, 1]
-G[1/u, 1-1/(s+t), 1-1/t, 1, 1]
+6*G[mh2/(s+u), 1, 1, 1+t/s, 1]
+2*G[mh2/(s+u), 1, mh2/(s+u), 1+t/s, 1]
-6*G[mh2/(s+u), 1, (1-mh2)/(1-s-u), 1+t/s, 1]
+4*G[mh2/(s+u), 1, 1+t/s, 1, 1]
-2*G[mh2/(s+u), 1, 1+t/s, 1+t/s, 1]
+2*G[mh2/(s+u), mh2/(s+u), 1, 1+t/s, 1]
+2*G[mh2/(s+u), mh2/(s+u), 1+t/s, 1, 1]
-6*G[mh2/(s+u), (1-mh2)/(1-s-u), 1, 1+t/s, 1]
-6*G[mh2/(s+u), (1-mh2)/(1-s-u), 1+t/s, 1, 1]
+2*G[mh2/(s+u), 1+t/s, 1, 1, 1]
-2*G[mh2/(s+u), 1+t/s, 1, 1+t/s, 1]
-2*G[mh2/(s+u), 1+t/s, 1+t/s, 1, 1]
+4*G[t/(1-s-u), t/(1-s-u), 0, -t/s, 1]
-4*G[t/(1-s-u), t/(1-s-u), -t/(s+u), -t/s, 1]
-3*G[t/(1-s-u), -t/(s+u), 0, -t/s, 1]
+2*G[u/(1-s-t), 0, u/(1-s-t), -u/s, 1]
-16*G[u/(1-s-t), u/(1-s-t), u/(1-s-t), -u/s, 1]
-4*G[u/(1-s-t), u/(1-s-t), -u/s, -u/s, 1]
-G[u/(1-s-t), -u/s, 0, -u/s, 1]
-G[u/(1-s-t), -u/s, -u/s, -u/s, 1]
+6*G[u/(1-s-t), -u/(s+t), u/(1-s-t), -u/s, 1]
+2*G[u/(1-s-t), -u/(s+t), -u/s, -u/s, 1]
-7*G[(1-mh2)/(1-s-u), 1, 1, 1+t/s, 1]
-2*G[(1-mh2)/(1-s-u), 1, mh2/(s+u), 1+t/s, 1]
+6*G[(1-mh2)/(1-s-u), 1, (1-mh2)/(1-s-u), 1+t/s, 1]
-4*G[(1-mh2)/(1-s-u), 1, 1+t/s, 1, 1]
-2*G[(1-mh2)/(1-s-u), mh2/(s+u), 1, 1+t/s, 1]
+2*G[(1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u), 1+t/s, 1]
-6*G[(1-mh2)/(1-s-u), mh2/(s+u), (1-mh2)/(1-s-u), 1+t/s, 1]
-4*G[(1-mh2)/(1-s-u), mh2/(s+u), 1+t/s, 1, 1]
-2*G[(1-mh2)/(1-s-u), mh2/(s+u), 1+t/s, 1+t/s, 1]
+4*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1, 1+t/s, 1]
-8*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u), 1+t/s, 1]
+16*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1+t/s, 1]
+8*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1+t/s, 1, 1]
+4*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1+t/s, 1+t/s, 1]
-2*G[(1-mh2)/(1-s-u), 1+t/s, 1, 1, 1]
+3*G[(1-mh2)/(1-s-u), 1+t/s, 1, 1+t/s, 1]
+2*G[(1-mh2)/(1-s-u), 1+t/s, 1+t/s, 1, 1]
-6*G[2/(mh2-r), 0, 1/mh2, 1/u, 1]
-8*G[2/(mh2-r), 0, u/(t+u), 1, 1]
-2*G[2/(mh2-r), 0, u/(t+u), 1/t, 1]
-2*G[2/(mh2-r), 0, u/(t+u), u/mh2, 1]
+4*G[2/(mh2-r), 0, u/(t+u), u/(t+u), 1]
-G[2/(mh2-r), 0, (s+u)/mh2, s/(s+t), 1]
+3*G[2/(mh2-r), 0, 1-1/t, 1/u, 1]
-3*G[2/(mh2-r), 0, 1-1/t, t/(t+u), 1]
-3*G[2/(mh2-r), 1, 0, 1/u, 1]
+2*G[2/(mh2-r), 1, 0, t/(t+u), 1]
-G[2/(mh2-r), 1, 1, s/(s+t), 1]
+2*G[2/(mh2-r), 1, 1, u/mh2, 1]
+3*G[2/(mh2-r), 1, u/mh2, 1, 1]
-2*G[2/(mh2-r), 1, u/mh2, u/mh2, 1]
-6*G[2/(mh2-r), 1, u/mh2, 2/(mh2+r), 1]
+8*G[2/(mh2-r), 1, u/(t+u), 1, 1]
+2*G[2/(mh2-r), 1, u/(t+u), 1/t, 1]
+2*G[2/(mh2-r), 1, u/(t+u), u/mh2, 1]
-4*G[2/(mh2-r), 1, u/(t+u), u/(t+u), 1]
+2*G[2/(mh2-r), 1, (s+u)/mh2, u/mh2, 1]
+2*G[2/(mh2-r), 1, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2-r), 1, 1-1/t, 1, 1]
-27*G[2/(mh2-r), 1, 1-1/u, 1, 1]
-2*G[2/(mh2-r), 1, 1-1/u, 1/t, 1]
+4*G[2/(mh2-r), 1, 1-1/u, u/(t+u), 1]
+4*G[2/(mh2-r), 1, 1-1/(s+u), 2/(mh2-r), 1]
+4*G[2/(mh2-r), 1, 1-1/(s+u), 2/(mh2+r), 1]
+8*G[2/(mh2-r), 1/mh2, 1/mh2, 1/t, 1]
+8*G[2/(mh2-r), 1/mh2, 1/mh2, 1/u, 1]
+6*G[2/(mh2-r), 1/mh2, 1/t, 1/t, 1]
+6*G[2/(mh2-r), 1/mh2, 1/u, 1/u, 1]
-2*G[2/(mh2-r), 1/mh2, 1/(s+t), 1/t, 1]
-6*G[2/(mh2-r), 1/mh2, 1/(s+t), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/mh2, 1/(s+u), 1/u, 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), 1/t, 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), 1/u, 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), 1/t, 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), 1/u, 1]
-6*G[2/(mh2-r), 1/t, 0, u/mh2, 1]
+5*G[2/(mh2-r), 1/t, 0, u/(t+u), 1]
+6*G[2/(mh2-r), 1/t, 1/t, u/(t+u), 1]
+8*G[2/(mh2-r), 1/t, u/(t+u), 1, 1]
+3*G[2/(mh2-r), 1/t, u/(t+u), 1/t, 1]
+6*G[2/(mh2-r), 1/t, u/(t+u), u/mh2, 1]
-4*G[2/(mh2-r), 1/t, u/(t+u), u/(t+u), 1]
-6*G[2/(mh2-r), 1/t, (s+u)/mh2, u/mh2, 1]
+6*G[2/(mh2-r), 1/t, 2/(mh2-r), u/mh2, 1]
+6*G[2/(mh2-r), 1/t, 2/(mh2+r), u/mh2, 1]
-G[2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
-8*G[2/(mh2-r), 1/t, 1-1/u, 1, 1]
-6*G[2/(mh2-r), 1/t, 1-1/u, u/mh2, 1]
+2*G[2/(mh2-r), 1/t, 1-1/u, u/(t+u), 1]
+6*G[2/(mh2-r), 1/t, 1-1/u, 2/(mh2-r), 1]
+6*G[2/(mh2-r), 1/t, 1-1/u, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/t, 1-1/(s+u), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/t, 1-1/(s+u), 2/(mh2+r), 1]
+3*G[2/(mh2-r), 1/u, 0, t/(t+u), 1]
-752/9*G[2/(mh2-r), 1/u, 1/u, 2/(mh2+r), 1]
+3*G[2/(mh2-r), 1/u, t/(t+u), 1/u, 1]
-188/9*G[2/(mh2-r), 1/u, 2/(mh2-r), 2/(mh2+r), 1]
-188/9*G[2/(mh2-r), 1/u, 2/(mh2+r), 2/(mh2+r), 1]
-3*G[2/(mh2-r), 1/(s+t), 1/t, 1/t, 1]
-2*G[2/(mh2-r), 1/(s+t), 1/(s+t), 1/t, 1]
-9*G[2/(mh2-r), 1/(s+t), 1/(s+t), 2/(mh2+r), 1]
+6*G[2/(mh2-r), 1/(s+t), u/mh2, 2/(mh2+r), 1]
-3*G[2/(mh2-r), 1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
-3*G[2/(mh2-r), 1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
-3*G[2/(mh2-r), 1/(s+u), 1/u, 1/u, 1]
-2*G[2/(mh2-r), 1/(s+u), 1/(s+u), 1/u, 1]
+3*G[2/(mh2-r), t/mh2, 1/(s+u), 1/u, 1]
-G[2/(mh2-r), t/mh2, (s+t)/mh2, 1, 1]
-G[2/(mh2-r), t/mh2, 1-1/t, 1, 1]
-2*G[2/(mh2-r), u/mh2, 0, 1/t, 1]
-G[2/(mh2-r), u/mh2, 1, s/(s+t), 1]
+3*G[2/(mh2-r), u/mh2, 1/(s+t), 1/t, 1]
+12*G[2/(mh2-r), u/mh2, 1/(s+t), 2/(mh2+r), 1]
+2*G[2/(mh2-r), u/mh2, u/mh2, u/mh2, 1]
+8*G[2/(mh2-r), u/mh2, u/(t+u), 1, 1]
+2*G[2/(mh2-r), u/mh2, u/(t+u), 1/t, 1]
+2*G[2/(mh2-r), u/mh2, u/(t+u), u/mh2, 1]
-4*G[2/(mh2-r), u/mh2, u/(t+u), u/(t+u), 1]
-G[2/(mh2-r), u/mh2, (s+u)/mh2, 1, 1]
+2*G[2/(mh2-r), u/mh2, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2-r), u/mh2, 2/(mh2-r), 1/t, 1]
+6*G[2/(mh2-r), u/mh2, 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2-r), u/mh2, 2/(mh2+r), 1/t, 1]
+6*G[2/(mh2-r), u/mh2, 2/(mh2+r), 2/(mh2+r), 1]
-27*G[2/(mh2-r), u/mh2, 1-1/u, 1, 1]
-2*G[2/(mh2-r), u/mh2, 1-1/u, 1/t, 1]
+4*G[2/(mh2-r), u/mh2, 1-1/u, u/(t+u), 1]
+188/3*G[2/(mh2-r), (s+t)/mh2, 1/u, 2/(mh2+r), 1]
-G[2/(mh2-r), (s+u)/mh2, 0, s/(s+t), 1]
+4*G[2/(mh2-r), (s+u)/mh2, 1, u/mh2, 1]
-2*G[2/(mh2-r), (s+u)/mh2, 1, u/(t+u), 1]
-4*G[2/(mh2-r), (s+u)/mh2, 1, 2/(mh2-r), 1]
-4*G[2/(mh2-r), (s+u)/mh2, 1, 2/(mh2+r), 1]
-4*G[2/(mh2-r), (s+u)/mh2, 1/t, u/(t+u), 1]
+3*G[2/(mh2-r), (s+u)/mh2, u/mh2, 1, 1]
-2*G[2/(mh2-r), (s+u)/mh2, u/mh2, u/(t+u), 1]
-6*G[2/(mh2-r), (s+u)/mh2, u/mh2, 2/(mh2-r), 1]
-6*G[2/(mh2-r), (s+u)/mh2, u/mh2, 2/(mh2+r), 1]
-8*G[2/(mh2-r), (s+u)/mh2, u/(t+u), 1, 1]
-2*G[2/(mh2-r), (s+u)/mh2, u/(t+u), 1/t, 1]
-2*G[2/(mh2-r), (s+u)/mh2, u/(t+u), u/mh2, 1]
+4*G[2/(mh2-r), (s+u)/mh2, u/(t+u), u/(t+u), 1]
-7*G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), u/mh2, 1]
-7*G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), u/mh2, 1]
+4*G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 2/(mh2-r), 1]
+4*G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 2/(mh2+r), 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1/mh2, 1/t, 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1/mh2, 1/u, 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1/t, u/(t+u), 1]
-188/9*G[2/(mh2-r), 2/(mh2-r), 1/u, 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2-r), 1/(s+t), 1/t, 1]
-3*G[2/(mh2-r), 2/(mh2-r), 1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2-r), 1/(s+u), 1/u, 1]
-3*G[2/(mh2-r), 2/(mh2-r), u/mh2, 1, 1]
+6*G[2/(mh2-r), 2/(mh2-r), u/mh2, 2/(mh2+r), 1]
-3*G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, u/mh2, 1]
+7*G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1, 1]
+10*G[2/(mh2-r), 2/(mh2-r), 1-1/u, 1, 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1-1/u, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/u, 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1/mh2, 1/t, 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1/mh2, 1/u, 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1/t, u/(t+u), 1]
-188/9*G[2/(mh2-r), 2/(mh2+r), 1/u, 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1/(s+t), 1/t, 1]
-3*G[2/(mh2-r), 2/(mh2+r), 1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1/(s+u), 1/u, 1]
-3*G[2/(mh2-r), 2/(mh2+r), u/mh2, 1, 1]
+6*G[2/(mh2-r), 2/(mh2+r), u/mh2, 2/(mh2+r), 1]
-3*G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, u/mh2, 1]
+7*G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1, 1]
+7*G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1, 1]
+10*G[2/(mh2-r), 2/(mh2+r), 1-1/u, 1, 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1-1/u, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/u, 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1]
-4*G[2/(mh2-r), 1-1/mh2, 1, u/mh2, 1]
+4*G[2/(mh2-r), 1-1/mh2, 2/(mh2-r), u/mh2, 1]
+4*G[2/(mh2-r), 1-1/mh2, 2/(mh2+r), u/mh2, 1]
-8*G[2/(mh2-r), 1-1/mh2, 1-1/u, 1, 1]
-4*G[2/(mh2-r), 1-1/mh2, 1-1/u, u/mh2, 1]
+6*G[2/(mh2-r), 1-1/mh2, 1-1/u, 2/(mh2-r), 1]
+6*G[2/(mh2-r), 1-1/mh2, 1-1/u, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1]
+3*G[2/(mh2-r), 1-1/t, 0, 1/u, 1]
-3*G[2/(mh2-r), 1-1/t, 0, t/(t+u), 1]
+3*G[2/(mh2-r), 1-1/t, 1/u, 1/u, 1]
-G[2/(mh2-r), 1-1/t, 1/(s+u), 1/u, 1]
-3*G[2/(mh2-r), 1-1/t, t/(t+u), 1/u, 1]
+2*G[2/(mh2-r), 1-1/t, 1-1/t, 1/u, 1]
+2*G[2/(mh2-r), 1-1/u, 1, s/(s+t), 1]
+3*G[2/(mh2-r), 1-1/u, 1/t, 1/t, 1]
-2*G[2/(mh2-r), 1-1/u, 1/t, u/(t+u), 1]
-G[2/(mh2-r), 1-1/u, 1/(s+t), 1/t, 1]
-6*G[2/(mh2-r), 1-1/u, 1/(s+t), 2/(mh2+r), 1]
-3*G[2/(mh2-r), 1-1/u, u/mh2, 1, 1]
+6*G[2/(mh2-r), 1-1/u, u/mh2, 2/(mh2+r), 1]
-8*G[2/(mh2-r), 1-1/u, u/(t+u), 1, 1]
-3*G[2/(mh2-r), 1-1/u, u/(t+u), 1/t, 1]
-6*G[2/(mh2-r), 1-1/u, u/(t+u), u/mh2, 1]
+4*G[2/(mh2-r), 1-1/u, u/(t+u), u/(t+u), 1]
-14*G[2/(mh2-r), 1-1/u, 2/(mh2-r), 1, 1]
-G[2/(mh2-r), 1-1/u, 2/(mh2-r), 2/(mh2+r), 1]
-14*G[2/(mh2-r), 1-1/u, 2/(mh2+r), 1, 1]
-G[2/(mh2-r), 1-1/u, 2/(mh2+r), 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+40*G[2/(mh2-r), 1-1/u, 1-1/u, 1, 1]
+2*G[2/(mh2-r), 1-1/u, 1-1/u, 1/t, 1]
-6*G[2/(mh2-r), 1-1/u, 1-1/u, u/(t+u), 1]
-4*G[2/(mh2-r), 1-1/u, 1-1/u, 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1, 1]
-G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1, 1]
-G[2/(mh2-r), 1-1/(s+u), 1, s/(s+t), 1]
+4*G[2/(mh2-r), 1-1/(s+u), 1, 2/(mh2-r), 1]
+4*G[2/(mh2-r), 1-1/(s+u), 1, 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, s/(s+t), 1]
+2*G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, u/mh2, 1]
+2*G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), u/mh2, 1]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), u/mh2, 1]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1, 1]
-G[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1, 1]
+5*G[2/(mh2-r), 1-1/(s+u), 1-1/u, 1, 1]
-G[2/(mh2-r), 1-1/(s+u), 1-1/u, 1/t, 1]
+2*G[2/(mh2-r), 1-1/(s+u), 1-1/u, u/mh2, 1]
-3*G[2/(mh2-r), 1-1/(s+u), 1-1/u, 2/(mh2-r), 1]
-3*G[2/(mh2-r), 1-1/(s+u), 1-1/u, 2/(mh2+r), 1]
-3*G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 2/(mh2-r), 1]
-3*G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 2/(mh2+r), 1]
-6*G[2/(mh2+r), 0, 1/mh2, 1/u, 1]
-8*G[2/(mh2+r), 0, u/(t+u), 1, 1]
-2*G[2/(mh2+r), 0, u/(t+u), 1/t, 1]
-2*G[2/(mh2+r), 0, u/(t+u), u/mh2, 1]
+4*G[2/(mh2+r), 0, u/(t+u), u/(t+u), 1]
-G[2/(mh2+r), 0, (s+u)/mh2, s/(s+t), 1]
+3*G[2/(mh2+r), 0, 1-1/t, 1/u, 1]
-3*G[2/(mh2+r), 0, 1-1/t, t/(t+u), 1]
-3*G[2/(mh2+r), 1, 0, 1/u, 1]
+2*G[2/(mh2+r), 1, 0, t/(t+u), 1]
-G[2/(mh2+r), 1, 1, s/(s+t), 1]
+2*G[2/(mh2+r), 1, 1, u/mh2, 1]
+3*G[2/(mh2+r), 1, u/mh2, 1, 1]
-2*G[2/(mh2+r), 1, u/mh2, u/mh2, 1]
-6*G[2/(mh2+r), 1, u/mh2, 2/(mh2+r), 1]
+8*G[2/(mh2+r), 1, u/(t+u), 1, 1]
+2*G[2/(mh2+r), 1, u/(t+u), 1/t, 1]
+2*G[2/(mh2+r), 1, u/(t+u), u/mh2, 1]
-4*G[2/(mh2+r), 1, u/(t+u), u/(t+u), 1]
+2*G[2/(mh2+r), 1, (s+u)/mh2, u/mh2, 1]
+2*G[2/(mh2+r), 1, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2+r), 1, 1-1/t, 1, 1]
-27*G[2/(mh2+r), 1, 1-1/u, 1, 1]
-2*G[2/(mh2+r), 1, 1-1/u, 1/t, 1]
+4*G[2/(mh2+r), 1, 1-1/u, u/(t+u), 1]
+4*G[2/(mh2+r), 1, 1-1/(s+u), 2/(mh2-r), 1]
+4*G[2/(mh2+r), 1, 1-1/(s+u), 2/(mh2+r), 1]
+8*G[2/(mh2+r), 1/mh2, 1/mh2, 1/t, 1]
+8*G[2/(mh2+r), 1/mh2, 1/mh2, 1/u, 1]
+6*G[2/(mh2+r), 1/mh2, 1/t, 1/t, 1]
+6*G[2/(mh2+r), 1/mh2, 1/u, 1/u, 1]
-2*G[2/(mh2+r), 1/mh2, 1/(s+t), 1/t, 1]
-6*G[2/(mh2+r), 1/mh2, 1/(s+t), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/mh2, 1/(s+u), 1/u, 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), 1/t, 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), 1/u, 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), 1/t, 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), 1/u, 1]
-6*G[2/(mh2+r), 1/t, 0, u/mh2, 1]
+5*G[2/(mh2+r), 1/t, 0, u/(t+u), 1]
+6*G[2/(mh2+r), 1/t, 1/t, u/(t+u), 1]
+8*G[2/(mh2+r), 1/t, u/(t+u), 1, 1]
+3*G[2/(mh2+r), 1/t, u/(t+u), 1/t, 1]
+6*G[2/(mh2+r), 1/t, u/(t+u), u/mh2, 1]
-4*G[2/(mh2+r), 1/t, u/(t+u), u/(t+u), 1]
-6*G[2/(mh2+r), 1/t, (s+u)/mh2, u/mh2, 1]
+6*G[2/(mh2+r), 1/t, 2/(mh2-r), u/mh2, 1]
+6*G[2/(mh2+r), 1/t, 2/(mh2+r), u/mh2, 1]
-G[2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
-8*G[2/(mh2+r), 1/t, 1-1/u, 1, 1]
-6*G[2/(mh2+r), 1/t, 1-1/u, u/mh2, 1]
+2*G[2/(mh2+r), 1/t, 1-1/u, u/(t+u), 1]
+6*G[2/(mh2+r), 1/t, 1-1/u, 2/(mh2-r), 1]
+6*G[2/(mh2+r), 1/t, 1-1/u, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/t, 1-1/(s+u), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/t, 1-1/(s+u), 2/(mh2+r), 1]
+3*G[2/(mh2+r), 1/u, 0, t/(t+u), 1]
-752/9*G[2/(mh2+r), 1/u, 1/u, 2/(mh2+r), 1]
+3*G[2/(mh2+r), 1/u, t/(t+u), 1/u, 1]
-188/9*G[2/(mh2+r), 1/u, 2/(mh2-r), 2/(mh2+r), 1]
-188/9*G[2/(mh2+r), 1/u, 2/(mh2+r), 2/(mh2+r), 1]
-3*G[2/(mh2+r), 1/(s+t), 1/t, 1/t, 1]
-2*G[2/(mh2+r), 1/(s+t), 1/(s+t), 1/t, 1]
-9*G[2/(mh2+r), 1/(s+t), 1/(s+t), 2/(mh2+r), 1]
+6*G[2/(mh2+r), 1/(s+t), u/mh2, 2/(mh2+r), 1]
-3*G[2/(mh2+r), 1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
-3*G[2/(mh2+r), 1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
-3*G[2/(mh2+r), 1/(s+u), 1/u, 1/u, 1]
-2*G[2/(mh2+r), 1/(s+u), 1/(s+u), 1/u, 1]
+3*G[2/(mh2+r), t/mh2, 1/(s+u), 1/u, 1]
-G[2/(mh2+r), t/mh2, (s+t)/mh2, 1, 1]
-G[2/(mh2+r), t/mh2, 1-1/t, 1, 1]
-2*G[2/(mh2+r), u/mh2, 0, 1/t, 1]
-G[2/(mh2+r), u/mh2, 1, s/(s+t), 1]
+3*G[2/(mh2+r), u/mh2, 1/(s+t), 1/t, 1]
+12*G[2/(mh2+r), u/mh2, 1/(s+t), 2/(mh2+r), 1]
+2*G[2/(mh2+r), u/mh2, u/mh2, u/mh2, 1]
+8*G[2/(mh2+r), u/mh2, u/(t+u), 1, 1]
+2*G[2/(mh2+r), u/mh2, u/(t+u), 1/t, 1]
+2*G[2/(mh2+r), u/mh2, u/(t+u), u/mh2, 1]
-4*G[2/(mh2+r), u/mh2, u/(t+u), u/(t+u), 1]
-G[2/(mh2+r), u/mh2, (s+u)/mh2, 1, 1]
+2*G[2/(mh2+r), u/mh2, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2+r), u/mh2, 2/(mh2-r), 1/t, 1]
+6*G[2/(mh2+r), u/mh2, 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2+r), u/mh2, 2/(mh2+r), 1/t, 1]
+6*G[2/(mh2+r), u/mh2, 2/(mh2+r), 2/(mh2+r), 1]
-27*G[2/(mh2+r), u/mh2, 1-1/u, 1, 1]
-2*G[2/(mh2+r), u/mh2, 1-1/u, 1/t, 1]
+4*G[2/(mh2+r), u/mh2, 1-1/u, u/(t+u), 1]
+188/3*G[2/(mh2+r), (s+t)/mh2, 1/u, 2/(mh2+r), 1]
-G[2/(mh2+r), (s+u)/mh2, 0, s/(s+t), 1]
+4*G[2/(mh2+r), (s+u)/mh2, 1, u/mh2, 1]
-2*G[2/(mh2+r), (s+u)/mh2, 1, u/(t+u), 1]
-4*G[2/(mh2+r), (s+u)/mh2, 1, 2/(mh2-r), 1]
-4*G[2/(mh2+r), (s+u)/mh2, 1, 2/(mh2+r), 1]
-4*G[2/(mh2+r), (s+u)/mh2, 1/t, u/(t+u), 1]
+3*G[2/(mh2+r), (s+u)/mh2, u/mh2, 1, 1]
-2*G[2/(mh2+r), (s+u)/mh2, u/mh2, u/(t+u), 1]
-6*G[2/(mh2+r), (s+u)/mh2, u/mh2, 2/(mh2-r), 1]
-6*G[2/(mh2+r), (s+u)/mh2, u/mh2, 2/(mh2+r), 1]
-8*G[2/(mh2+r), (s+u)/mh2, u/(t+u), 1, 1]
-2*G[2/(mh2+r), (s+u)/mh2, u/(t+u), 1/t, 1]
-2*G[2/(mh2+r), (s+u)/mh2, u/(t+u), u/mh2, 1]
+4*G[2/(mh2+r), (s+u)/mh2, u/(t+u), u/(t+u), 1]
-7*G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), u/mh2, 1]
-7*G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), u/mh2, 1]
+4*G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 2/(mh2-r), 1]
+4*G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 2/(mh2+r), 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1/mh2, 1/t, 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1/mh2, 1/u, 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1/t, u/(t+u), 1]
-188/9*G[2/(mh2+r), 2/(mh2-r), 1/u, 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2-r), 1/(s+t), 1/t, 1]
-3*G[2/(mh2+r), 2/(mh2-r), 1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2-r), 1/(s+u), 1/u, 1]
-3*G[2/(mh2+r), 2/(mh2-r), u/mh2, 1, 1]
+6*G[2/(mh2+r), 2/(mh2-r), u/mh2, 2/(mh2+r), 1]
-3*G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, u/mh2, 1]
+7*G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1, 1]
+7*G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1, 1]
+10*G[2/(mh2+r), 2/(mh2-r), 1-1/u, 1, 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1-1/u, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/u, 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1/mh2, 1/t, 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1/mh2, 1/u, 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1/t, u/(t+u), 1]
-188/9*G[2/(mh2+r), 2/(mh2+r), 1/u, 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2+r), 1/(s+t), 1/t, 1]
-3*G[2/(mh2+r), 2/(mh2+r), 1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2+r), 1/(s+u), 1/u, 1]
-3*G[2/(mh2+r), 2/(mh2+r), u/mh2, 1, 1]
+6*G[2/(mh2+r), 2/(mh2+r), u/mh2, 2/(mh2+r), 1]
-3*G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, u/mh2, 1]
+7*G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1, 1]
+10*G[2/(mh2+r), 2/(mh2+r), 1-1/u, 1, 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1-1/u, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/u, 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1]
-4*G[2/(mh2+r), 1-1/mh2, 1, u/mh2, 1]
+4*G[2/(mh2+r), 1-1/mh2, 2/(mh2-r), u/mh2, 1]
+4*G[2/(mh2+r), 1-1/mh2, 2/(mh2+r), u/mh2, 1]
-8*G[2/(mh2+r), 1-1/mh2, 1-1/u, 1, 1]
-4*G[2/(mh2+r), 1-1/mh2, 1-1/u, u/mh2, 1]
+6*G[2/(mh2+r), 1-1/mh2, 1-1/u, 2/(mh2-r), 1]
+6*G[2/(mh2+r), 1-1/mh2, 1-1/u, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1]
+3*G[2/(mh2+r), 1-1/t, 0, 1/u, 1]
-3*G[2/(mh2+r), 1-1/t, 0, t/(t+u), 1]
+3*G[2/(mh2+r), 1-1/t, 1/u, 1/u, 1]
-G[2/(mh2+r), 1-1/t, 1/(s+u), 1/u, 1]
-3*G[2/(mh2+r), 1-1/t, t/(t+u), 1/u, 1]
+2*G[2/(mh2+r), 1-1/t, 1-1/t, 1/u, 1]
+2*G[2/(mh2+r), 1-1/u, 1, s/(s+t), 1]
+3*G[2/(mh2+r), 1-1/u, 1/t, 1/t, 1]
-2*G[2/(mh2+r), 1-1/u, 1/t, u/(t+u), 1]
-G[2/(mh2+r), 1-1/u, 1/(s+t), 1/t, 1]
-6*G[2/(mh2+r), 1-1/u, 1/(s+t), 2/(mh2+r), 1]
-3*G[2/(mh2+r), 1-1/u, u/mh2, 1, 1]
+6*G[2/(mh2+r), 1-1/u, u/mh2, 2/(mh2+r), 1]
-8*G[2/(mh2+r), 1-1/u, u/(t+u), 1, 1]
-3*G[2/(mh2+r), 1-1/u, u/(t+u), 1/t, 1]
-6*G[2/(mh2+r), 1-1/u, u/(t+u), u/mh2, 1]
+4*G[2/(mh2+r), 1-1/u, u/(t+u), u/(t+u), 1]
-14*G[2/(mh2+r), 1-1/u, 2/(mh2-r), 1, 1]
-G[2/(mh2+r), 1-1/u, 2/(mh2-r), 2/(mh2+r), 1]
-14*G[2/(mh2+r), 1-1/u, 2/(mh2+r), 1, 1]
-G[2/(mh2+r), 1-1/u, 2/(mh2+r), 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+40*G[2/(mh2+r), 1-1/u, 1-1/u, 1, 1]
+2*G[2/(mh2+r), 1-1/u, 1-1/u, 1/t, 1]
-6*G[2/(mh2+r), 1-1/u, 1-1/u, u/(t+u), 1]
-4*G[2/(mh2+r), 1-1/u, 1-1/u, 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1, 1]
-G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1, 1]
-G[2/(mh2+r), 1-1/(s+u), 1, s/(s+t), 1]
+4*G[2/(mh2+r), 1-1/(s+u), 1, 2/(mh2-r), 1]
+4*G[2/(mh2+r), 1-1/(s+u), 1, 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, s/(s+t), 1]
+2*G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, u/mh2, 1]
+2*G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), u/mh2, 1]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), u/mh2, 1]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1, 1]
-G[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1, 1]
+5*G[2/(mh2+r), 1-1/(s+u), 1-1/u, 1, 1]
-G[2/(mh2+r), 1-1/(s+u), 1-1/u, 1/t, 1]
+2*G[2/(mh2+r), 1-1/(s+u), 1-1/u, u/mh2, 1]
-3*G[2/(mh2+r), 1-1/(s+u), 1-1/u, 2/(mh2-r), 1]
-3*G[2/(mh2+r), 1-1/(s+u), 1-1/u, 2/(mh2+r), 1]
-3*G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 2/(mh2-r), 1]
-3*G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 2/(mh2+r), 1]
+2*G[1-1/mh2, 1, 1, s/(s+t), 1]
-2*G[1-1/mh2, 1, 1, u/mh2, 1]
-3*G[1-1/mh2, 1, u/mh2, 1, 1]
+2*G[1-1/mh2, 1, u/mh2, u/mh2, 1]
+6*G[1-1/mh2, 1, u/mh2, 2/(mh2-r), 1]
+6*G[1-1/mh2, 1, u/mh2, 2/(mh2+r), 1]
-2*G[1-1/mh2, 1, (s+u)/mh2, u/mh2, 1]
-2*G[1-1/mh2, 1, (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1-1/mh2, 1, (s+u)/mh2, 2/(mh2+r), 1]
+12*G[1-1/mh2, 1, 2/(mh2-r), u/mh2, 1]
+12*G[1-1/mh2, 1, 2/(mh2+r), u/mh2, 1]
-G[1-1/mh2, 1, 2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[1-1/mh2, 1, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[1-1/mh2, 1, 2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[1-1/mh2, 1, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
-12*G[1-1/mh2, 1, 1-1/u, 1, 1]
-8*G[1-1/mh2, 1, 1-1/u, u/mh2, 1]
+12*G[1-1/mh2, 1, 1-1/u, 2/(mh2-r), 1]
+12*G[1-1/mh2, 1, 1-1/u, 2/(mh2+r), 1]
-4*G[1-1/mh2, 1, 1-1/(s+u), 2/(mh2-r), 1]
-4*G[1-1/mh2, 1, 1-1/(s+u), 2/(mh2+r), 1]
-G[1-1/mh2, 2/(mh2-r), 0, s/(s+t), 1]
-G[1-1/mh2, 2/(mh2-r), 1, s/(s+t), 1]
-2*G[1-1/mh2, 2/(mh2-r), 1, u/mh2, 1]
+3*G[1-1/mh2, 2/(mh2-r), u/mh2, 1, 1]
-2*G[1-1/mh2, 2/(mh2-r), u/mh2, u/mh2, 1]
-6*G[1-1/mh2, 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
-6*G[1-1/mh2, 2/(mh2-r), u/mh2, 2/(mh2+r), 1]
-G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, s/(s+t), 1]
+2*G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, u/mh2, 1]
+2*G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
-2*G[1-1/mh2, 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
-2*G[1-1/mh2, 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1, 1]
-3*G[1-1/mh2, 2/(mh2-r), 1-1/u, 1, 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/u, 1/t, 1]
-2*G[1-1/mh2, 2/(mh2-r), 1-1/u, u/mh2, 1]
+3*G[1-1/mh2, 2/(mh2-r), 1-1/u, 2/(mh2-r), 1]
+3*G[1-1/mh2, 2/(mh2-r), 1-1/u, 2/(mh2+r), 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1]
-G[1-1/mh2, 2/(mh2+r), 0, s/(s+t), 1]
-G[1-1/mh2, 2/(mh2+r), 1, s/(s+t), 1]
-2*G[1-1/mh2, 2/(mh2+r), 1, u/mh2, 1]
+3*G[1-1/mh2, 2/(mh2+r), u/mh2, 1, 1]
-2*G[1-1/mh2, 2/(mh2+r), u/mh2, u/mh2, 1]
-6*G[1-1/mh2, 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
-6*G[1-1/mh2, 2/(mh2+r), u/mh2, 2/(mh2+r), 1]
-G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, s/(s+t), 1]
+2*G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, u/mh2, 1]
+2*G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
-2*G[1-1/mh2, 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
-2*G[1-1/mh2, 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1, 1]
-3*G[1-1/mh2, 2/(mh2+r), 1-1/u, 1, 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/u, 1/t, 1]
-2*G[1-1/mh2, 2/(mh2+r), 1-1/u, u/mh2, 1]
+3*G[1-1/mh2, 2/(mh2+r), 1-1/u, 2/(mh2-r), 1]
+3*G[1-1/mh2, 2/(mh2+r), 1-1/u, 2/(mh2+r), 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1]
+8*G[1-1/mh2, 1-1/mh2, 1, u/mh2, 1]
-8*G[1-1/mh2, 1-1/mh2, 2/(mh2-r), u/mh2, 1]
-8*G[1-1/mh2, 1-1/mh2, 2/(mh2+r), u/mh2, 1]
+10*G[1-1/mh2, 1-1/mh2, 1-1/u, 1, 1]
+8*G[1-1/mh2, 1-1/mh2, 1-1/u, u/mh2, 1]
-12*G[1-1/mh2, 1-1/mh2, 1-1/u, 2/(mh2-r), 1]
-12*G[1-1/mh2, 1-1/mh2, 1-1/u, 2/(mh2+r), 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1]
-G[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), 1, 1]
-G[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), 1, 1]
-11*G[1-1/mh2, 1-1/u, 1, 1, 1]
-2*G[1-1/mh2, 1-1/u, 1, s/(s+t), 1]
-2*G[1-1/mh2, 1-1/u, 1, u/mh2, 1]
+12*G[1-1/mh2, 1-1/u, 1, 2/(mh2-r), 1]
+12*G[1-1/mh2, 1-1/u, 1, 2/(mh2+r), 1]
-3*G[1-1/mh2, 1-1/u, u/mh2, 1, 1]
+2*G[1-1/mh2, 1-1/u, u/mh2, u/mh2, 1]
+6*G[1-1/mh2, 1-1/u, u/mh2, 2/(mh2-r), 1]
+6*G[1-1/mh2, 1-1/u, u/mh2, 2/(mh2+r), 1]
-G[1-1/mh2, 1-1/u, 2/(mh2-r), 1/t, 1]
-4*G[1-1/mh2, 1-1/u, 2/(mh2-r), u/mh2, 1]
-3*G[1-1/mh2, 1-1/u, 2/(mh2-r), 2/(mh2-r), 1]
-3*G[1-1/mh2, 1-1/u, 2/(mh2-r), 2/(mh2+r), 1]
-G[1-1/mh2, 1-1/u, 2/(mh2+r), 1/t, 1]
-4*G[1-1/mh2, 1-1/u, 2/(mh2+r), u/mh2, 1]
-3*G[1-1/mh2, 1-1/u, 2/(mh2+r), 2/(mh2-r), 1]
-3*G[1-1/mh2, 1-1/u, 2/(mh2+r), 2/(mh2+r), 1]
-G[1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t), 1, 1]
-G[1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t), 1, 1]
+10*G[1-1/mh2, 1-1/u, 1-1/u, 1, 1]
+8*G[1-1/mh2, 1-1/u, 1-1/u, u/mh2, 1]
-12*G[1-1/mh2, 1-1/u, 1-1/u, 2/(mh2-r), 1]
-12*G[1-1/mh2, 1-1/u, 1-1/u, 2/(mh2+r), 1]
-G[1-1/mh2, 1-1/(s+t), 1-1/t, 1, 1]
-4*G[1-1/mh2, 1-1/(s+u), 1, 2/(mh2-r), 1]
-4*G[1-1/mh2, 1-1/(s+u), 1, 2/(mh2+r), 1]
-2*G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, u/mh2, 1]
-2*G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 2/(mh2+r), 1]
+2*G[1-1/mh2, 1-1/(s+u), 2/(mh2-r), u/mh2, 1]
+2*G[1-1/mh2, 1-1/(s+u), 2/(mh2+r), u/mh2, 1]
-G[1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
-3*G[1-1/mh2, 1-1/(s+u), 1-1/u, 1, 1]
-2*G[1-1/mh2, 1-1/(s+u), 1-1/u, u/mh2, 1]
+3*G[1-1/mh2, 1-1/(s+u), 1-1/u, 2/(mh2-r), 1]
+3*G[1-1/mh2, 1-1/(s+u), 1-1/u, 2/(mh2+r), 1]
+3*G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 2/(mh2-r), 1]
+3*G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 2/(mh2+r), 1]
-G[1-1/t, 0, 1, 1-1/t, 1]
-9*G[1-1/t, 0, 1/u, 1/u, 1]
+3*G[1-1/t, 0, 1/u, t/(t+u), 1]
+3*G[1-1/t, 0, 1/(s+u), 1/u, 1]
+9*G[1-1/t, 0, t/(t+u), 1/u, 1]
-3*G[1-1/t, 0, t/(t+u), t/(t+u), 1]
-6*G[1-1/t, 0, 1-1/t, 1/u, 1]
+6*G[1-1/t, 0, 1-1/t, t/(t+u), 1]
-G[1-1/t, 1, 0, (s+t)/mh2, 1]
-G[1-1/t, 1, 0, 1-1/t, 1]
-G[1-1/t, 1, 2*s/(-t*u-rtus+s+u), 1, 1]
-G[1-1/t, 1, 2*s/(-t*u+rtus+s+u), 1, 1]
+3*G[1-1/t, 1/u, 0, t/(t+u), 1]
-G[1-1/t, 1/u, 0, (s+t)/mh2, 1]
-9*G[1-1/t, 1/u, 1/u, 1/u, 1]
-G[1-1/t, 1/u, t/(t+u), 1, 1]
-G[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), 1, 1]
-G[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), 1, 1]
+3*G[1-1/t, 1/(s+u), 1/u, 1/u, 1]
+2*G[1-1/t, 1/(s+u), 1/(s+u), 1/u, 1]
-G[1-1/t, 1/(s+u), 1-1/t, 1/u, 1]
-G[1-1/t, t/mh2, 0, (s+t)/mh2, 1]
-3*G[1-1/t, t/mh2, 1/(s+u), 1/u, 1]
-3*G[1-1/t, t/(t+u), 0, t/(t+u), 1]
+9*G[1-1/t, t/(t+u), 1/u, 1/u, 1]
-G[1-1/t, t/(t+u), (s+t)/mh2, 1, 1]
-G[1-1/t, t/(t+u), 1-1/t, 1, 1]
-G[1-1/t, 2/(mh2-r), (s+t)/mh2, 1, 1]
-G[1-1/t, 2/(mh2-r), 1-1/t, 1, 1]
-G[1-1/t, 2/(mh2+r), (s+t)/mh2, 1, 1]
-G[1-1/t, 2/(mh2+r), 1-1/t, 1, 1]
-6*G[1-1/t, 1-1/t, 0, 1/u, 1]
+6*G[1-1/t, 1-1/t, 0, t/(t+u), 1]
-6*G[1-1/t, 1-1/t, 1/u, 1/u, 1]
+2*G[1-1/t, 1-1/t, 1/(s+u), 1/u, 1]
+6*G[1-1/t, 1-1/t, t/(t+u), 1/u, 1]
-4*G[1-1/t, 1-1/t, 1-1/t, 1/u, 1]
+1/3*G[1-1/u, 0, 1, 1-1/u, 1]
+2*G[1-1/u, 1, 0, 1/t, 1]
-G[1-1/u, 1, 0, s/(s+t), 1]
+1/3*G[1-1/u, 1, 0, 1-1/u, 1]
-G[1-1/u, 1, 1, s/(s+t), 1]
-8*G[1-1/u, 1, u/(t+u), 1, 1]
-2*G[1-1/u, 1, u/(t+u), 1/t, 1]
-2*G[1-1/u, 1, u/(t+u), u/mh2, 1]
+4*G[1-1/u, 1, u/(t+u), u/(t+u), 1]
-G[1-1/u, 1, (s+u)/mh2, 1/t, 1]
-G[1-1/u, 1, (s+u)/mh2, s/(s+t), 1]
-2*G[1-1/u, 1, (s+u)/mh2, u/(t+u), 1]
-G[1-1/u, 1, 2*s/(-t*u-ruts+s+t), 1, 1]
-G[1-1/u, 1, 2*s/(-t*u+ruts+s+t), 1, 1]
+2*G[1-1/u, 1, 1-1/u, 1/t, 1]
-4*G[1-1/u, 1, 1-1/u, u/(t+u), 1]
-12*G[1-1/u, 1, 1-1/u, 2/(mh2+r), 1]
-G[1-1/u, 1/t, 0, s/(s+t), 1]
-9*G[1-1/u, 1/t, 1/t, 1/t, 1]
+3*G[1-1/u, 1/t, 1/t, u/(t+u), 1]
-G[1-1/u, 1/t, u/(t+u), 1, 1]
+4*G[1-1/u, 1/t, u/(t+u), 1/t, 1]
-G[1-1/u, 1/t, (s+u)/mh2, 1/t, 1]
-G[1-1/u, 1/t, (s+u)/mh2, s/(s+t), 1]
-2*G[1-1/u, 1/t, (s+u)/mh2, u/(t+u), 1]
-G[1-1/u, 1/t, 2*s/(-t*u-ruts+s+t), 1, 1]
-G[1-1/u, 1/t, 2*s/(-t*u+ruts+s+t), 1, 1]
-G[1-1/u, 1/t, 1-1/u, 1/t, 1]
+3*G[1-1/u, 1/(s+t), 1/t, 1/t, 1]
+2*G[1-1/u, 1/(s+t), 1/(s+t), 1/t, 1]
+9*G[1-1/u, 1/(s+t), 1/(s+t), 2/(mh2+r), 1]
-6*G[1-1/u, 1/(s+t), u/mh2, 2/(mh2+r), 1]
+3*G[1-1/u, 1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
+3*G[1-1/u, 1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
-G[1-1/u, 1/(s+t), 1-1/u, 1/t, 1]
+2*G[1-1/u, u/mh2, 0, 1/t, 1]
-G[1-1/u, u/mh2, 0, s/(s+t), 1]
-3*G[1-1/u, u/mh2, 1/(s+t), 1/t, 1]
-12*G[1-1/u, u/mh2, 1/(s+t), 2/(mh2+r), 1]
-2*G[1-1/u, u/mh2, u/mh2, u/mh2, 1]
-8*G[1-1/u, u/mh2, u/(t+u), 1, 1]
-2*G[1-1/u, u/mh2, u/(t+u), 1/t, 1]
-2*G[1-1/u, u/mh2, u/(t+u), u/mh2, 1]
+4*G[1-1/u, u/mh2, u/(t+u), u/(t+u), 1]
-G[1-1/u, u/mh2, (s+u)/mh2, 1/t, 1]
-G[1-1/u, u/mh2, (s+u)/mh2, s/(s+t), 1]
-2*G[1-1/u, u/mh2, (s+u)/mh2, u/(t+u), 1]
-6*G[1-1/u, u/mh2, 2/(mh2-r), 2/(mh2+r), 1]
-6*G[1-1/u, u/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+27*G[1-1/u, u/mh2, 1-1/u, 1, 1]
+2*G[1-1/u, u/mh2, 1-1/u, 1/t, 1]
-4*G[1-1/u, u/mh2, 1-1/u, u/(t+u), 1]
-11*G[1-1/u, u/(t+u), 1, 1, 1]
-2*G[1-1/u, u/(t+u), 1, s/(s+t), 1]
-4*G[1-1/u, u/(t+u), 1, u/mh2, 1]
+2*G[1-1/u, u/(t+u), 1, u/(t+u), 1]
+12*G[1-1/u, u/(t+u), 1, 2/(mh2-r), 1]
+12*G[1-1/u, u/(t+u), 1, 2/(mh2+r), 1]
+9*G[1-1/u, u/(t+u), 1/t, 1/t, 1]
-3*G[1-1/u, u/(t+u), 1/t, u/(t+u), 1]
-3*G[1-1/u, u/(t+u), u/mh2, 1, 1]
+2*G[1-1/u, u/(t+u), u/mh2, u/(t+u), 1]
+6*G[1-1/u, u/(t+u), u/mh2, 2/(mh2-r), 1]
+6*G[1-1/u, u/(t+u), u/mh2, 2/(mh2+r), 1]
-4*G[1-1/u, u/(t+u), u/(t+u), 1/t, 1]
-2*G[1-1/u, u/(t+u), u/(t+u), u/(t+u), 1]
-G[1-1/u, u/(t+u), (s+u)/mh2, 1, 1]
+2*G[1-1/u, u/(t+u), (s+u)/mh2, u/(t+u), 1]
-G[1-1/u, u/(t+u), 2/(mh2-r), 1/t, 1]
-4*G[1-1/u, u/(t+u), 2/(mh2-r), u/mh2, 1]
-G[1-1/u, u/(t+u), 2/(mh2+r), 1/t, 1]
-4*G[1-1/u, u/(t+u), 2/(mh2+r), u/mh2, 1]
+15*G[1-1/u, u/(t+u), 1-1/u, 1, 1]
+11*G[1-1/u, u/(t+u), 1-1/u, u/mh2, 1]
-3*G[1-1/u, u/(t+u), 1-1/u, u/(t+u), 1]
-12*G[1-1/u, u/(t+u), 1-1/u, 2/(mh2-r), 1]
-12*G[1-1/u, u/(t+u), 1-1/u, 2/(mh2+r), 1]
-2*G[1-1/u, 2/(mh2-r), 1/t, u/(t+u), 1]
-3*G[1-1/u, 2/(mh2-r), 1/(s+t), 2/(mh2+r), 1]
-6*G[1-1/u, 2/(mh2-r), u/mh2, 1, 1]
+2*G[1-1/u, 2/(mh2-r), u/mh2, u/mh2, 1]
+12*G[1-1/u, 2/(mh2-r), u/mh2, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2-r), u/(t+u), 1/t, 1]
-4*G[1-1/u, 2/(mh2-r), u/(t+u), u/mh2, 1]
-G[1-1/u, 2/(mh2-r), (s+u)/mh2, 1, 1]
+2*G[1-1/u, 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+7*G[1-1/u, 2/(mh2-r), 2/(mh2-r), 1, 1]
+2*G[1-1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+7*G[1-1/u, 2/(mh2-r), 2/(mh2+r), 1, 1]
+2*G[1-1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+13*G[1-1/u, 2/(mh2-r), 1-1/u, 1, 1]
-2*G[1-1/u, 2/(mh2-r), 1-1/u, u/(t+u), 1]
-4*G[1-1/u, 2/(mh2-r), 1-1/u, 2/(mh2+r), 1]
-2*G[1-1/u, 2/(mh2+r), 1/t, u/(t+u), 1]
-3*G[1-1/u, 2/(mh2+r), 1/(s+t), 2/(mh2+r), 1]
-6*G[1-1/u, 2/(mh2+r), u/mh2, 1, 1]
+2*G[1-1/u, 2/(mh2+r), u/mh2, u/mh2, 1]
+12*G[1-1/u, 2/(mh2+r), u/mh2, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2+r), u/(t+u), 1/t, 1]
-4*G[1-1/u, 2/(mh2+r), u/(t+u), u/mh2, 1]
-G[1-1/u, 2/(mh2+r), (s+u)/mh2, 1, 1]
+2*G[1-1/u, 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
+7*G[1-1/u, 2/(mh2+r), 2/(mh2-r), 1, 1]
+2*G[1-1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+7*G[1-1/u, 2/(mh2+r), 2/(mh2+r), 1, 1]
+2*G[1-1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1/t, 1]
-G[1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
-G[1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1/t, 1]
-G[1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+13*G[1-1/u, 2/(mh2+r), 1-1/u, 1, 1]
-2*G[1-1/u, 2/(mh2+r), 1-1/u, u/(t+u), 1]
-4*G[1-1/u, 2/(mh2+r), 1-1/u, 2/(mh2+r), 1]
-6*G[1-1/u, 1-1/u, 1/t, 1/t, 1]
+4*G[1-1/u, 1-1/u, 1/t, u/(t+u), 1]
+2*G[1-1/u, 1-1/u, 1/(s+t), 1/t, 1]
+12*G[1-1/u, 1-1/u, 1/(s+t), 2/(mh2+r), 1]
+12*G[1-1/u, 1-1/u, u/mh2, 1, 1]
-2*G[1-1/u, 1-1/u, u/mh2, u/mh2, 1]
-24*G[1-1/u, 1-1/u, u/mh2, 2/(mh2+r), 1]
+16*G[1-1/u, 1-1/u, u/(t+u), 1, 1]
+6*G[1-1/u, 1-1/u, u/(t+u), 1/t, 1]
+11*G[1-1/u, 1-1/u, u/(t+u), u/mh2, 1]
-7*G[1-1/u, 1-1/u, u/(t+u), u/(t+u), 1]
+28*G[1-1/u, 1-1/u, 2/(mh2-r), 1, 1]
+8*G[1-1/u, 1-1/u, 2/(mh2-r), 2/(mh2+r), 1]
+28*G[1-1/u, 1-1/u, 2/(mh2+r), 1, 1]
+8*G[1-1/u, 1-1/u, 2/(mh2+r), 2/(mh2+r), 1]
-4*G[1-1/u, 1-1/u, 1-1/u, 1/t, 1]
+15*G[1-1/u, 1-1/u, 1-1/u, u/(t+u), 1]
+32*G[1-1/u, 1-1/u, 1-1/u, 2/(mh2+r), 1]
+2*G[1-1/(s+u), 1, 1-1/u, 1, 1]
+4*G[1-1/(s+u), 1-1/u, 1, 1, 1]
-2*G[1+t/s, 0, 1, 1, 1]
-G[1+t/s, 1, 0, 1, 1]
+G[0, 0, -t/(s+u), -t/s, 1]
+G[0, 0, -u/s, -u/s, 1]
+G[0, 1, 1, 1+t/s, 1]
+G[0, 1, 1-1/t, 1, 1]
+G[0, 1, 1+t/s, 1+t/s, 1]
+G[0, -u/s, 0, -u/s, 1]
+G[0, -u/s, -u/s, -u/s, 1]
+G[0, 1+t/s, 0, 1+t/s, 1]
+G[0, 1+t/s, 1+t/s, 1, 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2-r), 1/t, 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2-r), 1/u, 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2+r), 1/t, 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2+r), 1/u, 1]
+G[1/mh2, 2/(mh2-r), 1-1/t, 1/u, 1]
+G[1/mh2, 2/(mh2-r), 1-1/u, 1/t, 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2-r), 1/t, 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2-r), 1/u, 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2+r), 1/t, 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2+r), 1/u, 1]
+G[1/mh2, 2/(mh2+r), 1-1/t, 1/u, 1]
+G[1/mh2, 2/(mh2+r), 1-1/u, 1/t, 1]
+G[1/t, 0, (s+u)/mh2, s/(s+t), 1]
+G[1/t, 1/t, 2*s/(-t*u-ruts+s+t), 1/t, 1]
+G[1/t, 1/t, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+G[1/t, 1/t, 2*s/(-t*u+ruts+s+t), 1/t, 1]
+G[1/t, 1/t, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+G[1/t, 1/t, 1-1/u, 1/t, 1]
+G[1/t, u/(t+u), (s+u)/mh2, 1, 1]
+G[1/t, u/(t+u), 2/(mh2-r), 1/t, 1]
+G[1/t, u/(t+u), 2/(mh2+r), 1/t, 1]
+G[1/t, (s+u)/mh2, 0, s/(s+t), 1]
+G[1/t, 2/(mh2-r), u/(t+u), 1/t, 1]
+G[1/t, 2/(mh2-r), 1-1/(s+u), 1, 1]
+G[1/t, 2/(mh2+r), u/(t+u), 1/t, 1]
+G[1/t, 2/(mh2+r), 1-1/(s+u), 1, 1]
+G[1/t, 1-1/u, u/(t+u), u/mh2, 1]
+G[1/t, 1-1/u, 2*s/(-t*u-ruts+s+t), 1/t, 1]
+G[1/t, 1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+G[1/t, 1-1/u, 2*s/(-t*u+ruts+s+t), 1/t, 1]
+G[1/t, 1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+G[1/t, 1-1/(s+u), 1, s/(s+t), 1]
+G[1/t, 1-1/(s+u), (s+u)/mh2, s/(s+t), 1]
+G[1/t, 1-1/(s+u), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/t, 1-1/(s+u), 2/(mh2-r), 2/(mh2+r), 1]
+G[1/t, 1-1/(s+u), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/t, 1-1/(s+u), 2/(mh2+r), 2/(mh2+r), 1]
+G[1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1, 1]
+G[1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1, 1]
+G[1/t, 1-1/(s+u), 1-1/u, 1/t, 1]
+G[1/u, 1/u, t/(t+u), 1, 1]
+G[1/u, t/(t+u), (s+t)/mh2, 1, 1]
+G[1/u, t/(t+u), 1-1/t, 1, 1]
+G[1/u, 2/(mh2-r), 1-1/t, 1, 1]
+G[1/u, 2/(mh2+r), 1-1/t, 1, 1]
+G[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1, 1]
+G[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1, 1]
+G[t/(1-s-u), 0, 0, -t/s, 1]
+G[t/(1-s-u), 0, -t/(s+u), -t/s, 1]
+G[t/(1-s-u), -t/(s+u), -t/(s+u), -t/s, 1]
+G[u/(1-s-t), 0, -u/s, -u/s, 1]
+G[(1-mh2)/(1-s-u), 1, 1+t/s, 1+t/s, 1]
+G[(1-mh2)/(1-s-u), 1+t/s, 1+t/s, 1+t/s, 1]
+G[2/(mh2-r), 0, 1, s/(s+t), 1]
+G[2/(mh2-r), 1/t, 0, s/(s+t), 1]
+G[2/(mh2-r), 1/t, (s+u)/mh2, s/(s+t), 1]
+G[2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t), 1, 1]
+G[2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t), 1, 1]
+G[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), 1, 1]
+G[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), 1, 1]
+G[2/(mh2-r), 1/(s+t), 1-1/u, 1/t, 1]
+G[2/(mh2-r), 1/(s+u), 1-1/t, 1/u, 1]
+G[2/(mh2-r), t/mh2, 0, (s+t)/mh2, 1]
+G[2/(mh2-r), u/mh2, 0, s/(s+t), 1]
+G[2/(mh2-r), u/mh2, (s+u)/mh2, 1/t, 1]
+G[2/(mh2-r), u/mh2, (s+u)/mh2, s/(s+t), 1]
+G[2/(mh2-r), (s+u)/mh2, 1, s/(s+t), 1]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), 1-1/t, 1/u, 1]
+G[2/(mh2-r), 2/(mh2-r), 1-1/u, 1/t, 1]
+G[2/(mh2-r), 2/(mh2+r), 1-1/t, 1/u, 1]
+G[2/(mh2-r), 2/(mh2+r), 1-1/u, 1/t, 1]
+G[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1, 1]
+G[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1, 1]
+G[2/(mh2-r), 1-1/u, 2/(mh2-r), 1/t, 1]
+G[2/(mh2-r), 1-1/u, 2/(mh2+r), 1/t, 1]
+G[2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1, 1]
+G[2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1, 1]
+G[2/(mh2-r), 1-1/(s+t), 1-1/t, 1, 1]
+G[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t, 1]
+G[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+G[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t, 1]
+G[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+G[2/(mh2+r), 0, 1, s/(s+t), 1]
+G[2/(mh2+r), 1/t, 0, s/(s+t), 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, s/(s+t), 1]
+G[2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t), 1, 1]
+G[2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t), 1, 1]
+G[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), 1, 1]
+G[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), 1, 1]
+G[2/(mh2+r), 1/(s+t), 1-1/u, 1/t, 1]
+G[2/(mh2+r), 1/(s+u), 1-1/t, 1/u, 1]
+G[2/(mh2+r), t/mh2, 0, (s+t)/mh2, 1]
+G[2/(mh2+r), u/mh2, 0, s/(s+t), 1]
+G[2/(mh2+r), u/mh2, (s+u)/mh2, 1/t, 1]
+G[2/(mh2+r), u/mh2, (s+u)/mh2, s/(s+t), 1]
+G[2/(mh2+r), (s+u)/mh2, 1, s/(s+t), 1]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 1-1/t, 1/u, 1]
+G[2/(mh2+r), 2/(mh2-r), 1-1/u, 1/t, 1]
+G[2/(mh2+r), 2/(mh2+r), 1-1/t, 1/u, 1]
+G[2/(mh2+r), 2/(mh2+r), 1-1/u, 1/t, 1]
+G[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1, 1]
+G[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1, 1]
+G[2/(mh2+r), 1-1/u, 2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), 1-1/u, 2/(mh2+r), 1/t, 1]
+G[2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1, 1]
+G[2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1, 1]
+G[2/(mh2+r), 1-1/(s+t), 1-1/t, 1, 1]
+G[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t, 1]
+G[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+G[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t, 1]
+G[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+G[1-1/mh2, 1, 0, s/(s+t), 1]
+G[1-1/mh2, 1, (s+u)/mh2, s/(s+t), 1]
+G[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), 1, 1]
+G[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), 1, 1]
+G[1-1/mh2, 1, 2*s/(-t*u-ruts+s+t), 1, 1]
+G[1-1/mh2, 1, 2*s/(-t*u+ruts+s+t), 1, 1]
+G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1/t, 1]
+G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1/t, 1]
+G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+G[1-1/mh2, 2/(mh2-r), 1-1/t, 1, 1]
+G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1/t, 1]
+G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1/t, 1]
+G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+G[1-1/mh2, 2/(mh2+r), 1-1/t, 1, 1]
+G[1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t), 1/t, 1]
+G[1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+G[1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t), 1/t, 1]
+G[1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1, 1]
+G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1, 1]
+G[1-1/mh2, 1-1/(s+u), 1, s/(s+t), 1]
+G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, s/(s+t), 1]
+G[1-1/mh2, 1-1/(s+u), 2/(mh2-r), 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/(s+u), 2/(mh2-r), 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/(s+u), 2/(mh2+r), 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/(s+u), 2/(mh2+r), 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1, 1]
+G[1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1, 1]
+G[1-1/mh2, 1-1/(s+u), 1-1/u, 1/t, 1]
+G[1-1/t, 1, (s+t)/mh2, 1, 1]
+G[1-1/t, 1/u, 0, 1, 1]
+G[1-1/t, 1/u, (s+t)/mh2, 1, 1]
+G[1-1/t, 1/u, 1-1/t, 1, 1]
+G[1-1/t, t/mh2, (s+t)/mh2, 1, 1]
+G[1-1/t, t/mh2, 1-1/t, 1, 1]
+G[1-1/t, t/(t+u), 0, (s+t)/mh2, 1]
+G[1-1/t, t/(t+u), t/(t+u), 1, 1]
+G[1-1/t, 2/(mh2-r), 0, (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1, 1]
+G[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1, 1]
+G[1-1/t, 2/(mh2+r), 0, (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1, 1]
+G[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1, 1]
+G[1-1/u, 1, 1, (s+u)/mh2, 1]
+G[1-1/u, 1, (s+u)/mh2, 1, 1]
+G[1-1/u, 1, 2*s/(-t*u-ruts+s+t), 1/t, 1]
+G[1-1/u, 1, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+G[1-1/u, 1, 2*s/(-t*u+ruts+s+t), 1/t, 1]
+G[1-1/u, 1, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+G[1-1/u, 1/t, 0, 1, 1]
+G[1-1/u, 1/t, u/(t+u), u/(t+u), 1]
+G[1-1/u, 1/t, (s+u)/mh2, 1, 1]
+G[1-1/u, 1/t, 2*s/(-t*u-ruts+s+t), 1/t, 1]
+G[1-1/u, 1/t, 2*s/(-t*u-ruts+s+t), s/(s+t), 1]
+G[1-1/u, 1/t, 2*s/(-t*u+ruts+s+t), 1/t, 1]
+G[1-1/u, 1/t, 2*s/(-t*u+ruts+s+t), s/(s+t), 1]
+G[1-1/u, 1/t, 1-1/u, 1, 1]
+G[1-1/u, u/mh2, 1, s/(s+t), 1]
+G[1-1/u, u/mh2, (s+u)/mh2, 1, 1]
+G[1-1/u, u/mh2, 2/(mh2-r), 1/t, 1]
+G[1-1/u, u/mh2, 2/(mh2+r), 1/t, 1]
+G[1-1/u, u/(t+u), 0, s/(s+t), 1]
+G[1-1/u, u/(t+u), u/(t+u), 1, 1]
+G[1-1/u, u/(t+u), u/(t+u), u/mh2, 1]
+G[1-1/u, u/(t+u), (s+u)/mh2, 1/t, 1]
+G[1-1/u, u/(t+u), (s+u)/mh2, s/(s+t), 1]
+G[1-1/u, u/(t+u), 1-1/u, 1/t, 1]
+G[1-1/u, 2/(mh2-r), 0, s/(s+t), 1]
+G[1-1/u, 2/(mh2-r), 1, s/(s+t), 1]
+G[1-1/u, 2/(mh2-r), (s+u)/mh2, 1/t, 1]
+G[1-1/u, 2/(mh2-r), (s+u)/mh2, s/(s+t), 1]
+G[1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1, 1]
+G[1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1, 1]
+G[1-1/u, 2/(mh2-r), 1-1/u, 1/t, 1]
+G[1-1/u, 2/(mh2+r), 0, s/(s+t), 1]
+G[1-1/u, 2/(mh2+r), 1, s/(s+t), 1]
+G[1-1/u, 2/(mh2+r), (s+u)/mh2, 1/t, 1]
+G[1-1/u, 2/(mh2+r), (s+u)/mh2, s/(s+t), 1]
+G[1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1, 1]
+G[1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1, 1]
+G[1-1/u, 2/(mh2+r), 1-1/u, 1/t, 1]
+G[1+t/s, 0, 1, 1+t/s, 1]
+G[1+t/s, 0, 1+t/s, 1, 1]
+G[1+t/s, 1, 0, 1+t/s, 1]
)
+(-2/s/u^2+2/(s+u)/u^2)*(
+G[0, t/(1+t), 1]*Log[-u/t]
+G[t/(1+t), 1-1/t, 1]*Log[-u/t]
-1/2*Log[-t]^2*Log[-u/t]
)
+(2/s/u-2/s/t/u)*(
+G[1-1/u, u/(t+u), 1]*Log[1-t]
-G[1/t, 1-1/u, u/(t+u), 1]
-G[1-1/u, u/(t+u), u/(t+u), 1]
+G[1/t, u/(t+u), u/(t+u), 1]
)
+(2/(s+u)/u^2-2/(s+u)/u)*(
+2/3*Log[t/mh2]^4
+1/6*Pi^2*G[0, mh2/(s+u), 1]
-2/3*Pi^2*G[(1-mh2)/(1-s-u), mh2/(s+u), 1]
+13/12*Pi^2*Log[t/mh2]^2
-1/2*G[0, mh2/(s+u), 1]*Log[-t]^2
-1/2*G[0, -t/(s+u), 1]*Log[1-mh2]^2
+5*G[(1-mh2)/(1-s-u), mh2/(s+u), 1]*Log[-t]^2
+4*G[0, 0, mh2/(s+u), 1]*Log[-t]
-2*G[0, 1, mh2/(s+u), 1]*Log[-t]
+2*G[0, mh2/(s+u), 1, 1]*Log[-t]
-G[0, mh2/(s+u), mh2/(s+u), 1]*Log[-t]
+3*G[0, 1-1/t, 1, 1]*Log[(-1+mh2)/t]
-3*G[0, 1-1/t, 1, 1]*Log[1-mh2]
+3*G[mh2/(s+u), 0, 1, 1]*Log[-t]
-3*G[mh2/(s+u), 0, mh2/(s+u), 1]*Log[-t]
+6*G[mh2/(s+u), (1-mh2)/(1-s-u), mh2/(s+u), 1]*Log[-t]
+2*G[(1-mh2)/(1-s-u), 1, mh2/(s+u), 1]*Log[-t]
-2*G[(1-mh2)/(1-s-u), mh2/(s+u), 1, 1]*Log[-t]
+4*G[(1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u), 1]*Log[-t]
-16*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u), 1]*Log[-t]
+3*G[1-1/t, 0, 1, 1]*Log[(-1+mh2)/t]
-3*G[1-1/t, 0, 1, 1]*Log[1-mh2]
-1/6*Log[t/mh2]^3*Log[-t]
-1/2*Log[t/mh2]^2*Log[-t]^2
-7/6*Log[t/mh2]*Log[-t]^3
+1/3*Pi^2*Log[t/mh2]*Log[-t]
-16*G[0, 0, 0, mh2/(s+u), 1]
+2*G[0, 0, 1, mh2/(s+u), 1]
-14*G[0, 0, mh2/(s+u), 1, 1]
-2*G[0, 0, mh2/(s+u), mh2/(s+u), 1]
-3*G[0, 1, 0, mh2/(s+u), 1]
+7*G[0, 1, 1, mh2/(s+u), 1]
+4*G[0, 1, mh2/(s+u), 1, 1]
-3*G[0, mh2/(s+u), 0, 1, 1]
+3*G[0, mh2/(s+u), 0, mh2/(s+u), 1]
-7*G[0, mh2/(s+u), 1, 1, 1]
-4*G[0, mh2/(s+u), 1, mh2/(s+u), 1]
-G[0, mh2/(s+u), mh2/(s+u), 1, 1]
-G[0, mh2/(s+u), mh2/(s+u), mh2/(s+u), 1]
+3*G[0, 2/(mh2-r), t/mh2, 1, 1]
+3*G[0, 2/(mh2+r), t/mh2, 1, 1]
-3*G[0, 1-1/t, t/mh2, 1, 1]
-6*G[mh2/(s+u), 0, 1, 1, 1]
+3*G[mh2/(s+u), 0, 1, mh2/(s+u), 1]
+3*G[mh2/(s+u), 0, mh2/(s+u), 1, 1]
-3*G[mh2/(s+u), 1, 0, 1, 1]
+3*G[mh2/(s+u), 1, 0, mh2/(s+u), 1]
-6*G[mh2/(s+u), 1, (1-mh2)/(1-s-u), mh2/(s+u), 1]
-6*G[mh2/(s+u), (1-mh2)/(1-s-u), 1, mh2/(s+u), 1]
-6*G[mh2/(s+u), (1-mh2)/(1-s-u), mh2/(s+u), 1, 1]
-7*G[(1-mh2)/(1-s-u), 1, 1, mh2/(s+u), 1]
-4*G[(1-mh2)/(1-s-u), 1, mh2/(s+u), 1, 1]
-G[(1-mh2)/(1-s-u), 1, mh2/(s+u), mh2/(s+u), 1]
+6*G[(1-mh2)/(1-s-u), 1, (1-mh2)/(1-s-u), mh2/(s+u), 1]
-2*G[(1-mh2)/(1-s-u), mh2/(s+u), 1, 1, 1]
-2*G[(1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u), 1, 1]
-6*G[(1-mh2)/(1-s-u), mh2/(s+u), (1-mh2)/(1-s-u), mh2/(s+u), 1]
+4*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1, mh2/(s+u), 1]
+8*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u), 1, 1]
-4*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u), 1]
+16*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u), 1]
-3*G[1-1/t, 0, t/mh2, 1, 1]
+G[0, 1, mh2/(s+u), mh2/(s+u), 1]
+G[(1-mh2)/(1-s-u), mh2/(s+u), 1, mh2/(s+u), 1]
+G[(1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u), mh2/(s+u), 1]
)
+(-1/mh2/(s+u)/u+1/(s+u)/u-1/mh2/t/u)*(
+4*G[0, -(s+u)/t, 1]*Log[1-mh2]
-2*G[0, 1-1/mh2, 1]*Log[mh2/(s+u)]
-4*G[0, 1-1/t, 1]*Log[1-mh2]
+6*G[-(s+u)/t, 1-1/t, 1]*Log[1-mh2]
-2*G[1-1/t, -(s+u)/t, 1]*Log[1-mh2]
+7*Log[mh2/(s+u)]*Log[1-mh2]
-Log[mh2/(s+u)]^2*Log[1-mh2]
+7*Log[1-mh2]*Log[1-t]
-3*Log[mh2/(s+u)]*Log[1-mh2]^2
+5/3*Log[-t]*Log[1-t]
+7*G[1-1/t, -(s+u)/t, 1]
+4*G[0, 1-1/t, -(s+u)/t, 1]
+4*G[1-1/t, 0, -(s+u)/t, 1]
-2*G[1-1/t, -(s+u)/t, -(s+u)/t, 1]
+6*G[1-1/t, -(s+u)/t, 1-1/t, 1]
+2*G[1-1/t, 1-1/t, -(s+u)/t, 1]
-11*Log[1-t]
)
+(-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[0, t/(1+t), 1]*G[2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[0, t/(1+t), 1]*G[2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+G[0, (s+u)/mh2, 1]*G[0, 1-1/mh2, 1]
+G[t/(1+t), 1-1/t, 1]*G[2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[t/(1+t), 1-1/t, 1]*G[2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+G[0, u/mh2, (s+u)/mh2, 1]*Log[1-t]
+G[1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]*Log[1-t]
+G[1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]*Log[1-t]
+G[u/(t+u), 1, (s+u)/mh2, 1]*Log[1-t]
+G[(s+u)/mh2, u/mh2, (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2-r), u/mh2, (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2+r), u/mh2, (s+u)/mh2, 1]*Log[-t]
+G[1-1/t, 1-1/t, -(s+u)/t, 1]*Log[-t/(s+u)]
+G[1-1/u, 1, (s+u)/mh2, 1]*Log[-t]
+G[1-1/u, u/mh2, (s+u)/mh2, 1]*Log[1-t]
+G[1-1/u, 2/(mh2-r), (s+u)/mh2, 1]*Log[-t]
+G[1-1/u, 2/(mh2+r), (s+u)/mh2, 1]*Log[-t]
+G[1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]*Log[1-t]
+G[1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]*Log[1-t]
+G[1-1/(s+u), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
+G[1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]*Log[-t]
+G[1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]*Log[-t]
+G[u/(t+u), (s+u)/mh2, 1]*Log[-t]*Log[1-t]
+1/24*Log[1-mh2]^4
+1/6*Pi^2*G[0, u/(t+u), 1]
+1/6*Pi^2*G[u/(t+u), (s+u)/mh2, 1]
-1/6*Pi^2*G[2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-1/6*Pi^2*G[2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+3*G[0, 1/t, 1]*G[1-1/t, -(s+u)/t, 1]
-G[0, t/(1+t), 1]*G[0, u/(t+u), 1]
-G[0, t/(1+t), 1]*G[u/(t+u), (s+u)/mh2, 1]
-G[0, u/(t+u), 1]*G[t/(1+t), 1-1/t, 1]
+1/2*G[0, u/(t+u), 1]*Log[-t]^2
-G[0, 1-1/t, 1]*G[2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-G[0, 1-1/t, 1]*G[2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+3*G[1/t, (s+u)/mh2, 1]*G[1-1/t, -(s+u)/t, 1]
-G[t/(1+t), 1-1/t, 1]*G[u/(t+u), (s+u)/mh2, 1]
+1/2*G[u/(t+u), (s+u)/mh2, 1]*Log[-t]^2
-1/2*G[2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]*Log[-t]^2
-1/2*G[2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]*Log[-t]^2
-G[1-1/t, -(s+u)/t, 1]*Log[-t/(s+u)]^2
-4*G[0, 0, 1/mh2, 1]*Log[1-mh2]
-2*G[0, 0, t/(1+t), 1]*Log[-t/(s+u)]
-2*G[0, t/(1+t), 1, 1]*Log[-t/(s+u)]
-G[0, u/(t+u), u/(t+u), 1]*Log[1-t]
+2*G[0, 1-1/t, -(s+u)/t, 1]*Log[-t/(s+u)]
-G[1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]*Log[-t]
-G[1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]*Log[-t]
-4*G[1/u, 2/(mh2-r), 1, 1]*Log[1-u]
-4*G[1/u, 2/(mh2+r), 1, 1]*Log[1-u]
-G[t/(1+t), 0, 1, 1]*Log[-t/(s+u)]
-G[t/(1+t), 1-1/t, 1, 1]*Log[-t/(s+u)]
-G[u/(t+u), 0, u/(t+u), 1]*Log[1-t]
-G[u/(t+u), u/mh2, (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2-r), u/mh2, (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2+r), 1, 1]*Log[1-u]
-G[2/(mh2+r), u/mh2, (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2-r), 1, 1]*Log[1-u]
+2*G[1-1/t, 0, -(s+u)/t, 1]*Log[-t/(s+u)]
-G[1-1/t, -(s+u)/t, -(s+u)/t, 1]*Log[-t/(s+u)]
+3*G[1-1/t, -(s+u)/t, 1-1/t, 1]*Log[-t/(s+u)]
-G[1-1/u, 1, (s+u)/mh2, 1]*Log[1-t]
-G[1-1/u, u/mh2, (s+u)/mh2, 1]*Log[-t]
-G[1-1/u, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
-G[1-1/u, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
-G[1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]*Log[-t]
-G[1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]*Log[-t]
-G[1-1/(s+u), (s+u)/mh2, (s+u)/mh2, 1]*Log[-t]
-G[1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]*Log[1-t]
-G[1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]*Log[1-t]
-1/3*Log[-t]^3*Log[-t/(s+u)]
-3*Zeta[3]*Log[-t/(s+u)]
-1/3*Pi^2*Log[-t]*Log[-t/(s+u)]
-1/6*Pi^2*Log[-t]*Log[1-t]
+3*G[0, 1/t, 1]*Log[mh2/(s+u)]*Log[1-mh2]
+3*G[0, 1/t, 1]*Log[1-mh2]*Log[1-t]
+2*G[0, -(s+u)/t, 1]*Log[-t/(s+u)]*Log[1-mh2]
-G[0, 1-1/mh2, 1]*Log[mh2/(s+u)]*Log[-t/(s+u)]
-3*G[0, 1-1/mh2, 1]*Log[-t/(s+u)]*Log[1-t]
-2*G[0, 1-1/t, 1]*Log[-t/(s+u)]*Log[1-mh2]
+3*G[1/t, (s+u)/mh2, 1]*Log[mh2/(s+u)]*Log[1-mh2]
+3*G[1/t, (s+u)/mh2, 1]*Log[1-mh2]*Log[1-t]
+3*G[-(s+u)/t, 1-1/t, 1]*Log[-t/(s+u)]*Log[1-mh2]
-G[1-1/t, -(s+u)/t, 1]*Log[-t/(s+u)]*Log[1-mh2]
-Log[mh2/(s+u)]*Log[-t/(s+u)]^2*Log[1-mh2]
-1/2*Log[mh2/(s+u)]^2*Log[-t/(s+u)]*Log[1-mh2]
-Log[-t/(s+u)]^2*Log[1-mh2]*Log[1-t]
-1/2*Log[-t/(s+u)]*Log[1-mh2]*Log[1-t]^2
-3/2*Log[mh2/(s+u)]*Log[-t/(s+u)]*Log[1-mh2]^2
-1/2*Log[-t/(s+u)]*Log[1-mh2]^2*Log[1-t]
+11*G[0, 0, 0, 1-1/mh2, 1]
+4*G[0, 0, 1/mh2, 1/mh2, 1]
-2*G[0, 0, 1/mh2, 2/(mh2-r), 1]
-2*G[0, 0, 1/mh2, 2/(mh2+r), 1]
-2*G[0, 0, 2/(mh2-r), 1/mh2, 1]
-2*G[0, 0, 2/(mh2+r), 1/mh2, 1]
-4*G[0, 0, 1-1/mh2, 1-1/mh2, 1]
+4*G[0, 1/mh2, 0, 1/mh2, 1]
-2*G[0, 1/mh2, 0, 2/(mh2-r), 1]
-2*G[0, 1/mh2, 0, 2/(mh2+r), 1]
-2*G[0, 2/(mh2-r), 0, 1/mh2, 1]
-2*G[0, 2/(mh2+r), 0, 1/mh2, 1]
-4*G[0, 1-1/mh2, 0, 1-1/mh2, 1]
-G[0, 1-1/u, 2/(mh2-r), 2/(mh2-r), 1]
-G[0, 1-1/u, 2/(mh2-r), 2/(mh2+r), 1]
-G[0, 1-1/u, 2/(mh2+r), 2/(mh2-r), 1]
-G[0, 1-1/u, 2/(mh2+r), 2/(mh2+r), 1]
-4*G[0, 1-1/u, 1-1/u, 2/(mh2-r), 1]
-4*G[0, 1-1/u, 1-1/u, 2/(mh2+r), 1]
+4*G[1/mh2, 0, 0, 1/mh2, 1]
-2*G[1/mh2, 0, 0, 2/(mh2-r), 1]
-2*G[1/mh2, 0, 0, 2/(mh2+r), 1]
-G[1/t, 0, u/mh2, (s+u)/mh2, 1]
-G[1/t, 1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-G[1/t, 1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
-G[1/t, u/(t+u), 1, (s+u)/mh2, 1]
-G[1/t, (s+u)/mh2, u/mh2, (s+u)/mh2, 1]
-G[1/t, 1-1/u, u/mh2, (s+u)/mh2, 1]
-G[1/t, 1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-G[1/t, 1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
-G[1/t, 1-1/(s+u), (s+u)/mh2, (s+u)/mh2, 1]
+4*G[1/u, 1/u, 2/(mh2-r), 1, 1]
+4*G[1/u, 1/u, 2/(mh2+r), 1, 1]
-G[1/u, 2/(mh2-r), 1, 1, 1]
-G[1/u, 2/(mh2+r), 1, 1, 1]
-2*G[2/(mh2-r), 0, 0, 1/mh2, 1]
-2*G[2/(mh2-r), 1/u, 2/(mh2-r), 1, 1]
-2*G[2/(mh2-r), 1/u, 2/(mh2+r), 1, 1]
-G[2/(mh2-r), (s+u)/mh2, 1, (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1-1/mh2, 1, 1, 1]
-G[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-G[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
-2*G[2/(mh2+r), 0, 0, 1/mh2, 1]
-2*G[2/(mh2+r), 1/u, 2/(mh2-r), 1, 1]
-2*G[2/(mh2+r), 1/u, 2/(mh2+r), 1, 1]
-G[2/(mh2+r), (s+u)/mh2, 1, (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1-1/mh2, 1, 1, 1]
-G[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
-4*G[1-1/mh2, 0, 0, 1-1/mh2, 1]
-G[1-1/mh2, 1, u/mh2, (s+u)/mh2, 1]
-G[1-1/mh2, 1, (s+u)/mh2, (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 1, 1, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 1, 1, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
-G[1-1/mh2, 1-1/u, u/mh2, (s+u)/mh2, 1]
-G[1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-G[1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
-G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, (s+u)/mh2, 1]
-G[1-1/u, 0, 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/u, 0, 2/(mh2-r), 2/(mh2+r), 1]
-G[1-1/u, 0, 2/(mh2+r), 2/(mh2-r), 1]
-G[1-1/u, 0, 2/(mh2+r), 2/(mh2+r), 1]
-4*G[1-1/u, 0, 1-1/u, 2/(mh2-r), 1]
-4*G[1-1/u, 0, 1-1/u, 2/(mh2+r), 1]
-G[1-1/u, 1, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-G[1-1/u, 1, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
-G[1-1/u, 1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
-G[1-1/u, 1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
-G[1-1/u, u/(t+u), u/mh2, (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2-r), 0, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), 0, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2+r), 0, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), 0, 2/(mh2+r), 1]
-4*G[1-1/u, 1-1/u, 0, 2/(mh2-r), 1]
-4*G[1-1/u, 1-1/u, 0, 2/(mh2+r), 1]
+G[0, 0, 0, 1/mh2, 1]
+G[1/t, u/(t+u), u/mh2, (s+u)/mh2, 1]
+G[1/t, (s+u)/mh2, 1, (s+u)/mh2, 1]
+G[1/t, 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
+G[1/t, 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
+G[1/t, 1-1/u, 1, (s+u)/mh2, 1]
+G[1/t, 1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
+G[1/t, 1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
+G[1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+G[1/u, 2/(mh2-r), 2/(mh2-r), 1, 1]
+G[1/u, 2/(mh2-r), 2/(mh2+r), 1, 1]
+G[1/u, 2/(mh2+r), 2/(mh2-r), 1, 1]
+G[1/u, 2/(mh2+r), 2/(mh2+r), 1, 1]
+G[2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, u/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, u/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, (s+u)/mh2, 1]
+G[1-1/mh2, 1, 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[1-1/mh2, 1, 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/u, 1, (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+G[1-1/u, u/(t+u), 1, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), (s+u)/mh2, 1]
)
+(-1/(s+u)^2/u-3/(s+u)/u^2+3/(s+u)/u)*(
+G[1-1/t, -(s+u)/t, 1]*Log[-t/(s+u)]
+Log[mh2/(s+u)]*Log[-t/(s+u)]*Log[1-mh2]
+Log[-t/(s+u)]*Log[1-mh2]*Log[1-t]
)
+(-4/3/(s+u)^2/u-10/3/(s+u)/u^2+10/3/(s+u)/u)*(
+G[0, 1/t, 1]*Log[-t]
)
+(-2/mh2/u^2-2/mh2/(s+t)/u+2/(s+t)/u)*(
+G[1/u, 1-1/(s+t), 1]*Log[-u]^2
+G[1-1/u, u/(1+u), 1]*Log[1-s-t]^2
+G[u/(1+u), 0, 1-1/u, 1]*Log[1-s-t]
+G[u/(1+u), 1-1/u, 1-1/u, 1]*Log[1-s-t]
+G[1-1/(s+t), 1/u, 1-1/(s+t), 1]*Log[1-u]
+2/3*Pi^2*G[1/u, 1-1/(s+t), 1]
-1/2*Pi^2*G[(s+t)/mh2, 1-1/(s+t), 1]
+1/3*Pi^2*G[2/(mh2-r), 1-1/(s+t), 1]
+1/3*Pi^2*G[2/(mh2+r), 1-1/(s+t), 1]
-1/3*Pi^2*G[1-1/mh2, 1-1/(s+t), 1]
+3*G[0, u/(1+u), 1]*G[0, 1-1/(s+t), 1]
-4*G[0, u/(1+u), 1]*G[1/u, 1-1/(s+t), 1]
+3*G[0, u/(1+u), 1]*G[(s+t)/mh2, 1-1/(s+t), 1]
-1/2*G[0, u/(1+u), 1]*Log[1-s-t]^2
+4*G[0, 1-1/u, 1]*G[1/u, 1-1/(s+t), 1]
-3*G[0, 1-1/(s+t), 1]*G[u/(1+u), 1-1/u, 1]
-6*G[0, 1-1/(s+t), 1]*G[1-1/u, u/(1+u), 1]
-2*G[1/u, 1-1/(s+t), 1]*G[u/(1+u), 1-1/u, 1]
+2*G[1/u, 1-1/(s+t), 1]*G[1-1/u, u/(1+u), 1]
-4*G[1/u, 1-1/(s+t), 1]*Log[1-u]^2
+1/2*G[u/(1+u), 1-1/u, 1]*Log[1-s-t]^2
+3*G[u/(1+u), 1-1/u, 1]*G[(s+t)/mh2, 1-1/(s+t), 1]
-3/2*G[(s+t)/mh2, 1-1/(s+t), 1]*Log[-u]^2
+3*G[(s+t)/mh2, 1-1/(s+t), 1]*Log[1-u]^2
-4*G[0, 0, u/(1+u), 1]*Log[1-s-t]
-20*G[0, 0, 1-1/u, 1]*Log[1-s-t]
+12*G[0, 1, 1-1/u, 1]*Log[1-s-t]
+3*G[0, 1, 1-1/(s+t), 1]*Log[-u]
-6*G[0, 1, 1-1/(s+t), 1]*Log[1-u]
-3*G[0, 1/u, 1-1/(s+t), 1]*Log[1-u]
-4*G[0, u/(1+u), u/(1+u), 1]*Log[1-s-t]
-2*G[0, u/(1+u), 1-1/u, 1]*Log[1-s-t]
+3*G[0, (s+t)/mh2, 1-1/(s+t), 1]*Log[1-u]
-3*G[0, 1-1/u, 1, 1]*Log[(-1+mh2)/u]
+3*G[0, 1-1/u, 1, 1]*Log[1-mh2]
-18*G[0, 1-1/u, 1, 1]*Log[1-s-t]
+2*G[0, 1-1/u, u/(1+u), 1]*Log[1-s-t]
+4*G[0, 1-1/u, 1-1/u, 1]*Log[1-s-t]
+2*G[1/u, 1/u, 1-1/(s+t), 1]*Log[-u]
+4*G[1/u, 1/u, 1-1/(s+t), 1]*Log[1-u]
+3*G[1/u, (s+t)/mh2, 1, 1]*Log[-u]
-3*G[1/u, (s+t)/mh2, 1-1/(s+t), 1]*Log[-u]
-6*G[1/u, (s+t)/mh2, 1-1/(s+t), 1]*Log[1-u]
+2*G[1/u, 1-1/(s+t), 1-1/(s+t), 1]*Log[-u]
+4*G[1/u, 1-1/(s+t), 1-1/(s+t), 1]*Log[1-u]
-3*G[u/(1+u), 0, 1, 1]*Log[1-s-t]
+2*G[u/(1+u), 0, u/(1+u), 1]*Log[1-s-t]
-6*G[u/(1+u), 1, 1-1/u, 1]*Log[1-s-t]
+4*G[u/(1+u), u/(1+u), 1-1/u, 1]*Log[1-s-t]
-3*G[u/(1+u), 1-1/u, 1, 1]*Log[1-s-t]
+2*G[u/(1+u), 1-1/u, u/(1+u), 1]*Log[1-s-t]
+3*G[(s+t)/mh2, 1, 1-1/(s+t), 1]*Log[1-u]
-3*G[(s+t)/mh2, 1/u, 1-1/(s+t), 1]*Log[1-u]
+6*G[(s+t)/mh2, (s+t)/mh2, 1-1/(s+t), 1]*Log[1-u]
-6*G[(s+t)/mh2, 1-1/(s+t), 1-1/(s+t), 1]*Log[1-u]
-3*G[1-1/u, 0, 1, 1]*Log[(-1+mh2)/u]
+3*G[1-1/u, 0, 1, 1]*Log[1-mh2]
-12*G[1-1/u, 0, 1, 1]*Log[1-s-t]
+2*G[1-1/u, 0, u/(1+u), 1]*Log[1-s-t]
+10*G[1-1/u, 0, 1-1/u, 1]*Log[1-s-t]
-12*G[1-1/u, 1, u/(1+u), 1]*Log[1-s-t]
-6*G[1-1/u, u/(1+u), 1, 1]*Log[1-s-t]
+8*G[1-1/u, u/(1+u), u/(1+u), 1]*Log[1-s-t]
-2*G[1-1/u, u/(1+u), 1-1/u, 1]*Log[1-s-t]
+2*G[1-1/u, 1-1/u, u/(1+u), 1]*Log[1-s-t]
-G[1-1/(s+t), 1/u, 1-1/(s+t), 1]*Log[-u]
+3*G[1-1/(s+t), (s+t)/mh2, 1-1/(s+t), 1]*Log[-u]
-3*G[1-1/(s+t), (s+t)/mh2, 1-1/(s+t), 1]*Log[1-u]
-1/3*Log[-u]^3*Log[1-s-t]
-5/3*Log[1-u]^3*Log[1-s-t]
+9*Zeta[3]*Log[1-s-t]
+3*G[1/u, 0, 1, 1-1/(s+t), 1]
+3*G[1/u, 0, 1/u, 1-1/(s+t), 1]
-3*G[1/u, 0, (s+t)/mh2, 1-1/(s+t), 1]
-4*G[1/u, 1/u, 1/u, 1-1/(s+t), 1]
+6*G[1/u, 1/u, (s+t)/mh2, 1-1/(s+t), 1]
-4*G[1/u, 1/u, 1-1/(s+t), 1-1/(s+t), 1]
-3*G[1/u, (s+t)/mh2, 1, 1-1/(s+t), 1]
+3*G[1/u, (s+t)/mh2, 1/u, 1-1/(s+t), 1]
-6*G[1/u, (s+t)/mh2, (s+t)/mh2, 1-1/(s+t), 1]
+6*G[1/u, (s+t)/mh2, 1-1/(s+t), 1-1/(s+t), 1]
+3*G[1/u, 1-1/(s+t), 1, 1-1/(s+t), 1]
-G[1/u, 1-1/(s+t), 1/u, 1-1/(s+t), 1]
+3*G[1/u, 1-1/(s+t), (s+t)/mh2, 1-1/(s+t), 1]
-4*G[1/u, 1-1/(s+t), 1-1/(s+t), 1-1/(s+t), 1]
-3*G[2/(mh2-r), 0, 1, 1-1/(s+t), 1]
-3*G[2/(mh2-r), 0, 1/u, 1-1/(s+t), 1]
+3*G[2/(mh2-r), 0, (s+t)/mh2, 1-1/(s+t), 1]
+6*G[2/(mh2-r), 1, 1, 1-1/(s+t), 1]
-3*G[2/(mh2-r), 1, (s+t)/mh2, 1-1/(s+t), 1]
+6*G[2/(mh2-r), 1, 2/(mh2-r), 1-1/(s+t), 1]
+6*G[2/(mh2-r), 1, 2/(mh2+r), 1-1/(s+t), 1]
-12*G[2/(mh2-r), 1, 1-1/mh2, 1-1/(s+t), 1]
-6*G[2/(mh2-r), 1, 1-1/(s+t), 1-1/(s+t), 1]
+2*G[2/(mh2-r), 1/u, 1/u, 1-1/(s+t), 1]
-3*G[2/(mh2-r), 1/u, (s+t)/mh2, 1-1/(s+t), 1]
+2*G[2/(mh2-r), 1/u, 1-1/(s+t), 1-1/(s+t), 1]
+3*G[2/(mh2-r), (s+t)/mh2, 1, 1-1/(s+t), 1]
-3*G[2/(mh2-r), (s+t)/mh2, 1/u, 1-1/(s+t), 1]
+6*G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1-1/(s+t), 1]
-6*G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1-1/(s+t), 1]
-3*G[2/(mh2-r), 2/(mh2-r), 1, 1-1/(s+t), 1]
-3*G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1]
-3*G[2/(mh2-r), 2/(mh2+r), 1, 1-1/(s+t), 1]
-3*G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1]
-6*G[2/(mh2-r), 1-1/mh2, 1, 1-1/(s+t), 1]
-2*G[2/(mh2-r), 1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1]
-2*G[2/(mh2-r), 1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1]
+8*G[2/(mh2-r), 1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]
+4*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]
-3*G[2/(mh2-r), 1-1/(s+t), 1, 1-1/(s+t), 1]
-3*G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1-1/(s+t), 1]
+4*G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1-1/(s+t), 1]
-3*G[2/(mh2+r), 0, 1, 1-1/(s+t), 1]
-3*G[2/(mh2+r), 0, 1/u, 1-1/(s+t), 1]
+3*G[2/(mh2+r), 0, (s+t)/mh2, 1-1/(s+t), 1]
+6*G[2/(mh2+r), 1, 1, 1-1/(s+t), 1]
-3*G[2/(mh2+r), 1, (s+t)/mh2, 1-1/(s+t), 1]
+6*G[2/(mh2+r), 1, 2/(mh2-r), 1-1/(s+t), 1]
+6*G[2/(mh2+r), 1, 2/(mh2+r), 1-1/(s+t), 1]
-12*G[2/(mh2+r), 1, 1-1/mh2, 1-1/(s+t), 1]
-6*G[2/(mh2+r), 1, 1-1/(s+t), 1-1/(s+t), 1]
+2*G[2/(mh2+r), 1/u, 1/u, 1-1/(s+t), 1]
-3*G[2/(mh2+r), 1/u, (s+t)/mh2, 1-1/(s+t), 1]
+2*G[2/(mh2+r), 1/u, 1-1/(s+t), 1-1/(s+t), 1]
+3*G[2/(mh2+r), (s+t)/mh2, 1, 1-1/(s+t), 1]
-3*G[2/(mh2+r), (s+t)/mh2, 1/u, 1-1/(s+t), 1]
+6*G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1-1/(s+t), 1]
-6*G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1-1/(s+t), 1]
-3*G[2/(mh2+r), 2/(mh2-r), 1, 1-1/(s+t), 1]
-3*G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1]
-3*G[2/(mh2+r), 2/(mh2+r), 1, 1-1/(s+t), 1]
-3*G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1]
-6*G[2/(mh2+r), 1-1/mh2, 1, 1-1/(s+t), 1]
-2*G[2/(mh2+r), 1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1]
-2*G[2/(mh2+r), 1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1]
+8*G[2/(mh2+r), 1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]
+4*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]
-3*G[2/(mh2+r), 1-1/(s+t), 1, 1-1/(s+t), 1]
-3*G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1-1/(s+t), 1]
+4*G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1-1/(s+t), 1]
-6*G[1-1/mh2, 1, 1, 1-1/(s+t), 1]
+3*G[1-1/mh2, 1, (s+t)/mh2, 1-1/(s+t), 1]
-6*G[1-1/mh2, 1, 2/(mh2-r), 1-1/(s+t), 1]
-6*G[1-1/mh2, 1, 2/(mh2+r), 1-1/(s+t), 1]
+12*G[1-1/mh2, 1, 1-1/mh2, 1-1/(s+t), 1]
+6*G[1-1/mh2, 1, 1-1/(s+t), 1-1/(s+t), 1]
-3*G[1-1/mh2, 2/(mh2-r), 1, 1-1/(s+t), 1]
-3*G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1]
+2*G[1-1/mh2, 2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1]
+2*G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1]
-3*G[1-1/mh2, 2/(mh2+r), 1, 1-1/(s+t), 1]
-3*G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1]
+2*G[1-1/mh2, 2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1]
+2*G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1]
+12*G[1-1/mh2, 1-1/mh2, 1, 1-1/(s+t), 1]
+4*G[1-1/mh2, 1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1]
+4*G[1-1/mh2, 1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1]
-16*G[1-1/mh2, 1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]
-8*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]
+3*G[1-1/mh2, 1-1/(s+t), 1, 1-1/(s+t), 1]
-G[1-1/mh2, 1-1/(s+t), 1/u, 1-1/(s+t), 1]
+3*G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1-1/(s+t), 1]
-4*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1-1/(s+t), 1]
+1/2*Log[1-u]
+G[2/(mh2-r), 2/(mh2-r), 1/u, 1-1/(s+t), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1]
+G[2/(mh2-r), 2/(mh2+r), 1/u, 1-1/(s+t), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1]
+G[2/(mh2-r), 1-1/(s+t), 1/u, 1-1/(s+t), 1]
+G[2/(mh2+r), 2/(mh2-r), 1/u, 1-1/(s+t), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1]
+G[2/(mh2+r), 2/(mh2+r), 1/u, 1-1/(s+t), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1]
+G[2/(mh2+r), 1-1/(s+t), 1/u, 1-1/(s+t), 1]
+G[1-1/mh2, 2/(mh2-r), 1/u, 1-1/(s+t), 1]
+G[1-1/mh2, 2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1]
+G[1-1/mh2, 2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1]
+G[1-1/mh2, 2/(mh2+r), 1/u, 1-1/(s+t), 1]
+G[1-1/mh2, 2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1]
+G[1-1/mh2, 2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1]
)
+(-12/s/u^2+15/s/u-5/s/t/u)*(
+Log[t/(s+t)]*Log[1-u]
+1/2*Log[t/(s+t)]^2
-Log[t/(s+t)]*Log[-t]
-G[0, 1+t/s, 1]
+G[(1-mh2)/(1-s-u), 1+t/s, 1]
)
+(-12/s/u^2+22/s/u-10/s/t/u)*(
+G[0, -u/s, 1]*Log[1-t]
-Log[u/(s+u)]*Log[1-mh2]*Log[1-t]
)
+(-10/s/u^2+13/s/u-5/s/t/u)*(
+Log[(-1+mh2)/t]*Log[1-u]
+Log[(-1+mh2)/u]*Log[1-t]
-G[1/mh2, 1/t, 1]
-G[1/mh2, 1/u, 1]
-G[1-1/t, 1/u, 1]
-G[1-1/u, 1/t, 1]
)
+(-3/s/u^2+5/s/u-2/s/t/u)*(
+G[0, 1+t/s, 1]*Log[-t]
+G[0, 1+t/s, 1]*Log[1-u]
+G[1/u, t/(t+u), 1]*Log[1-u]
+G[t/(t+u), 1-1/t, 1]*Log[1-u]
+G[(s+t)/mh2, t/(t+u), 1]*Log[1-u]
+G[2/(mh2-r), 1-1/t, 1]*Log[1-u]
+G[2/(mh2+r), 1-1/t, 1]*Log[1-u]
+G[1-1/t, 1/u, 1]*Log[1-mh2]
+G[1-1/u, 1/t, 1]*Log[1-mh2]
+Log[-u]*Log[1-t]*Log[1-u]
+1/6*Log[t/(s+t)]^3
-1/6*Pi^2*Log[t/(s+t)]
+3*G[0, 1/u, 1]*Log[(-1+mh2)/t]
+4*G[0, t/(t+u), 1]*Log[1-u]
-2*G[0, t/(1-s-u), 1]*Log[1-u]
-G[0, u/(1+u), 1]*Log[1-t]
-2*G[0, u/(1-s-t), 1]*Log[1-t]
-2*G[0, 1-1/u, 1]*Log[t/(s+t)]
+4*G[1/mh2, 1/u, 1]*Log[1-mh2]
-G[1/u, 1-1/t, 1]*Log[1-u]
-G[1/(s+t), 1/t, 1]*Log[(-1+mh2)/u]
-G[1/(s+u), 1/u, 1]*Log[(-1+mh2)/t]
+2*G[mh2/(s+u), 1+t/s, 1]*Log[-t]
+3*G[t/(t+u), 1/u, 1]*Log[1-u]
-3*G[t/(1-s-u), -t/s, 1]*Log[1-u]
-G[u/(1+u), 1-1/u, 1]*Log[1-t]
-3*G[u/(1-s-t), -u/s, 1]*Log[1-t]
-4*G[(1-mh2)/(1-s-u), 1+t/s, 1]*Log[-t]
-G[2/(mh2-r), 1/u, 1]*Log[1-mh2]
-G[2/(mh2-r), t/(t+u), 1]*Log[1-u]
-G[2/(mh2-r), 1-1/t, 1]*Log[-u]
-G[2/(mh2+r), 1/u, 1]*Log[1-mh2]
-G[2/(mh2+r), t/(t+u), 1]*Log[1-u]
-G[2/(mh2+r), 1-1/t, 1]*Log[-u]
-G[1-1/t, 1/u, 1]*Log[(-1+mh2)/t]
-G[1-1/u, 1/t, 1]*Log[(-1+mh2)/u]
-G[1-1/(s+t), 1-1/t, 1]*Log[1-u]
+3/2*Log[(-1+mh2)/t]*Log[1-u]^2
+2*Log[(-1+mh2)/t]^2*Log[1-u]
-Log[t/(s+t)]^2*Log[-t]
+3/2*Log[t/(s+t)]*Log[-t]^2
+2*Log[(-1+mh2)/u]^2*Log[1-t]
-1/2*Log[-u]^2*Log[1-t]
+3/2*Log[(-1+mh2)/u]*Log[1-t]^2
-1/2*Log[-u/t]^2*Log[1-u]
-Log[t/(s+t)]*Log[-t]*Log[1-u]
-4*Log[(-1+mh2)/t]*Log[1-mh2]*Log[1-u]
-4*Log[(-1+mh2)/u]*Log[1-mh2]*Log[1-t]
-3*Log[t/(s+t)]*Log[1-mh2]*Log[1-u]
-3*G[0, 1/u, t/(t+u), 1]
-3*G[0, 1-1/t, 1/u, 1]
+3*G[0, 1-1/t, t/(t+u), 1]
-G[0, 1+t/s, 1+t/s, 1]
-4*G[1/mh2, 1/mh2, 1/u, 1]
-3*G[1/mh2, 1/u, 1/u, 1]
-4*G[1/u, 0, t/(t+u), 1]
-G[1/u, 1/u, t/(t+u), 1]
-3*G[1/u, t/(t+u), 1/u, 1]
-G[1/u, t/(t+u), 1-1/t, 1]
-G[1/u, (s+t)/mh2, t/(t+u), 1]
-G[1/u, 2/(mh2-r), 1-1/t, 1]
-G[1/u, 2/(mh2+r), 1-1/t, 1]
-2*G[mh2/(s+u), 1, 1+t/s, 1]
-2*G[mh2/(s+u), 1+t/s, 1, 1]
-2*G[(1-mh2)/(1-s-u), mh2/(s+u), 1+t/s, 1]
+4*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1+t/s, 1]
+2*G[(1-mh2)/(1-s-u), 1+t/s, 1, 1]
-G[2/(mh2-r), 1, t/(t+u), 1]
+2*G[2/(mh2-r), 1/mh2, 1/u, 1]
-G[2/(mh2-r), 1/(s+u), 1/u, 1]
-G[2/(mh2-r), t/mh2, t/(t+u), 1]
-G[2/(mh2-r), 1-1/(s+t), 1-1/t, 1]
-G[2/(mh2+r), 1, t/(t+u), 1]
+2*G[2/(mh2+r), 1/mh2, 1/u, 1]
-G[2/(mh2+r), 1/(s+u), 1/u, 1]
-G[2/(mh2+r), t/mh2, t/(t+u), 1]
-G[2/(mh2+r), 1-1/(s+t), 1-1/t, 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/t, 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/t, 1]
-3*G[1-1/t, 0, 1/u, 1]
+3*G[1-1/t, 0, t/(t+u), 1]
-3*G[1-1/t, 1/u, 1/u, 1]
-G[1-1/t, 1/u, 1-1/t, 1]
-G[1-1/t, t/mh2, 1-1/t, 1]
+3*G[1-1/t, t/(t+u), 1/u, 1]
-G[1-1/t, t/(t+u), t/(t+u), 1]
-G[1-1/t, 2/(mh2-r), t/(t+u), 1]
-G[1-1/t, 2/(mh2+r), t/(t+u), 1]
-2*G[1-1/t, 1-1/t, 1/u, 1]
+G[0, 1, 1+t/s, 1]
+G[0, 1+t/s, 1, 1]
+G[1/mh2, 1/(s+u), 1/u, 1]
+G[1/mh2, 2/(mh2-r), 1/u, 1]
+G[1/mh2, 2/(mh2+r), 1/u, 1]
+G[1/u, 1/u, 1-1/t, 1]
+G[1/u, t/(t+u), t/(t+u), 1]
+G[1/u, 2/(mh2-r), t/(t+u), 1]
+G[1/u, 2/(mh2+r), t/(t+u), 1]
+G[1/u, 1-1/(s+t), 1-1/t, 1]
+G[(1-mh2)/(1-s-u), 1, 1+t/s, 1]
+G[(1-mh2)/(1-s-u), 1+t/s, 1+t/s, 1]
+G[2/(mh2-r), 0, t/(t+u), 1]
+G[2/(mh2-r), 1, 1-1/t, 1]
+G[2/(mh2-r), t/mh2, 1-1/t, 1]
+G[2/(mh2-r), (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2-r), 1-1/t, 1/u, 1]
+G[2/(mh2+r), 0, t/(t+u), 1]
+G[2/(mh2+r), 1, 1-1/t, 1]
+G[2/(mh2+r), t/mh2, 1-1/t, 1]
+G[2/(mh2+r), (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2+r), 1-1/t, 1/u, 1]
+G[1-1/t, 1, t/(t+u), 1]
+G[1-1/t, 1/u, t/(t+u), 1]
+G[1-1/t, 1/(s+u), 1/u, 1]
+G[1-1/t, t/mh2, t/(t+u), 1]
+G[1-1/t, t/(t+u), 1-1/t, 1]
+G[1-1/t, 2/(mh2-r), 1-1/t, 1]
+G[1-1/t, 2/(mh2+r), 1-1/t, 1]
)
+(-2/s/u^2-1/s/u+1/s/t/u)*(
-2*G[1-1/mh2, 1, 1-1/t, 1]
+3*G[1-1/mh2, 1-1/mh2, 1-1/t, 1]
+3*G[1-1/mh2, 1-1/t, 1-1/t, 1]
-G[1-1/(s+t), 1, 1-1/t, 1]
-G[1-1/(s+t), 1-1/t, 1, 1]
+G[0, 1-1/mh2, 1-1/t, 1]
+G[1-1/mh2, 0, 1-1/t, 1]
)
+(-1/s/u^2+6/s/u-3/s/t/u)*(
+G[1-1/(s+t), 1-1/t, 1]*Log[-u]
+G[1-1/mh2, 1-1/(s+t), 1-1/t, 1]
)
+(3/s/u^2-7/s/u+4/s/t/u)*(
+G[0, -u/s, 1]*Log[1-mh2]
+G[0, 1-1/mh2, 1]*Log[u/(s+u)]
+G[1-1/t, -(s+u)/t, 1]*Log[u/(s+u)]
+Log[mh2/(s+u)]*Log[u/(s+u)]*Log[1-mh2]
-1/2*Log[u/(s+u)]^2*Log[1-mh2]
-1/2*Log[u/(s+u)]*Log[1-mh2]^2
+1/2*Log[u/(s+u)]^2*Log[1-t]
-1/2*Log[-u/t]*Log[1-t]^2
-G[0, -u/s, -u/s, 1]
-G[1/t, 0, u/(t+u), 1]
-G[u/(1-s-t), 0, -u/s, 1]
+G[0, 0, -u/s, 1]
+G[u/(1-s-t), -u/s, -u/s, 1]
)
+(-21/2/s/u^2+37/2/s/u-8/s/t/u)*(
+Log[u/(s+u)]*Log[1-t]^2
)
+(-10/3/s/u^2+16/3/s/u-2/s/t/u)*(
+G[1/t, u/(t+u), 1]*Log[-t]
+G[1/t, u/(t+u), 1]*Log[-u]
+Log[-u]*Log[-u/t]*Log[1-t]
-G[1-1/u, u/(t+u), 1]*Log[-t]
-G[1-1/u, u/(t+u), 1]*Log[-u]
)
+(-5/2/s/u^2+2/s/u-1/2/s/t/u)*(
+Log[1-mh2]^2*Log[1-t]
+6*G[0, 1-1/mh2, 1]*Log[1-t]
)
+(151315/3153/s/u^2-441247/6306/s/u+138617/6306/s/t/u)*(
+G[1-1/u, 2/(mh2-r), 1]
)
+(-2/t/(s+t)/u+4/s/u^2-4/s/u)*(
+G[0, 0, 2/(mh2-r), 1]*Log[-t]
+G[0, 0, 2/(mh2+r), 1]*Log[-t]
+G[0, 2/(mh2-r), 1/t, 1]*Log[-t]
+G[0, 2/(mh2+r), 1/t, 1]*Log[-t]
+G[1/t, (s+u)/mh2, 1/t, 1]*Log[-t]
+G[2/(mh2-r), 0, 1, 1]*Log[-t]
+G[2/(mh2-r), 0, 1/t, 1]*Log[-t]
+G[2/(mh2-r), 1, (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2+r), 0, 1, 1]*Log[-t]
+G[2/(mh2+r), 0, 1/t, 1]*Log[-t]
+G[2/(mh2+r), 1, (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
+G[1-1/(s+u), (s+u)/mh2, 1/t, 1]*Log[1-t]
+G[1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+G[1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
+1/6*Pi^2*G[(s+u)/mh2, 1/t, 1]
+1/2*Pi^2*G[1-1/(s+u), (s+u)/mh2, 1]
-G[0, t/(1+t), 1]*G[(s+u)/mh2, 1/t, 1]
+3*G[0, 1-1/t, 1]*G[1-1/(s+u), (s+u)/mh2, 1]
-G[t/(1+t), 1-1/t, 1]*G[(s+u)/mh2, 1/t, 1]
+1/2*G[(s+u)/mh2, 1/t, 1]*Log[-t]^2
-1/2*G[1-1/(s+u), (s+u)/mh2, 1]*Log[-t]^2
+1/2*G[1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]^2
-2*G[0, 1/t, 1/t, 1]*Log[-t]
-4*G[1/t, 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
+4*G[(s+u)/mh2, 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2-r), 0, 1, 1]*Log[1-t]
-G[2/(mh2-r), 1, (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]*Log[-t]
-G[2/(mh2+r), 0, 1, 1]*Log[1-t]
-G[2/(mh2+r), 1, (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]*Log[-t]
-G[1-1/(s+u), (s+u)/mh2, 1/t, 1]*Log[-t]
-G[1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]*Log[-t]
-G[1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]*Log[-t]
+3*G[1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]*Log[-t]
-3*G[1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
+2*G[0, 1/t, 1]*Log[-t]*Log[1-t]
-G[1/t, 0, 1, (s+u)/mh2, 1]
+4*G[1/t, 1/t, 1-1/(s+u), (s+u)/mh2, 1]
-4*G[1/t, (s+u)/mh2, 1-1/(s+u), (s+u)/mh2, 1]
-G[1/t, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
-G[1/t, 1-1/(s+u), (s+u)/mh2, 1/t, 1]
-G[1/t, 1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]
-G[1/t, 1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]
+3*G[1/t, 1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]
+4*G[2/(mh2-r), 1, 1-1/(s+u), (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1/t, 1-1/(s+u), (s+u)/mh2, 1]
+4*G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1-1/mh2, 1, (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1]
-3*G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]
+4*G[2/(mh2+r), 1, 1-1/(s+u), (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1/t, 1-1/(s+u), (s+u)/mh2, 1]
+4*G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1-1/mh2, 1, (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1]
-3*G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]
-G[1-1/mh2, 1, (s+u)/mh2, 1/t, 1]
+6*G[1-1/mh2, 1, 2/(mh2-r), (s+u)/mh2, 1]
+6*G[1-1/mh2, 1, 2/(mh2+r), (s+u)/mh2, 1]
-4*G[1-1/mh2, 1, 1-1/(s+u), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
+4*G[1-1/mh2, 1-1/mh2, 1, (s+u)/mh2, 1]
-4*G[1-1/mh2, 1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-4*G[1-1/mh2, 1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1]
-G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1/t, 1]
-G[1-1/mh2, 1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/mh2, 1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]
+3*G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]
+G[1/t, 2/(mh2-r), 0, 1, 1]
+G[1/t, 2/(mh2-r), 1, (s+u)/mh2, 1]
+G[1/t, 2/(mh2+r), 0, 1, 1]
+G[1/t, 2/(mh2+r), 1, (s+u)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1/t, 1]
+G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1/t, 1]
+G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1/t, 1]
+G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1/t, 1]
)
+(2/t/(s+t)/u-2/s/u^2+2/s/u)*(
+G[0, 1-1/t, 1]*G[1-1/(s+u), 1/t, 1]
+G[1/t, 1-1/(s+u), 1/t, 1]*Log[-t]
+G[(s+u)/mh2, 1-1/(s+u), 1/t, 1]*Log[1-t]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2-r), 1-1/(s+u), 1/t, 1]*Log[1-t]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2+r), 1-1/(s+u), 1/t, 1]*Log[1-t]
+G[1-1/(s+u), 2/(mh2-r), 1/t, 1]*Log[1-t]
+G[1-1/(s+u), 2/(mh2+r), 1/t, 1]*Log[1-t]
+G[1-1/(s+u), 1-1/(s+u), 1/t, 1]*Log[-t]
+G[0, 1-1/t, 1]*Log[-t]*Log[-t/(s+u)]
+1/6*Pi^2*G[1-1/(s+u), 1/t, 1]
-G[0, 1/t, 1]*G[0, t/(1+t), 1]
-G[0, 1/t, 1]*G[t/(1+t), 1-1/t, 1]
-1/2*G[1/t, (s+u)/mh2, 1]*Log[-t]^2
+1/2*G[1-1/(s+u), 1/t, 1]*Log[-t]^2
+1/2*G[1-1/(s+u), 1/t, 1]*Log[1-t]^2
+2*G[1/t, 1/t, (s+u)/mh2, 1]*Log[-t]
-2*G[1/t, 1-1/(s+u), 1/t, 1]*Log[1-t]
-G[2/(mh2-r), 1/t, (s+u)/mh2, 1]*Log[-t]
-G[2/(mh2-r), 1-1/(s+u), 1/t, 1]*Log[-t]
-G[2/(mh2+r), 1/t, (s+u)/mh2, 1]*Log[-t]
-G[2/(mh2+r), 1-1/(s+u), 1/t, 1]*Log[-t]
-G[1-1/(s+u), 2/(mh2-r), 1/t, 1]*Log[-t]
-G[1-1/(s+u), 2/(mh2+r), 1/t, 1]*Log[-t]
-G[1-1/(s+u), 1-1/(s+u), 1/t, 1]*Log[1-t]
-G[0, 1-1/(s+u), 1]*Log[-t]*Log[1-t]
-2*G[1/t, (s+u)/mh2, 1]*Log[-t]*Log[1-t]
-G[1-1/(s+u), 1/t, 1]*Log[-t]*Log[1-t]
+1/2*Log[-t]*Log[1-t]*Log[1-s-u]^2
+1/2*Log[-t]^2*Log[-t/(s+u)]*Log[1-t]
+1/2*Log[-t]*Log[-t/(s+u)]*Log[1-t]^2
+2*G[1/t, 1/t, 1-1/(s+u), 1/t, 1]
-G[1/t, (s+u)/mh2, 1-1/(s+u), 1/t, 1]
-G[1/t, 2/(mh2-r), 1-1/(s+u), 1/t, 1]
-G[1/t, 2/(mh2+r), 1-1/(s+u), 1/t, 1]
-G[1/t, 1-1/(s+u), 2/(mh2-r), 1/t, 1]
-G[1/t, 1-1/(s+u), 2/(mh2+r), 1/t, 1]
-G[2/(mh2-r), 1, (s+u)/mh2, 1/t, 1]
-G[2/(mh2-r), 1/t, 1-1/(s+u), 1/t, 1]
-G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1/t, 1]
-G[2/(mh2+r), 1, (s+u)/mh2, 1/t, 1]
-G[2/(mh2+r), 1/t, 1-1/(s+u), 1/t, 1]
-G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1/t, 1]
-G[1-1/mh2, 1, 0, 1/t, 1]
+2*G[1-1/mh2, 1, 0, (s+u)/mh2, 1]
-G[1-1/mh2, 1, 1-1/(s+u), 1/t, 1]
-2*G[1-1/mh2, 2/(mh2-r), 0, (s+u)/mh2, 1]
-2*G[1-1/mh2, 2/(mh2+r), 0, (s+u)/mh2, 1]
-G[1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1/t, 1]
-G[1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1/t, 1]
+G[1/t, 1-1/(s+u), 1-1/(s+u), 1/t, 1]
+G[2/(mh2-r), 1, 1-1/(s+u), 1/t, 1]
+G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1/t, 1]
+G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1/t, 1]
+G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1/t, 1]
+G[2/(mh2+r), 1, 1-1/(s+u), 1/t, 1]
+G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1/t, 1]
+G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1/t, 1]
+G[1-1/mh2, 2/(mh2-r), 0, 1/t, 1]
+G[1-1/mh2, 2/(mh2+r), 0, 1/t, 1]
+G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1/t, 1]
)
+(2/t/(s+t)/u+2/s/u^2-2/s/u)*(
+G[2/(mh2-r), 1, 0, 1/t, 1]
+G[2/(mh2+r), 1, 0, 1/t, 1]
)
+(6/t/(s+t)/u-10/s/u^2+10/s/u)*(
+G[1/t, 0, 1/t, 1]*Log[-t]
)
+(6/t/(s+t)/u-4/s/u^2+4/s/u)*(
+G[2/(mh2-r), 2/(mh2+r), 0, 1, 1]
+G[2/(mh2+r), 2/(mh2-r), 0, 1, 1]
)
+(-2/mh2/(s+u)/u+5/(s+u)/u-2/mh2/t/u-3/(s+u)/u^2)*(
+1/2*Log[t/mh2]^3
+1/2*Pi^2*Log[t/mh2]
-G[0, mh2/(s+u), 1]*Log[-t]
+4*G[(1-mh2)/(1-s-u), mh2/(s+u), 1]*Log[-t]
-3/2*Log[t/mh2]*Log[-t]^2
-2*G[0, 0, mh2/(s+u), 1]
-G[0, mh2/(s+u), 1, 1]
-G[0, mh2/(s+u), mh2/(s+u), 1]
-G[(1-mh2)/(1-s-u), 1, mh2/(s+u), 1]
-2*G[(1-mh2)/(1-s-u), mh2/(s+u), 1, 1]
-4*G[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u), 1]
+G[0, 1, mh2/(s+u), 1]
+G[(1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u), 1]
)
+(-8/(s+u)^2/u+18/s/u^2-40/3/s/u-2/3/s/t/u)*(
+G[0, 1-1/t, 1]*Log[1-t]
)
+(4/(s+u)^2/u+3/2/s/u^2-13/3/s/u+23/6/s/t/u)*(
+G[2/(mh2-r), 2/(mh2-r), 1/t, 1]
+G[2/(mh2-r), 2/(mh2+r), 1/t, 1]
+G[2/(mh2+r), 2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), 2/(mh2+r), 1/t, 1]
)
+(4/3/(s+u)^2/u-2/t/(s+t)/u+10/3/(s+u)/u^2-10/3/(s+u)/u)*(
+G[0, 2/(mh2-r), 1]*Log[-t]
+G[0, 2/(mh2-r), 1]*Log[-u]
+G[0, 2/(mh2+r), 1]*Log[-t]
+G[0, 2/(mh2+r), 1]*Log[-u]
)
+(-6/s/u^2+6/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
+G[0, 1/(s+u), 1]*G[t/(1-s-u), -t/(s+u), 1]
+G[0, t/mh2, 1]*G[t/(1-s-u), -t/(s+u), 1]
+G[0, -t/(s+u), 1]*G[1-1/t, 1/(s+u), 1]
+G[0, 1-1/mh2, 1]*G[1-1/t, 1/(s+u), 1]
+G[t/mh2, 1/(s+u), 1]*G[t/(1-s-u), -t/(s+u), 1]
+G[0, 1/(s+u), t/mh2, 1]*Log[(-1+mh2)/t]
+G[0, t/mh2, 1/(s+u), 1]*Log[1-mh2]
+G[0, 1-1/t, 1/(s+u), 1]*Log[(-1+mh2)/t]
+G[0, 1-1/t, t/mh2, 1]*Log[1-mh2]
+G[1/(s+u), 0, t/mh2, 1]*Log[(-1+mh2)/t]
+G[1/(s+u), t/mh2, 1/(s+u), 1]*Log[(-1+mh2)/t]
+G[1-1/t, 0, 1/(s+u), 1]*Log[(-1+mh2)/t]
+G[1-1/t, 0, t/mh2, 1]*Log[1-mh2]
+G[1-1/t, t/mh2, 1/(s+u), 1]*Log[1-mh2]
+G[0, 1/(s+u), 1]*Log[t/mh2]*Log[1-mh2]
+G[0, t/mh2, 1]*Log[t/mh2]*Log[1-mh2]
+G[t/mh2, 1/(s+u), 1]*Log[t/mh2]*Log[1-mh2]
+1/9*Pi^2*G[1/mh2, 1/(s+u), 1]
-1/9*Pi^2*G[2/(mh2-r), 1/(s+u), 1]
-1/9*Pi^2*G[2/(mh2+r), 1/(s+u), 1]
+1/9*Pi^2*G[1-1/t, 1/(s+u), 1]
+2*G[0, 1/(s+u), 1]*G[0, t/(1-s-u), 1]
-G[0, 1/(s+u), 1]*G[0, -t/(s+u), 1]
-2*G[0, 1/(s+u), 1]*Log[(-1+mh2)/t]^2
-3/2*G[0, 1/(s+u), 1]*Log[1-mh2]^2
-G[0, t/mh2, 1]*G[0, -t/(s+u), 1]
-2/3*G[0, t/(1-s-u), 1]*G[1-1/t, 1/(s+u), 1]
+2/3*G[0, t/(1-s-u), 1]*Log[1-s-u]^2
-G[0, -t/(s+u), 1]*G[t/mh2, 1/(s+u), 1]
-G[0, 1/(s+u), 1]*G[0, 1-1/mh2, 1]
+2*G[0, 1-1/mh2, 1]*G[1/mh2, 1/(s+u), 1]
-G[0, 1-1/mh2, 1]*G[2/(mh2-r), 1/(s+u), 1]
-G[0, 1-1/mh2, 1]*G[2/(mh2+r), 1/(s+u), 1]
+5/3*G[1/mh2, 1/(s+u), 1]*Log[1-mh2]^2
-1/6*G[2/(mh2-r), 1/(s+u), 1]*Log[1-mh2]^2
-1/6*G[2/(mh2+r), 1/(s+u), 1]*Log[1-mh2]^2
-G[t/(1-s-u), -t/(s+u), 1]*G[1-1/t, 1/(s+u), 1]
+2/3*G[1-1/t, 1/(s+u), 1]*Log[(-1+mh2)/t]^2
+1/6*G[1-1/t, 1/(s+u), 1]*Log[1-mh2]^2
-2*G[0, 0, 1/(s+u), 1]*Log[(-1+mh2)/t]
+4*G[0, 0, 1/(s+u), 1]*Log[1-mh2]
+2*G[0, 0, t/mh2, 1]*Log[1-mh2]
+2/3*G[0, 0, t/(1-s-u), 1]*Log[1-s-u]
-2*G[0, 1/(s+u), 1/(s+u), 1]*Log[(-1+mh2)/t]
+2*G[0, 1/(s+u), 1/(s+u), 1]*Log[1-mh2]
+8/3*G[0, t/(1-s-u), t/(1-s-u), 1]*Log[1-s-u]
-G[0, 2/(mh2-r), 1/(s+u), 1]*Log[1-mh2]
-G[0, 2/(mh2-r), t/mh2, 1]*Log[1-mh2]
-G[0, 2/(mh2+r), 1/(s+u), 1]*Log[1-mh2]
-G[0, 2/(mh2+r), t/mh2, 1]*Log[1-mh2]
-2*G[0, -t/(s+u), t/(1-s-u), 1]*Log[1-s-u]
-G[0, 1-1/t, 1/(s+u), 1]*Log[1-mh2]
-G[0, 1-1/t, t/mh2, 1]*Log[(-1+mh2)/t]
-16/3*G[1/mh2, 1/mh2, 1/(s+u), 1]*Log[1-mh2]
-8/3*G[1/mh2, 1/(s+u), 1/(s+u), 1]*Log[1-mh2]
+4/3*G[1/mh2, 2/(mh2-r), 1/(s+u), 1]*Log[1-mh2]
+4/3*G[1/mh2, 2/(mh2+r), 1/(s+u), 1]*Log[1-mh2]
-G[1/(s+u), 0, 1/(s+u), 1]*Log[(-1+mh2)/t]
-1/3*G[1/(s+u), 1-1/t, 1/(s+u), 1]*Log[(-1+mh2)/t]
+2/3*G[t/(1-s-u), 0, t/(1-s-u), 1]*Log[1-s-u]
+2*G[t/(1-s-u), -t/(s+u), t/(1-s-u), 1]*Log[1-s-u]
-G[2/(mh2-r), 0, t/mh2, 1]*Log[1-mh2]
+2/3*G[2/(mh2-r), 1/mh2, 1/(s+u), 1]*Log[1-mh2]
+2/3*G[2/(mh2-r), 1/(s+u), 1/(s+u), 1]*Log[1-mh2]
-G[2/(mh2-r), t/mh2, 1/(s+u), 1]*Log[1-mh2]
+1/3*G[2/(mh2-r), 2/(mh2-r), 1/(s+u), 1]*Log[1-mh2]
+1/3*G[2/(mh2-r), 2/(mh2+r), 1/(s+u), 1]*Log[1-mh2]
+1/3*G[2/(mh2-r), 1-1/t, 1/(s+u), 1]*Log[1-mh2]
-G[2/(mh2+r), 0, t/mh2, 1]*Log[1-mh2]
+2/3*G[2/(mh2+r), 1/mh2, 1/(s+u), 1]*Log[1-mh2]
+2/3*G[2/(mh2+r), 1/(s+u), 1/(s+u), 1]*Log[1-mh2]
-G[2/(mh2+r), t/mh2, 1/(s+u), 1]*Log[1-mh2]
+1/3*G[2/(mh2+r), 2/(mh2-r), 1/(s+u), 1]*Log[1-mh2]
+1/3*G[2/(mh2+r), 2/(mh2+r), 1/(s+u), 1]*Log[1-mh2]
+1/3*G[2/(mh2+r), 1-1/t, 1/(s+u), 1]*Log[1-mh2]
-G[1-1/t, 0, 1/(s+u), 1]*Log[1-mh2]
-G[1-1/t, 0, t/mh2, 1]*Log[(-1+mh2)/t]
+2/3*G[1-1/t, 1/(s+u), 1/(s+u), 1]*Log[(-1+mh2)/t]
-2/3*G[1-1/t, 1/(s+u), 1/(s+u), 1]*Log[1-mh2]
-G[1-1/t, t/mh2, 1/(s+u), 1]*Log[(-1+mh2)/t]
+2/3*G[1-1/t, 1-1/t, 1/(s+u), 1]*Log[(-1+mh2)/t]
-2/3*G[1-1/t, 1-1/t, 1/(s+u), 1]*Log[1-mh2]
-2/9*Log[(-1+mh2)/t]*Log[1-s-u]^3
-2/3*Log[(-1+mh2)/t]^2*Log[1-s-u]^2
-8/9*Log[(-1+mh2)/t]^3*Log[1-s-u]
-1/9*Pi^2*Log[(-1+mh2)/t]*Log[1-s-u]
+4*G[0, 1/(s+u), 1]*Log[(-1+mh2)/t]*Log[1-mh2]
-2/3*G[0, t/(1-s-u), 1]*Log[1-mh2]*Log[1-s-u]
-2*G[0, 1-1/mh2, 1]*Log[(-1+mh2)/t]*Log[1-s-u]
-2*G[-t/(s+u), t/(1-s-u), 1]*Log[1-mh2]*Log[1-s-u]
-G[1-1/t, 1/(s+u), 1]*Log[t/mh2]*Log[1-mh2]
-4/3*G[1-1/t, 1/(s+u), 1]*Log[(-1+mh2)/t]*Log[1-mh2]
+4/3*Log[(-1+mh2)/t]*Log[1-mh2]*Log[1-s-u]^2
+8/3*Log[(-1+mh2)/t]^2*Log[1-mh2]*Log[1-s-u]
-5/3*Log[(-1+mh2)/t]*Log[1-mh2]^2*Log[1-s-u]
+2*G[0, 0, 1/mh2, 1/(s+u), 1]
-2*G[0, 0, 2/(mh2-r), 1/(s+u), 1]
-2*G[0, 0, 2/(mh2+r), 1/(s+u), 1]
+2*G[0, 0, 1-1/t, 1/(s+u), 1]
-G[0, 1/mh2, 0, 1/(s+u), 1]
-G[0, 1/mh2, 0, t/mh2, 1]
+4*G[0, 1/mh2, 1/mh2, 1/(s+u), 1]
+2*G[0, 1/mh2, 1/(s+u), 1/(s+u), 1]
-G[0, 1/mh2, 1/(s+u), t/mh2, 1]
-G[0, 1/mh2, 2/(mh2-r), 1/(s+u), 1]
-G[0, 1/mh2, 2/(mh2+r), 1/(s+u), 1]
-G[0, 2/(mh2-r), 1, t/mh2, 1]
-2*G[0, 2/(mh2-r), 1/mh2, 1/(s+u), 1]
-2*G[0, 2/(mh2-r), 1/(s+u), 1/(s+u), 1]
+3*G[0, 2/(mh2-r), t/mh2, 1/(s+u), 1]
-G[0, 2/(mh2-r), 2/(mh2-r), 1/(s+u), 1]
-G[0, 2/(mh2-r), 2/(mh2+r), 1/(s+u), 1]
-G[0, 2/(mh2-r), 1-1/t, 1/(s+u), 1]
-G[0, 2/(mh2+r), 1, t/mh2, 1]
-2*G[0, 2/(mh2+r), 1/mh2, 1/(s+u), 1]
-2*G[0, 2/(mh2+r), 1/(s+u), 1/(s+u), 1]
+3*G[0, 2/(mh2+r), t/mh2, 1/(s+u), 1]
-G[0, 2/(mh2+r), 2/(mh2-r), 1/(s+u), 1]
-G[0, 2/(mh2+r), 2/(mh2+r), 1/(s+u), 1]
-G[0, 2/(mh2+r), 1-1/t, 1/(s+u), 1]
+2*G[0, 1-1/t, 0, 1/(s+u), 1]
+2*G[0, 1-1/t, 1/(s+u), 1/(s+u), 1]
-G[0, 1-1/t, 1/(s+u), t/mh2, 1]
-3*G[0, 1-1/t, t/mh2, 1/(s+u), 1]
+2*G[0, 1-1/t, 1-1/t, 1/(s+u), 1]
-2*G[0, 1-1/t, 1-1/t, t/mh2, 1]
-2*G[1/mh2, 0, 0, 1/(s+u), 1]
-2*G[1/mh2, 0, 0, t/mh2, 1]
-G[1/mh2, 0, 1/(s+u), t/mh2, 1]
-G[1/mh2, 0, t/mh2, 1/(s+u), 1]
+16/3*G[1/mh2, 1/mh2, 1/mh2, 1/(s+u), 1]
+8/3*G[1/mh2, 1/mh2, 1/(s+u), 1/(s+u), 1]
-4/3*G[1/mh2, 1/mh2, 2/(mh2-r), 1/(s+u), 1]
-4/3*G[1/mh2, 1/mh2, 2/(mh2+r), 1/(s+u), 1]
-G[1/mh2, 1/(s+u), 0, t/mh2, 1]
+4/3*G[1/mh2, 1/(s+u), 1/(s+u), 1/(s+u), 1]
-G[1/mh2, 1/(s+u), t/mh2, 1/(s+u), 1]
+1/3*G[1/mh2, 1/(s+u), 1-1/t, 1/(s+u), 1]
-2/3*G[1/mh2, 2/(mh2-r), 1/mh2, 1/(s+u), 1]
-2/3*G[1/mh2, 2/(mh2-r), 1/(s+u), 1/(s+u), 1]
-1/3*G[1/mh2, 2/(mh2-r), 2/(mh2-r), 1/(s+u), 1]
-1/3*G[1/mh2, 2/(mh2-r), 2/(mh2+r), 1/(s+u), 1]
-1/3*G[1/mh2, 2/(mh2-r), 1-1/t, 1/(s+u), 1]
-2/3*G[1/mh2, 2/(mh2+r), 1/mh2, 1/(s+u), 1]
-2/3*G[1/mh2, 2/(mh2+r), 1/(s+u), 1/(s+u), 1]
-1/3*G[1/mh2, 2/(mh2+r), 2/(mh2-r), 1/(s+u), 1]
-1/3*G[1/mh2, 2/(mh2+r), 2/(mh2+r), 1/(s+u), 1]
-1/3*G[1/mh2, 2/(mh2+r), 1-1/t, 1/(s+u), 1]
+2*G[2/(mh2-r), 0, 0, 1/(s+u), 1]
-G[2/(mh2-r), 0, 1, t/mh2, 1]
+2*G[2/(mh2-r), 0, 1/mh2, 1/(s+u), 1]
+4*G[2/(mh2-r), 0, t/mh2, 1/(s+u), 1]
-3*G[2/(mh2-r), 0, 2/(mh2-r), 1/(s+u), 1]
-3*G[2/(mh2-r), 0, 2/(mh2+r), 1/(s+u), 1]
-G[2/(mh2-r), 0, 1-1/t, 1/(s+u), 1]
-G[2/(mh2-r), 1, 0, t/mh2, 1]
-G[2/(mh2-r), 1, t/mh2, 1/(s+u), 1]
-8/3*G[2/(mh2-r), 1/mh2, 1/mh2, 1/(s+u), 1]
-4/3*G[2/(mh2-r), 1/mh2, 1/(s+u), 1/(s+u), 1]
+2/3*G[2/(mh2-r), 1/mh2, 2/(mh2-r), 1/(s+u), 1]
+2/3*G[2/(mh2-r), 1/mh2, 2/(mh2+r), 1/(s+u), 1]
-G[2/(mh2-r), 1/(s+u), 0, 1/(s+u), 1]
-4/3*G[2/(mh2-r), 1/(s+u), 1/(s+u), 1/(s+u), 1]
-1/3*G[2/(mh2-r), 1/(s+u), 1-1/t, 1/(s+u), 1]
+2*G[2/(mh2-r), t/mh2, 0, 1/(s+u), 1]
+2*G[2/(mh2-r), t/mh2, 1/(s+u), 1/(s+u), 1]
-2*G[2/(mh2-r), t/mh2, t/mh2, 1/(s+u), 1]
-2/3*G[2/(mh2-r), 2/(mh2-r), 1/mh2, 1/(s+u), 1]
-2/3*G[2/(mh2-r), 2/(mh2-r), 1/(s+u), 1/(s+u), 1]
-1/3*G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/(s+u), 1]
-1/3*G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/(s+u), 1]
-1/3*G[2/(mh2-r), 2/(mh2-r), 1-1/t, 1/(s+u), 1]
-2/3*G[2/(mh2-r), 2/(mh2+r), 1/mh2, 1/(s+u), 1]
-2/3*G[2/(mh2-r), 2/(mh2+r), 1/(s+u), 1/(s+u), 1]
-1/3*G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/(s+u), 1]
-1/3*G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/(s+u), 1]
-1/3*G[2/(mh2-r), 2/(mh2+r), 1-1/t, 1/(s+u), 1]
-G[2/(mh2-r), 1-1/t, 0, 1/(s+u), 1]
-2/3*G[2/(mh2-r), 1-1/t, 1/(s+u), 1/(s+u), 1]
-2/3*G[2/(mh2-r), 1-1/t, 1-1/t, 1/(s+u), 1]
+2*G[2/(mh2+r), 0, 0, 1/(s+u), 1]
-G[2/(mh2+r), 0, 1, t/mh2, 1]
+2*G[2/(mh2+r), 0, 1/mh2, 1/(s+u), 1]
+4*G[2/(mh2+r), 0, t/mh2, 1/(s+u), 1]
-3*G[2/(mh2+r), 0, 2/(mh2-r), 1/(s+u), 1]
-3*G[2/(mh2+r), 0, 2/(mh2+r), 1/(s+u), 1]
-G[2/(mh2+r), 0, 1-1/t, 1/(s+u), 1]
-G[2/(mh2+r), 1, 0, t/mh2, 1]
-G[2/(mh2+r), 1, t/mh2, 1/(s+u), 1]
-8/3*G[2/(mh2+r), 1/mh2, 1/mh2, 1/(s+u), 1]
-4/3*G[2/(mh2+r), 1/mh2, 1/(s+u), 1/(s+u), 1]
+2/3*G[2/(mh2+r), 1/mh2, 2/(mh2-r), 1/(s+u), 1]
+2/3*G[2/(mh2+r), 1/mh2, 2/(mh2+r), 1/(s+u), 1]
-G[2/(mh2+r), 1/(s+u), 0, 1/(s+u), 1]
-4/3*G[2/(mh2+r), 1/(s+u), 1/(s+u), 1/(s+u), 1]
-1/3*G[2/(mh2+r), 1/(s+u), 1-1/t, 1/(s+u), 1]
+2*G[2/(mh2+r), t/mh2, 0, 1/(s+u), 1]
+2*G[2/(mh2+r), t/mh2, 1/(s+u), 1/(s+u), 1]
-2*G[2/(mh2+r), t/mh2, t/mh2, 1/(s+u), 1]
-2/3*G[2/(mh2+r), 2/(mh2-r), 1/mh2, 1/(s+u), 1]
-2/3*G[2/(mh2+r), 2/(mh2-r), 1/(s+u), 1/(s+u), 1]
-1/3*G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/(s+u), 1]
-1/3*G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/(s+u), 1]
-1/3*G[2/(mh2+r), 2/(mh2-r), 1-1/t, 1/(s+u), 1]
-2/3*G[2/(mh2+r), 2/(mh2+r), 1/mh2, 1/(s+u), 1]
-2/3*G[2/(mh2+r), 2/(mh2+r), 1/(s+u), 1/(s+u), 1]
-1/3*G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/(s+u), 1]
-1/3*G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/(s+u), 1]
-1/3*G[2/(mh2+r), 2/(mh2+r), 1-1/t, 1/(s+u), 1]
-G[2/(mh2+r), 1-1/t, 0, 1/(s+u), 1]
-2/3*G[2/(mh2+r), 1-1/t, 1/(s+u), 1/(s+u), 1]
-2/3*G[2/(mh2+r), 1-1/t, 1-1/t, 1/(s+u), 1]
+2*G[1-1/t, 0, 0, 1/(s+u), 1]
+2*G[1-1/t, 0, 1/(s+u), 1/(s+u), 1]
-G[1-1/t, 0, 1/(s+u), t/mh2, 1]
-3*G[1-1/t, 0, t/mh2, 1/(s+u), 1]
+2*G[1-1/t, 0, 1-1/t, 1/(s+u), 1]
-2*G[1-1/t, 0, 1-1/t, t/mh2, 1]
-G[1-1/t, 1, 0, 1/(s+u), 1]
-G[1-1/t, 1, 1-1/t, 1/(s+u), 1]
-G[1-1/t, 1/(s+u), 0, t/mh2, 1]
+4/3*G[1-1/t, 1/(s+u), 1/(s+u), 1/(s+u), 1]
-G[1-1/t, 1/(s+u), t/mh2, 1/(s+u), 1]
+1/3*G[1-1/t, 1/(s+u), 1-1/t, 1/(s+u), 1]
-2*G[1-1/t, t/mh2, 0, 1/(s+u), 1]
-2*G[1-1/t, t/mh2, 1/(s+u), 1/(s+u), 1]
+2*G[1-1/t, t/mh2, t/mh2, 1/(s+u), 1]
-G[1-1/t, t/mh2, 1-1/t, 1/(s+u), 1]
+2*G[1-1/t, 1-1/t, 0, 1/(s+u), 1]
-2*G[1-1/t, 1-1/t, 0, t/mh2, 1]
+4/3*G[1-1/t, 1-1/t, 1/(s+u), 1/(s+u), 1]
-2*G[1-1/t, 1-1/t, t/mh2, 1/(s+u), 1]
+4/3*G[1-1/t, 1-1/t, 1-1/t, 1/(s+u), 1]
+G[0, 1/mh2, 2/(mh2-r), t/mh2, 1]
+G[0, 1/mh2, 2/(mh2+r), t/mh2, 1]
+G[0, 2/(mh2-r), 0, 1/(s+u), 1]
+G[0, 2/(mh2-r), 1/(s+u), t/mh2, 1]
+G[0, 2/(mh2-r), 2/(mh2-r), t/mh2, 1]
+G[0, 2/(mh2-r), 2/(mh2+r), t/mh2, 1]
+G[0, 2/(mh2+r), 0, 1/(s+u), 1]
+G[0, 2/(mh2+r), 1/(s+u), t/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2-r), t/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2+r), t/mh2, 1]
+G[1/mh2, 0, 2/(mh2-r), 1/(s+u), 1]
+G[1/mh2, 0, 2/(mh2-r), t/mh2, 1]
+G[1/mh2, 0, 2/(mh2+r), 1/(s+u), 1]
+G[1/mh2, 0, 2/(mh2+r), t/mh2, 1]
+G[1/mh2, 1/(s+u), 0, 1/(s+u), 1]
+G[1/mh2, 2/(mh2-r), 0, t/mh2, 1]
+G[1/mh2, 2/(mh2-r), t/mh2, 1/(s+u), 1]
+G[1/mh2, 2/(mh2+r), 0, t/mh2, 1]
+G[1/mh2, 2/(mh2+r), t/mh2, 1/(s+u), 1]
+G[2/(mh2-r), 0, 1/(s+u), t/mh2, 1]
+G[2/(mh2-r), 0, 2/(mh2-r), t/mh2, 1]
+G[2/(mh2-r), 0, 2/(mh2+r), t/mh2, 1]
+G[2/(mh2-r), 1, 0, 1/(s+u), 1]
+G[2/(mh2-r), 1, 1-1/t, 1/(s+u), 1]
+G[2/(mh2-r), 1/(s+u), 0, t/mh2, 1]
+G[2/(mh2-r), 1/(s+u), t/mh2, 1/(s+u), 1]
+G[2/(mh2-r), t/mh2, 1-1/t, 1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2-r), 0, t/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), t/mh2, 1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 0, t/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), t/mh2, 1/(s+u), 1]
+G[2/(mh2-r), 1-1/t, t/mh2, 1/(s+u), 1]
+G[2/(mh2+r), 0, 1/(s+u), t/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), t/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2+r), t/mh2, 1]
+G[2/(mh2+r), 1, 0, 1/(s+u), 1]
+G[2/(mh2+r), 1, 1-1/t, 1/(s+u), 1]
+G[2/(mh2+r), 1/(s+u), 0, t/mh2, 1]
+G[2/(mh2+r), 1/(s+u), t/mh2, 1/(s+u), 1]
+G[2/(mh2+r), t/mh2, 1-1/t, 1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 0, t/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), t/mh2, 1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 0, t/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), t/mh2, 1/(s+u), 1]
+G[2/(mh2+r), 1-1/t, t/mh2, 1/(s+u), 1]
+G[1-1/t, 1, t/mh2, 1/(s+u), 1]
+G[1-1/t, 1/(s+u), 0, 1/(s+u), 1]
)
+(-4/s/u^2+4/(s+u)/u^2-2/s/u+2/s/t/u)*(
-G[0, 1-1/u, u/(t+u), 1]
-G[1-1/u, 0, u/(t+u), 1]
+G[0, 1/t, u/(t+u), 1]
+G[0, 1-1/u, 1/t, 1]
+G[1-1/u, 0, 1/t, 1]
)
+(1/s/u^2-4/(s+u)/u^2+9/s/u-6/s/t/u)*(
+2*G[1/t, u/(t+u), 1]*Log[1-t]
-G[(s+u)/mh2, u/(t+u), 1]*Log[1-t]
-2*G[1/t, 1/t, u/(t+u), 1]
-G[2/(mh2-r), 0, u/(t+u), 1]
-G[2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2-r), 1-1/u, u/(t+u), 1]
-G[2/(mh2+r), 0, u/(t+u), 1]
-G[2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2+r), 1-1/u, u/(t+u), 1]
-G[1-1/u, 1, u/(t+u), 1]
-G[1-1/u, u/mh2, u/(t+u), 1]
+G[1/t, (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), 1, u/(t+u), 1]
+G[2/(mh2-r), 1/t, u/(t+u), 1]
+G[2/(mh2-r), u/mh2, u/(t+u), 1]
+G[2/(mh2+r), 1, u/(t+u), 1]
+G[2/(mh2+r), 1/t, u/(t+u), 1]
+G[2/(mh2+r), u/mh2, u/(t+u), 1]
)
+(2/s/u^2-2/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
-G[1-1/t, t/mh2, 0, 1, 1]
+G[2/(mh2-r), t/mh2, 0, 1, 1]
+G[2/(mh2+r), t/mh2, 0, 1, 1]
)
+(2/s/u^2-8/(s+u)/u^2+20/s/u-14/s/t/u)*(
+G[1-1/u, 1-1/u, u/(t+u), 1]
)
+(5/s/u^2-8/(s+u)/u^2+11/s/u-8/s/t/u)*(
+G[0, 1-1/t, 1]*Log[-u/t]
)
+(-4/3/s/u^2-2/(s+u)/u^2+16/3/s/u-2/s/t/u)*(
+Log[-t]*Log[-u/t]*Log[1-t]
)
+(2/(s+u)/u^2+1/s/u^2-4/s/u+3/s/t/u)*(
+G[2/(mh2-r), 1, u/mh2, 1]
+G[2/(mh2+r), 1, u/mh2, 1]
)
+(12/(s+u)/u^2+5/mh2/(s+u)/u-15/(s+u)/u+5/mh2/t/u)*(
+1/2*Log[t/mh2]^2
-Log[t/mh2]*Log[-t]
-G[0, mh2/(s+u), 1]
+G[(1-mh2)/(1-s-u), mh2/(s+u), 1]
)
+(-2/t/(s+t)/u+9/s/u^2-15/s/u+6/s/t/u)*(
+G[0, 1/mh2, 1/u, 1]
)
+(-2/t/(s+t)/u+10/3/s/u^2-16/3/s/u+2/s/t/u)*(
+G[2/(mh2-r), u/mh2, 1]*Log[-u]
+G[2/(mh2+r), u/mh2, 1]*Log[-u]
-G[1-1/u, u/mh2, 1]*Log[-u]
)
+(2/t/(s+t)/u+9/s/u^2-15/s/u+6/s/t/u)*(
+G[0, 1/u, 1]*Log[1-mh2]
)
+(5/(s+u)^2/u-4/s/u+4/s/t/u-3/(s+u)/u^2+3/(s+u)/u)*(
+G[2/(mh2+r), 0, 2/(mh2-r), 1]
)
+(2/mh2/u^2-2/s/u^2+2/s/u+2/mh2/(s+t)/u-2/(s+t)/u)*(
+G[2/(mh2-r), 2/(mh2-r), 1/(s+t), 1]*Log[1-mh2]
+G[2/(mh2-r), 2/(mh2+r), 1/(s+t), 1]*Log[1-mh2]
+G[2/(mh2-r), 1-1/u, 1/(s+t), 1]*Log[1-mh2]
+G[2/(mh2+r), 2/(mh2-r), 1/(s+t), 1]*Log[1-mh2]
+G[2/(mh2+r), 2/(mh2+r), 1/(s+t), 1]*Log[1-mh2]
+G[2/(mh2+r), 1-1/u, 1/(s+t), 1]*Log[1-mh2]
+1/3*Pi^2*G[1/mh2, 1/(s+t), 1]
-1/3*Pi^2*G[2/(mh2-r), 1/(s+t), 1]
-1/3*Pi^2*G[2/(mh2+r), 1/(s+t), 1]
+1/3*Pi^2*G[1-1/u, 1/(s+t), 1]
+6*G[0, 1/(s+t), 1]*G[0, u/(1-s-t), 1]
-3*G[0, 1/(s+t), 1]*G[0, -u/(s+t), 1]
+3*G[0, 1/(s+t), 1]*G[u/(1-s-t), -u/(s+t), 1]
-6*G[0, 1/(s+t), 1]*Log[(-1+mh2)/u]^2
-9/2*G[0, 1/(s+t), 1]*Log[1-mh2]^2
-3*G[0, u/mh2, 1]*G[0, -u/(s+t), 1]
+3*G[0, u/mh2, 1]*G[u/(1-s-t), -u/(s+t), 1]
-2*G[0, u/(1-s-t), 1]*G[1-1/u, 1/(s+t), 1]
+2*G[0, u/(1-s-t), 1]*Log[1-s-t]^2
-3*G[0, -u/(s+t), 1]*G[u/mh2, 1/(s+t), 1]
+3*G[0, -u/(s+t), 1]*G[1-1/u, 1/(s+t), 1]
-3*G[0, 1/(s+t), 1]*G[0, 1-1/mh2, 1]
+6*G[0, 1-1/mh2, 1]*G[1/mh2, 1/(s+t), 1]
-3*G[0, 1-1/mh2, 1]*G[2/(mh2-r), 1/(s+t), 1]
-3*G[0, 1-1/mh2, 1]*G[2/(mh2+r), 1/(s+t), 1]
+3*G[0, 1-1/mh2, 1]*G[1-1/u, 1/(s+t), 1]
+5*G[1/mh2, 1/(s+t), 1]*Log[1-mh2]^2
+3*G[u/mh2, 1/(s+t), 1]*G[u/(1-s-t), -u/(s+t), 1]
-1/2*G[2/(mh2-r), 1/(s+t), 1]*Log[1-mh2]^2
-1/2*G[2/(mh2+r), 1/(s+t), 1]*Log[1-mh2]^2
-3*G[u/(1-s-t), -u/(s+t), 1]*G[1-1/u, 1/(s+t), 1]
+2*G[1-1/u, 1/(s+t), 1]*Log[(-1+mh2)/u]^2
+1/2*G[1-1/u, 1/(s+t), 1]*Log[1-mh2]^2
-6*G[0, 0, 1/(s+t), 1]*Log[(-1+mh2)/u]
+2*G[0, 0, u/(1-s-t), 1]*Log[1-s-t]
-6*G[0, 1/(s+t), 1/(s+t), 1]*Log[(-1+mh2)/u]
+6*G[0, 1/(s+t), 1/(s+t), 1]*Log[1-mh2]
+3*G[0, 1/(s+t), u/mh2, 1]*Log[(-1+mh2)/u]
+3*G[0, u/mh2, 1/(s+t), 1]*Log[1-mh2]
+8*G[0, u/(1-s-t), u/(1-s-t), 1]*Log[1-s-t]
-3*G[0, 2/(mh2-r), 1/(s+t), 1]*Log[1-mh2]
-3*G[0, 2/(mh2+r), 1/(s+t), 1]*Log[1-mh2]
-6*G[0, -u/(s+t), u/(1-s-t), 1]*Log[1-s-t]
+3*G[0, 1-1/u, 1/(s+t), 1]*Log[(-1+mh2)/u]
-3*G[0, 1-1/u, 1/(s+t), 1]*Log[1-mh2]
-3*G[0, 1-1/u, u/mh2, 1]*Log[(-1+mh2)/u]
+3*G[0, 1-1/u, u/mh2, 1]*Log[1-mh2]
-16*G[1/mh2, 1/mh2, 1/(s+t), 1]*Log[1-mh2]
-8*G[1/mh2, 1/(s+t), 1/(s+t), 1]*Log[1-mh2]
+4*G[1/mh2, 2/(mh2-r), 1/(s+t), 1]*Log[1-mh2]
+4*G[1/mh2, 2/(mh2+r), 1/(s+t), 1]*Log[1-mh2]
-3*G[1/(s+t), 0, 1/(s+t), 1]*Log[(-1+mh2)/u]
+3*G[1/(s+t), 0, u/mh2, 1]*Log[(-1+mh2)/u]
+3*G[1/(s+t), u/mh2, 1/(s+t), 1]*Log[(-1+mh2)/u]
-G[1/(s+t), 1-1/u, 1/(s+t), 1]*Log[(-1+mh2)/u]
+2*G[u/(1-s-t), 0, u/(1-s-t), 1]*Log[1-s-t]
+6*G[u/(1-s-t), -u/(s+t), u/(1-s-t), 1]*Log[1-s-t]
+2*G[2/(mh2-r), 1/mh2, 1/(s+t), 1]*Log[1-mh2]
+2*G[2/(mh2-r), 1/(s+t), 1/(s+t), 1]*Log[1-mh2]
-3*G[2/(mh2-r), u/mh2, 1/(s+t), 1]*Log[1-mh2]
+2*G[2/(mh2+r), 1/mh2, 1/(s+t), 1]*Log[1-mh2]
+2*G[2/(mh2+r), 1/(s+t), 1/(s+t), 1]*Log[1-mh2]
-3*G[2/(mh2+r), u/mh2, 1/(s+t), 1]*Log[1-mh2]
+3*G[1-1/u, 0, 1/(s+t), 1]*Log[(-1+mh2)/u]
-3*G[1-1/u, 0, 1/(s+t), 1]*Log[1-mh2]
-3*G[1-1/u, 0, u/mh2, 1]*Log[(-1+mh2)/u]
+3*G[1-1/u, 0, u/mh2, 1]*Log[1-mh2]
+2*G[1-1/u, 1/(s+t), 1/(s+t), 1]*Log[(-1+mh2)/u]
-2*G[1-1/u, 1/(s+t), 1/(s+t), 1]*Log[1-mh2]
-3*G[1-1/u, u/mh2, 1/(s+t), 1]*Log[(-1+mh2)/u]
+3*G[1-1/u, u/mh2, 1/(s+t), 1]*Log[1-mh2]
+2*G[1-1/u, 1-1/u, 1/(s+t), 1]*Log[(-1+mh2)/u]
-2*G[1-1/u, 1-1/u, 1/(s+t), 1]*Log[1-mh2]
-2/3*Log[(-1+mh2)/u]*Log[1-s-t]^3
-2*Log[(-1+mh2)/u]^2*Log[1-s-t]^2
-8/3*Log[(-1+mh2)/u]^3*Log[1-s-t]
-1/3*Pi^2*Log[(-1+mh2)/u]*Log[1-s-t]
+3*G[0, 1/(s+t), 1]*Log[u/mh2]*Log[1-mh2]
+12*G[0, 1/(s+t), 1]*Log[(-1+mh2)/u]*Log[1-mh2]
+3*G[0, u/mh2, 1]*Log[u/mh2]*Log[1-mh2]
-2*G[0, u/(1-s-t), 1]*Log[1-mh2]*Log[1-s-t]
-6*G[0, 1-1/mh2, 1]*Log[(-1+mh2)/u]*Log[1-s-t]
+3*G[u/mh2, 1/(s+t), 1]*Log[u/mh2]*Log[1-mh2]
-6*G[-u/(s+t), u/(1-s-t), 1]*Log[1-mh2]*Log[1-s-t]
-3*G[1-1/u, 1/(s+t), 1]*Log[u/mh2]*Log[1-mh2]
-4*G[1-1/u, 1/(s+t), 1]*Log[(-1+mh2)/u]*Log[1-mh2]
+4*Log[(-1+mh2)/u]*Log[1-mh2]*Log[1-s-t]^2
+8*Log[(-1+mh2)/u]^2*Log[1-mh2]*Log[1-s-t]
-5*Log[(-1+mh2)/u]*Log[1-mh2]^2*Log[1-s-t]
+12*G[0, 1/mh2, 1/mh2, 1/(s+t), 1]
+6*G[0, 1/mh2, 1/(s+t), 1/(s+t), 1]
-3*G[0, 1/mh2, 2/(mh2-r), 1/(s+t), 1]
-3*G[0, 1/mh2, 2/(mh2+r), 1/(s+t), 1]
-6*G[0, 2/(mh2-r), 1/mh2, 1/(s+t), 1]
-6*G[0, 2/(mh2-r), 1/(s+t), 1/(s+t), 1]
+9*G[0, 2/(mh2-r), u/mh2, 1/(s+t), 1]
-3*G[0, 2/(mh2-r), 2/(mh2-r), 1/(s+t), 1]
-3*G[0, 2/(mh2-r), 2/(mh2+r), 1/(s+t), 1]
-3*G[0, 2/(mh2-r), 1-1/u, 1/(s+t), 1]
-6*G[0, 2/(mh2+r), 1/mh2, 1/(s+t), 1]
-6*G[0, 2/(mh2+r), 1/(s+t), 1/(s+t), 1]
+9*G[0, 2/(mh2+r), u/mh2, 1/(s+t), 1]
-3*G[0, 2/(mh2+r), 2/(mh2-r), 1/(s+t), 1]
-3*G[0, 2/(mh2+r), 2/(mh2+r), 1/(s+t), 1]
-3*G[0, 2/(mh2+r), 1-1/u, 1/(s+t), 1]
+6*G[0, 1-1/u, 1/(s+t), 1/(s+t), 1]
-9*G[0, 1-1/u, u/mh2, 1/(s+t), 1]
+6*G[0, 1-1/u, 1-1/u, 1/(s+t), 1]
-3*G[1/mh2, 0, u/mh2, 1/(s+t), 1]
+3*G[1/mh2, 0, 2/(mh2-r), 1/(s+t), 1]
+3*G[1/mh2, 0, 2/(mh2+r), 1/(s+t), 1]
+16*G[1/mh2, 1/mh2, 1/mh2, 1/(s+t), 1]
+8*G[1/mh2, 1/mh2, 1/(s+t), 1/(s+t), 1]
-4*G[1/mh2, 1/mh2, 2/(mh2-r), 1/(s+t), 1]
-4*G[1/mh2, 1/mh2, 2/(mh2+r), 1/(s+t), 1]
+3*G[1/mh2, 1/(s+t), 0, 1/(s+t), 1]
+4*G[1/mh2, 1/(s+t), 1/(s+t), 1/(s+t), 1]
-3*G[1/mh2, 1/(s+t), u/mh2, 1/(s+t), 1]
-2*G[1/mh2, 2/(mh2-r), 1/mh2, 1/(s+t), 1]
-2*G[1/mh2, 2/(mh2-r), 1/(s+t), 1/(s+t), 1]
+3*G[1/mh2, 2/(mh2-r), u/mh2, 1/(s+t), 1]
-G[1/mh2, 2/(mh2-r), 2/(mh2-r), 1/(s+t), 1]
-G[1/mh2, 2/(mh2-r), 2/(mh2+r), 1/(s+t), 1]
-G[1/mh2, 2/(mh2-r), 1-1/u, 1/(s+t), 1]
-2*G[1/mh2, 2/(mh2+r), 1/mh2, 1/(s+t), 1]
-2*G[1/mh2, 2/(mh2+r), 1/(s+t), 1/(s+t), 1]
+3*G[1/mh2, 2/(mh2+r), u/mh2, 1/(s+t), 1]
-G[1/mh2, 2/(mh2+r), 2/(mh2-r), 1/(s+t), 1]
-G[1/mh2, 2/(mh2+r), 2/(mh2+r), 1/(s+t), 1]
-G[1/mh2, 2/(mh2+r), 1-1/u, 1/(s+t), 1]
+6*G[2/(mh2-r), 0, 1/mh2, 1/(s+t), 1]
+12*G[2/(mh2-r), 0, u/mh2, 1/(s+t), 1]
-9*G[2/(mh2-r), 0, 2/(mh2-r), 1/(s+t), 1]
-9*G[2/(mh2-r), 0, 2/(mh2+r), 1/(s+t), 1]
-3*G[2/(mh2-r), 0, 1-1/u, 1/(s+t), 1]
+3*G[2/(mh2-r), 1, 0, 1/(s+t), 1]
-3*G[2/(mh2-r), 1, u/mh2, 1/(s+t), 1]
+3*G[2/(mh2-r), 1, 1-1/u, 1/(s+t), 1]
-8*G[2/(mh2-r), 1/mh2, 1/mh2, 1/(s+t), 1]
-4*G[2/(mh2-r), 1/mh2, 1/(s+t), 1/(s+t), 1]
+2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), 1/(s+t), 1]
+2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), 1/(s+t), 1]
-3*G[2/(mh2-r), 1/(s+t), 0, 1/(s+t), 1]
-4*G[2/(mh2-r), 1/(s+t), 1/(s+t), 1/(s+t), 1]
+3*G[2/(mh2-r), 1/(s+t), u/mh2, 1/(s+t), 1]
-G[2/(mh2-r), 1/(s+t), 1-1/u, 1/(s+t), 1]
+6*G[2/(mh2-r), u/mh2, 0, 1/(s+t), 1]
+6*G[2/(mh2-r), u/mh2, 1/(s+t), 1/(s+t), 1]
-6*G[2/(mh2-r), u/mh2, u/mh2, 1/(s+t), 1]
+3*G[2/(mh2-r), u/mh2, 1-1/u, 1/(s+t), 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1/mh2, 1/(s+t), 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1/(s+t), 1/(s+t), 1]
+3*G[2/(mh2-r), 2/(mh2-r), u/mh2, 1/(s+t), 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/(s+t), 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/(s+t), 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/u, 1/(s+t), 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1/mh2, 1/(s+t), 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1/(s+t), 1/(s+t), 1]
+3*G[2/(mh2-r), 2/(mh2+r), u/mh2, 1/(s+t), 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/(s+t), 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/(s+t), 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/u, 1/(s+t), 1]
-3*G[2/(mh2-r), 1-1/u, 0, 1/(s+t), 1]
-2*G[2/(mh2-r), 1-1/u, 1/(s+t), 1/(s+t), 1]
+3*G[2/(mh2-r), 1-1/u, u/mh2, 1/(s+t), 1]
-2*G[2/(mh2-r), 1-1/u, 1-1/u, 1/(s+t), 1]
+6*G[2/(mh2+r), 0, 1/mh2, 1/(s+t), 1]
+12*G[2/(mh2+r), 0, u/mh2, 1/(s+t), 1]
-9*G[2/(mh2+r), 0, 2/(mh2-r), 1/(s+t), 1]
-9*G[2/(mh2+r), 0, 2/(mh2+r), 1/(s+t), 1]
-3*G[2/(mh2+r), 0, 1-1/u, 1/(s+t), 1]
+3*G[2/(mh2+r), 1, 0, 1/(s+t), 1]
-3*G[2/(mh2+r), 1, u/mh2, 1/(s+t), 1]
+3*G[2/(mh2+r), 1, 1-1/u, 1/(s+t), 1]
-8*G[2/(mh2+r), 1/mh2, 1/mh2, 1/(s+t), 1]
-4*G[2/(mh2+r), 1/mh2, 1/(s+t), 1/(s+t), 1]
+2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), 1/(s+t), 1]
+2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), 1/(s+t), 1]
-3*G[2/(mh2+r), 1/(s+t), 0, 1/(s+t), 1]
-4*G[2/(mh2+r), 1/(s+t), 1/(s+t), 1/(s+t), 1]
+3*G[2/(mh2+r), 1/(s+t), u/mh2, 1/(s+t), 1]
-G[2/(mh2+r), 1/(s+t), 1-1/u, 1/(s+t), 1]
+6*G[2/(mh2+r), u/mh2, 0, 1/(s+t), 1]
+6*G[2/(mh2+r), u/mh2, 1/(s+t), 1/(s+t), 1]
-6*G[2/(mh2+r), u/mh2, u/mh2, 1/(s+t), 1]
+3*G[2/(mh2+r), u/mh2, 1-1/u, 1/(s+t), 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1/mh2, 1/(s+t), 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1/(s+t), 1/(s+t), 1]
+3*G[2/(mh2+r), 2/(mh2-r), u/mh2, 1/(s+t), 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/(s+t), 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/(s+t), 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/u, 1/(s+t), 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1/mh2, 1/(s+t), 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1/(s+t), 1/(s+t), 1]
+3*G[2/(mh2+r), 2/(mh2+r), u/mh2, 1/(s+t), 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/(s+t), 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/(s+t), 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/u, 1/(s+t), 1]
-3*G[2/(mh2+r), 1-1/u, 0, 1/(s+t), 1]
-2*G[2/(mh2+r), 1-1/u, 1/(s+t), 1/(s+t), 1]
+3*G[2/(mh2+r), 1-1/u, u/mh2, 1/(s+t), 1]
-2*G[2/(mh2+r), 1-1/u, 1-1/u, 1/(s+t), 1]
+6*G[1-1/u, 0, 1/(s+t), 1/(s+t), 1]
-9*G[1-1/u, 0, u/mh2, 1/(s+t), 1]
+6*G[1-1/u, 0, 1-1/u, 1/(s+t), 1]
-3*G[1-1/u, 1, 0, 1/(s+t), 1]
+3*G[1-1/u, 1, u/mh2, 1/(s+t), 1]
-3*G[1-1/u, 1, 1-1/u, 1/(s+t), 1]
+3*G[1-1/u, 1/(s+t), 0, 1/(s+t), 1]
+4*G[1-1/u, 1/(s+t), 1/(s+t), 1/(s+t), 1]
-3*G[1-1/u, 1/(s+t), u/mh2, 1/(s+t), 1]
-6*G[1-1/u, u/mh2, 0, 1/(s+t), 1]
-6*G[1-1/u, u/mh2, 1/(s+t), 1/(s+t), 1]
+6*G[1-1/u, u/mh2, u/mh2, 1/(s+t), 1]
-3*G[1-1/u, u/mh2, 1-1/u, 1/(s+t), 1]
+6*G[1-1/u, 1-1/u, 0, 1/(s+t), 1]
+4*G[1-1/u, 1-1/u, 1/(s+t), 1/(s+t), 1]
-6*G[1-1/u, 1-1/u, u/mh2, 1/(s+t), 1]
+4*G[1-1/u, 1-1/u, 1-1/u, 1/(s+t), 1]
+G[1/mh2, 1/(s+t), 1-1/u, 1/(s+t), 1]
+G[1-1/u, 1/(s+t), 1-1/u, 1/(s+t), 1]
)
+(-28/s/u^2+28/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[0, 1-1/u, 1, 1]*Log[-t]
)
+(-22/s/u^2+22/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[1/t, 0, u/(t+u), 1]*Log[1-t]
-G[1/t, 1/t, 0, u/(t+u), 1]
)
+(-18/s/u^2+18/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[1/t, 0, u/(t+u), 1, 1]
)
+(-14/s/u^2+14/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[1-1/u, 0, 1, 1]*Log[-t]
)
+(-10/s/u^2+10/s/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+G[1-1/(s+t), 2/(mh2-r), 1, 1]*Log[-u]
+G[1-1/(s+t), 2/(mh2+r), 1, 1]*Log[-u]
-G[1-1/(s+t), 2/(mh2-r), 1, 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2+r), 1, 1]*Log[1-u]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1, 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1, 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1, 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1, 1]
+G[1/u, 1-1/(s+t), 2/(mh2-r), 1, 1]
+G[1/u, 1-1/(s+t), 2/(mh2+r), 1, 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1, 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1, 1]
)
+(-8/s/u^2+8/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[2/(mh2-r), 0, u/mh2, 1]*Log[1-t]
+G[2/(mh2+r), 0, u/mh2, 1]*Log[1-t]
-G[1/t, 2/(mh2-r), 0, u/mh2, 1]
-G[1/t, 2/(mh2+r), 0, u/mh2, 1]
)
+(-6/s/u^2+6/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
-G[0, 1-1/u, u/(t+u), u/(t+u), 1]
-G[1-1/u, 0, u/(t+u), u/(t+u), 1]
+G[0, 1/t, u/(t+u), u/(t+u), 1]
+G[0, 1-1/u, 1/t, u/(t+u), 1]
+G[1-1/u, 0, 1/t, u/(t+u), 1]
)
+(-6/s/u^2+6/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, 2/(mh2-r), (s+u)/mh2, 1]*Log[-t]
+G[0, 2/(mh2+r), (s+u)/mh2, 1]*Log[-t]
-G[u/(t+u), 0, 1, 1]*Log[1-t]
-G[0, 1-1/mh2, 1-1/u, 1, 1]
-G[1-1/mh2, 0, 1-1/u, 1, 1]
-G[1-1/mh2, 1-1/u, 0, 1, 1]
)
+(-4/s/u^2+4/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[0, (s+u)/mh2, u/mh2, 1]*Log[1-t]
+G[(s+u)/mh2, 0, u/mh2, 1]*Log[1-t]
-G[1/t, 0, (s+u)/mh2, u/mh2, 1]
-G[1/t, (s+u)/mh2, 0, u/mh2, 1]
+G[2/(mh2-r), 0, (s+u)/mh2, u/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 0, u/mh2, 1]
+G[2/(mh2+r), 0, (s+u)/mh2, u/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 0, u/mh2, 1]
)
+(-4/s/u^2+4/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, 2*s/(-t*u-ruts+s+t), 1]*G[0, 1-1/t, 1]
+G[0, 2*s/(-t*u+ruts+s+t), 1]*G[0, 1-1/t, 1]
+1/6*Pi^2*G[0, 2*s/(-t*u-ruts+s+t), 1]
+1/6*Pi^2*G[0, 2*s/(-t*u+ruts+s+t), 1]
-G[0, t/(1+t), 1]*G[0, 2*s/(-t*u-ruts+s+t), 1]
-G[0, t/(1+t), 1]*G[0, 2*s/(-t*u+ruts+s+t), 1]
-G[0, 2*s/(-t*u-ruts+s+t), 1]*G[t/(1+t), 1-1/t, 1]
+1/2*G[0, 2*s/(-t*u-ruts+s+t), 1]*Log[-t]^2
-G[0, 2*s/(-t*u+ruts+s+t), 1]*G[t/(1+t), 1-1/t, 1]
+1/2*G[0, 2*s/(-t*u+ruts+s+t), 1]*Log[-t]^2
-G[(s+u)/mh2, u/(t+u), (s+u)/mh2, 1]*Log[1-t]
-G[0, 0, 2/(mh2-r), 1/(s+t), 1]
-G[0, 0, 2/(mh2+r), 1/(s+t), 1]
-G[2/(mh2-r), 0, u/(t+u), (s+u)/mh2, 1]
-G[2/(mh2-r), (s+u)/mh2, u/(t+u), (s+u)/mh2, 1]
-G[2/(mh2+r), 0, u/(t+u), (s+u)/mh2, 1]
-G[2/(mh2+r), (s+u)/mh2, u/(t+u), (s+u)/mh2, 1]
-G[1-1/u, 1, u/(t+u), (s+u)/mh2, 1]
-G[1-1/u, u/mh2, u/(t+u), (s+u)/mh2, 1]
-G[1-1/u, u/(t+u), 0, 1, 1]
+G[0, 0, 1/mh2, 1/(s+t), 1]
+G[0, 0, 1-1/u, 1/(s+t), 1]
+G[0, 1-1/u, 0, 1/(s+t), 1]
+G[1/t, u/(t+u), 0, 1, 1]
+G[1/t, (s+u)/mh2, u/(t+u), (s+u)/mh2, 1]
+G[2/(mh2-r), 1, u/(t+u), (s+u)/mh2, 1]
+G[2/(mh2-r), u/mh2, u/(t+u), (s+u)/mh2, 1]
+G[2/(mh2+r), 1, u/(t+u), (s+u)/mh2, 1]
+G[2/(mh2+r), u/mh2, u/(t+u), (s+u)/mh2, 1]
+G[1-1/u, 0, 0, 1/(s+t), 1]
)
+(-4/s/u^2+4/s/u+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
+G[0, 1-1/u, 1, u/mh2, 1]
+G[1-1/u, 0, 1, u/mh2, 1]
)
+(-2/s/u^2+2/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[0, u/(t+u), 1, 1]*Log[1-t]
+G[2/(mh2-r), 0, u/mh2, 1]*Log[-t]
+G[2/(mh2+r), 0, u/mh2, 1]*Log[-t]
+G[0, u/(t+u), 1]*Log[-t]*Log[1-t]
-G[0, u/(t+u), u/mh2, 1]*Log[1-t]
-G[0, 0, 1-1/u, 2/(mh2-r), 1]
-G[0, 0, 1-1/u, 2/(mh2+r), 1]
-G[0, 1-1/u, 0, 2/(mh2-r), 1]
-G[0, 1-1/u, 0, 2/(mh2+r), 1]
-G[2/(mh2-r), u/mh2, u/mh2, (s+u)/mh2, 1]
-G[2/(mh2+r), u/mh2, u/mh2, (s+u)/mh2, 1]
-G[1-1/mh2, 1, 0, u/mh2, 1]
-G[1-1/u, 0, 0, 2/(mh2-r), 1]
-G[1-1/u, 0, 0, 2/(mh2+r), 1]
-G[1-1/u, u/(t+u), 0, u/(t+u), 1]
+G[0, 2/(mh2-r), 1-1/u, 2/(mh2-r), 1]
+G[0, 2/(mh2-r), 1-1/u, 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 1-1/u, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1-1/u, 2/(mh2+r), 1]
+G[1/t, 0, u/(t+u), u/mh2, 1]
+G[1/t, u/(t+u), 0, u/(t+u), 1]
+G[2/(mh2-r), 0, 1-1/u, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, 1-1/u, 2/(mh2+r), 1]
+G[2/(mh2-r), 1-1/u, 0, 2/(mh2-r), 1]
+G[2/(mh2-r), 1-1/u, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 1-1/u, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 1-1/u, 2/(mh2+r), 1]
+G[2/(mh2+r), 1-1/u, 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 1-1/u, 0, 2/(mh2+r), 1]
+G[1-1/mh2, 2/(mh2-r), 0, u/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), 0, u/mh2, 1]
+G[1-1/u, 1/t, 0, u/(t+u), 1]
+G[1-1/u, u/mh2, u/mh2, (s+u)/mh2, 1]
)
+(-2/s/u^2+2/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, 1/t, 2*s/(-t*u-ruts+s+t), 1]*Log[-t]
+G[0, 1/t, 2*s/(-t*u+ruts+s+t), 1]*Log[-t]
+G[0, 1-1/u, u/mh2, 1]*Log[-t]
+G[0, 1-1/u, 2/(mh2-r), 1]*Log[1-t]
+G[0, 1-1/u, 2/(mh2+r), 1]*Log[1-t]
+G[0, 1-1/u, 2*s/(-t*u-ruts+s+t), 1]*Log[-t]
+G[0, 1-1/u, 2*s/(-t*u+ruts+s+t), 1]*Log[-t]
+G[0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]*Log[1-t]
+G[0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]*Log[1-t]
+G[1/t, 0, 2*s/(-t*u-ruts+s+t), 1]*Log[-t]
+G[1/t, 0, 2*s/(-t*u+ruts+s+t), 1]*Log[-t]
+G[u/(t+u), 0, u/mh2, 1]*Log[1-t]
+G[u/(t+u), u/(t+u), (s+u)/mh2, 1]*Log[1-t]
+G[1-1/u, 0, u/mh2, 1]*Log[-t]
+G[1-1/u, 0, 2/(mh2-r), 1]*Log[1-t]
+G[1-1/u, 0, 2/(mh2+r), 1]*Log[1-t]
+G[1-1/u, 0, 2*s/(-t*u-ruts+s+t), 1]*Log[-t]
+G[1-1/u, 0, 2*s/(-t*u+ruts+s+t), 1]*Log[-t]
+G[1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t), 1]*Log[1-t]
+G[1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t), 1]*Log[1-t]
+3*G[0, (s+u)/mh2, 1]*G[1-1/t, -(s+u)/t, 1]
-G[0, 1/t, 2*s/(-t*u-ruts+s+t), 1]*Log[1-t]
-G[0, 1/t, 2*s/(-t*u+ruts+s+t), 1]*Log[1-t]
-G[0, 2/(mh2-r), u/mh2, 1]*Log[-t]
-G[0, 2/(mh2+r), u/mh2, 1]*Log[-t]
-G[0, 1-1/u, u/mh2, 1]*Log[1-t]
-G[0, 1-1/u, 2/(mh2-r), 1]*Log[-t]
-G[0, 1-1/u, 2/(mh2+r), 1]*Log[-t]
-G[0, 1-1/u, 2*s/(-t*u-ruts+s+t), 1]*Log[1-t]
-G[0, 1-1/u, 2*s/(-t*u+ruts+s+t), 1]*Log[1-t]
-G[0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]*Log[-t]
-G[0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]*Log[-t]
-G[1/t, 0, 2*s/(-t*u-ruts+s+t), 1]*Log[1-t]
-G[1/t, 0, 2*s/(-t*u+ruts+s+t), 1]*Log[1-t]
+2*G[2/(mh2-r), 0, (s+u)/mh2, 1]*Log[-t]
+2*G[2/(mh2+r), 0, (s+u)/mh2, 1]*Log[-t]
-G[1-1/u, 0, u/mh2, 1]*Log[1-t]
-G[1-1/u, 0, 2/(mh2-r), 1]*Log[-t]
-G[1-1/u, 0, 2/(mh2+r), 1]*Log[-t]
-G[1-1/u, 0, 2*s/(-t*u-ruts+s+t), 1]*Log[1-t]
-G[1-1/u, 0, 2*s/(-t*u+ruts+s+t), 1]*Log[1-t]
-G[1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t), 1]*Log[-t]
-G[1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t), 1]*Log[-t]
+3*G[0, (s+u)/mh2, 1]*Log[mh2/(s+u)]*Log[1-mh2]
+3*G[0, (s+u)/mh2, 1]*Log[1-mh2]*Log[1-t]
-G[0, 1/t, 0, 1, 1]
-G[0, 1/t, u/(t+u), u/mh2, 1]
-G[0, 1/t, 2/(mh2-r), u/mh2, 1]
-G[0, 1/t, 2/(mh2+r), u/mh2, 1]
-G[0, 1/t, 1-1/u, 1, 1]
-G[0, 1/t, 1-1/u, 2/(mh2-r), 1]
-G[0, 1/t, 1-1/u, 2/(mh2+r), 1]
-G[0, 1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
-G[0, 1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
-G[0, 2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t), 1]
-G[0, 2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t), 1]
-G[0, 2/(mh2-r), (s+u)/mh2, u/mh2, 1]
-G[0, 2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
-G[0, 2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
-G[0, 2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t), 1]
-G[0, 2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t), 1]
-G[0, 2/(mh2+r), (s+u)/mh2, u/mh2, 1]
-G[0, 2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
-G[0, 2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
-G[0, 1-1/mh2, 1, 2*s/(-t*u-ruts+s+t), 1]
-G[0, 1-1/mh2, 1, 2*s/(-t*u+ruts+s+t), 1]
-G[0, 1-1/mh2, 2/(mh2-r), u/mh2, 1]
-G[0, 1-1/mh2, 2/(mh2+r), u/mh2, 1]
-G[0, 1-1/mh2, 1-1/u, 2/(mh2-r), 1]
-G[0, 1-1/mh2, 1-1/u, 2/(mh2+r), 1]
-G[0, 1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
-G[0, 1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
-G[0, 1-1/u, u/(t+u), 1, 1]
-G[0, 1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1]
-G[0, 1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1]
-G[0, 1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1]
-G[0, 1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1]
-G[1/t, 0, u/(t+u), u/(t+u), 1]
-G[1/t, 0, 1-1/u, 1, 1]
-G[1/t, 0, 1-1/u, 2/(mh2-r), 1]
-G[1/t, 0, 1-1/u, 2/(mh2+r), 1]
-G[1/t, 0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
-G[1/t, 0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
-G[1/t, u/(t+u), 0, u/mh2, 1]
-G[1/t, u/(t+u), u/(t+u), (s+u)/mh2, 1]
-G[1/t, 1-1/u, 0, 1, 1]
-G[1/t, 1-1/u, 0, 2/(mh2-r), 1]
-G[1/t, 1-1/u, 0, 2/(mh2+r), 1]
-G[1/t, 1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t), 1]
-G[1/t, 1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t), 1]
-G[2/(mh2-r), 0, 1/t, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2-r), 0, 1/t, 2*s/(-t*u+ruts+s+t), 1]
-G[2/(mh2-r), 0, 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2-r), 0, 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
-G[2/(mh2-r), 1/t, 0, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2-r), 1/t, 0, 2*s/(-t*u+ruts+s+t), 1]
-G[2/(mh2-r), 1-1/u, 0, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2-r), 1-1/u, 0, 2*s/(-t*u+ruts+s+t), 1]
-G[2/(mh2+r), 0, 1/t, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2+r), 0, 1/t, 2*s/(-t*u+ruts+s+t), 1]
-G[2/(mh2+r), 0, 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2+r), 0, 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
-G[2/(mh2+r), 1/t, 0, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2+r), 1/t, 0, 2*s/(-t*u+ruts+s+t), 1]
-G[2/(mh2+r), 1-1/u, 0, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2+r), 1-1/u, 0, 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/mh2, 0, 1, 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/mh2, 0, 1, 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/mh2, 0, 2/(mh2-r), u/mh2, 1]
-G[1-1/mh2, 0, 2/(mh2+r), u/mh2, 1]
-G[1-1/mh2, 0, 1-1/u, 2/(mh2-r), 1]
-G[1-1/mh2, 0, 1-1/u, 2/(mh2+r), 1]
-G[1-1/mh2, 0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/mh2, 0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/mh2, 1, 0, 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/mh2, 1, 0, 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/mh2, 1-1/u, 0, 2/(mh2-r), 1]
-G[1-1/mh2, 1-1/u, 0, 2/(mh2+r), 1]
-G[1-1/mh2, 1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/mh2, 1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/u, 0, u/(t+u), 1, 1]
-G[1-1/u, 0, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/u, 0, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/u, 0, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/u, 0, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/u, 1/t, u/(t+u), (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2-r), 0, 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/u, 2/(mh2-r), 0, 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/u, 2/(mh2+r), 0, 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/u, 2/(mh2+r), 0, 2*s/(-t*u+ruts+s+t), 1]
+G[0, 1/t, 0, u/mh2, 1]
+G[0, 1/t, 1/t, 2*s/(-t*u-ruts+s+t), 1]
+G[0, 1/t, 1/t, 2*s/(-t*u+ruts+s+t), 1]
+G[0, 1/t, u/(t+u), 1, 1]
+G[0, 1/t, (s+u)/mh2, u/mh2, 1]
+G[0, 1/t, 1-1/u, u/mh2, 1]
+G[0, 1/t, 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
+G[0, 1/t, 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
+G[0, 2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
+G[0, 2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
+G[0, 2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
+G[0, 2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
+G[0, 1-1/mh2, 1, u/mh2, 1]
+G[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1]
+G[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1]
+G[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1]
+G[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1]
+G[0, 1-1/mh2, 1-1/u, u/mh2, 1]
+G[0, 1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
+G[0, 1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
+G[0, 1-1/u, 1, 2*s/(-t*u-ruts+s+t), 1]
+G[0, 1-1/u, 1, 2*s/(-t*u+ruts+s+t), 1]
+G[0, 1-1/u, 1/t, 2*s/(-t*u-ruts+s+t), 1]
+G[0, 1-1/u, 1/t, 2*s/(-t*u+ruts+s+t), 1]
+G[0, 1-1/u, u/(t+u), u/mh2, 1]
+G[1/t, 0, 1/t, 2*s/(-t*u-ruts+s+t), 1]
+G[1/t, 0, 1/t, 2*s/(-t*u+ruts+s+t), 1]
+G[1/t, 0, 1-1/u, u/mh2, 1]
+G[1/t, 0, 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
+G[1/t, 0, 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
+G[1/t, 1/t, 0, 2*s/(-t*u-ruts+s+t), 1]
+G[1/t, 1/t, 0, 2*s/(-t*u+ruts+s+t), 1]
+G[1/t, 1-1/u, 0, u/mh2, 1]
+G[1/t, 1-1/u, 0, 2*s/(-t*u-ruts+s+t), 1]
+G[1/t, 1-1/u, 0, 2*s/(-t*u+ruts+s+t), 1]
+G[2/(mh2-r), 0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
+G[2/(mh2-r), 0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
+G[2/(mh2-r), 1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t), 1]
+G[2/(mh2-r), 1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t), 1]
+G[2/(mh2+r), 0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
+G[2/(mh2+r), 0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
+G[2/(mh2+r), 1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t), 1]
+G[2/(mh2+r), 1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/mh2, 0, 1, u/mh2, 1]
+G[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/mh2, 0, 1-1/u, u/mh2, 1]
+G[1-1/mh2, 0, 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/mh2, 0, 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/mh2, 1-1/u, 0, u/mh2, 1]
+G[1-1/mh2, 1-1/u, 0, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/mh2, 1-1/u, 0, 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/u, 0, 1, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/u, 0, 1, 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/u, 0, 1/t, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/u, 0, 1/t, 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/u, 0, u/(t+u), u/mh2, 1]
+G[1-1/u, 1, 0, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/u, 1, 0, 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/u, 1/t, 0, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/u, 1/t, 0, 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/u, u/(t+u), 0, u/mh2, 1]
+G[1-1/u, u/(t+u), u/(t+u), (s+u)/mh2, 1]
)
+(1/s/u^2+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u+1/s/t/u)*(
+G[2/(mh2-r), 1/t, (s+u)/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 1]*Log[1-mh2]
-G[1/mh2, 2/(mh2-r), 1/t, (s+u)/mh2, 1]
-G[1/mh2, 2/(mh2+r), 1/t, (s+u)/mh2, 1]
)
+(1/s/u^2-1/s/u+3/mh2/u^2+3/mh2/(s+t)/u-3/(s+t)/u)*(
+G[0, u/(1+u), 1]*Log[-u/(s+t)]^2
+G[0, (s+t)/mh2, 1]*Log[-u]^2
+G[u/(1+u), 1-1/u, 1]*Log[-u/(s+t)]^2
+1/3*Pi^2*G[0, (s+t)/mh2, 1]
-1/6*Pi^2*Log[-u/(s+t)]^2
-2*G[0, u/(1+u), 1]*G[0, (s+t)/mh2, 1]
-2*G[0, (s+t)/mh2, 1]*G[u/(1+u), 1-1/u, 1]
-1/2*Log[-u]^2*Log[-u/(s+t)]^2
)
+(2/s/u^2-2/s/u-4/(s+u)^2/u-4/(s+u)/u^2+4/(s+u)/u)*(
+G[0, 1-1/t, 1]*G[u/(t+u), (s+u)/mh2, 1]
+G[0, 0, u/mh2, 1]*Log[1-t]
-G[0, 0, 2/(mh2-r), u/mh2, 1]
-G[0, 0, 2/(mh2+r), u/mh2, 1]
-G[0, 1-1/u, 2/(mh2-r), u/mh2, 1]
-G[0, 1-1/u, 2/(mh2+r), u/mh2, 1]
-G[1/t, 0, 0, u/mh2, 1]
-G[1-1/u, 0, 2/(mh2-r), u/mh2, 1]
-G[1-1/u, 0, 2/(mh2+r), u/mh2, 1]
+G[0, 0, 1-1/u, u/mh2, 1]
+G[0, 1-1/u, 0, u/mh2, 1]
+G[1-1/u, 0, 0, u/mh2, 1]
)
+(7/s/u^2+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u-3/s/u)*(
-2*G[1-1/u, 1-1/u, 1/t, 1]
+G[2/(mh2-r), 1-1/u, 1/t, 1]
+G[2/(mh2+r), 1-1/u, 1/t, 1]
)
+(12/s/u^2-12/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, 2/(mh2-r), u/mh2, 1]*Log[1-t]
+G[0, 2/(mh2+r), u/mh2, 1]*Log[1-t]
-G[1/t, 0, 2/(mh2-r), u/mh2, 1]
-G[1/t, 0, 2/(mh2+r), u/mh2, 1]
)
+(30/s/u^2-30/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[1-1/u, 0, 1, 1]*Log[1-t]
)
+(52/s/u^2-52/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, 1-1/u, 1, 1]*Log[1-t]
)
+(-91/27/s/u^2+91/27/s/u-1/12/(s+u)^2/u-1/12/(s+u)/u^2+1/12/(s+u)/u)*(
+Log[2-mh2-r]^4
-4*Log[2]*Log[2-mh2-r]^3
+6*Log[2]^2*Log[2-mh2-r]^2
-4*Log[2]^3*Log[2-mh2-r]
)
+(-47/9/s/u^2+47/9/s/u-1/2/(s+u)^2/u-1/2/(s+u)/u^2+1/2/(s+u)/u)*(
+Log[1-u]^2*Log[2-mh2-r]^2
+6*G[0, 1-1/u, 1]*Log[2-mh2-r]^2
+2/3*Pi^2*Log[1-u]*Log[2-mh2-r]
-12*G[0, 1-1/u, 1]*Log[2]*Log[2-mh2-r]
-2*Log[2]*Log[1-u]^2*Log[2-mh2-r]
)
+(-1/3/s/u^2+1/3/s/u+1/mh2/u^2+1/mh2/(s+t)/u-1/(s+t)/u)*(
+Pi^2*G[0, u/(1+u), 1]
+Pi^2*G[u/(1+u), 1-1/u, 1]
-1/2*Pi^2*Log[-u]^2
+6*G[1/u, 0, 1, 1]*Log[-u]
+6*G[1/u, 1-1/(s+t), 1, 1]*Log[-u]
)
+(10/3/s/u^2-2/(s+u)/u^2+1/(s+u)/u-4/3/s/u-mh2/s/u^2)*(
+G[2/(mh2-r), u/mh2, 1]*Log[-t]
+G[2/(mh2+r), u/mh2, 1]*Log[-t]
-G[1-1/u, u/mh2, 1]*Log[-t]
)
+(-12/t/(s+t)/u+38/s/u^2-38/s/u-18/(s+u)/u^2+18/(s+u)/u)*(
+G[(s+u)/mh2, 1-1/(s+u), 1, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 1-1/(s+u), 1, 1]
-G[1-1/mh2, 1, 1-1/(s+u), 1, 1]
+G[2/(mh2-r), 1, 1-1/(s+u), 1, 1]
+G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1, 1]
+G[2/(mh2+r), 1, 1-1/(s+u), 1, 1]
+G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1, 1]
)
+(-10/t/(s+t)/u+40/s/u^2-40/s/u-18/(s+u)/u^2+18/(s+u)/u)*(
+G[0, 1-1/(s+u), 1, 1]*Log[-t]
-G[0, 1-1/(s+u), 1, 1]*Log[1-t]
)
+(-8/t/(s+t)/u+16/s/u^2-16/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+G[0, -t/(s+u), 1]*G[0, 1-1/mh2, 1]
+G[-t/(s+u), 0, -t/(s+u), 1]*Log[1-mh2]
-G[t/(1-s-u), -t/(s+u), 0, -t/(s+u), 1]
+G[0, -t/(s+u), 0, -t/(s+u), 1]
)
+(-8/t/(s+t)/u+30/s/u^2-30/s/u-12/(s+u)/u^2+12/(s+u)/u)*(
+G[1/t, (s+u)/mh2, 1, 1]*Log[1-t]
-G[1/t, 1/t, (s+u)/mh2, 1, 1]
)
+(-6/t/(s+t)/u+11/s/u^2-11/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+G[0, 1-1/(s+u), 1]*Log[1-t]^2
)
+(-4/t/(s+t)/u+8/s/u^2-8/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+G[1/t, (s+u)/mh2, 1, 1]*Log[-t]
)
+(-4/t/(s+t)/u+8/s/u^2-8/s/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[0, -t/(s+u), -t/(s+u), 1]*Log[1-mh2]
-G[t/(1-s-u), 0, -t/(s+u), -t/(s+u), 1]
)
+(-4/t/(s+t)/u+12/s/u^2-12/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+2*G[1/t, (s+u)/mh2, (s+u)/mh2, 1, 1]
-2*G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1, 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1, 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1, 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1, 1]
-2*G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1, 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1, 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1, 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1, 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1, 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1, 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+u), 1, 1]
+G[2/(mh2-r), 1, (s+u)/mh2, 1, 1]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1, 1]
+G[2/(mh2+r), 1, (s+u)/mh2, 1, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1, 1]
)
+(-4/t/(s+t)/u+16/s/u^2-16/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+G[2/(mh2-r), 1/t, (s+u)/mh2, 1, 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 1, 1]
)
+(-2/t/(s+t)/u+4/s/u^2-4/s/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[1/t, 1-1/(s+u), 1]*Log[-t]^2
+G[1-1/t, t/(1+t), 1]*Log[1-s-u]^2
+G[t/(1+t), 0, 1-1/t, 1]*Log[1-s-u]
+G[t/(1+t), 1-1/t, 1-1/t, 1]*Log[1-s-u]
+G[1-1/(s+u), 1/t, 1-1/(s+u), 1]*Log[1-t]
+1/3*Pi^2*G[0, -t/(s+u), 1]
+2/3*Pi^2*G[1/t, 1-1/(s+u), 1]
-1/3*Pi^2*G[t/(1-s-u), -t/(s+u), 1]
-1/2*Pi^2*G[(s+u)/mh2, 1-1/(s+u), 1]
+1/3*Pi^2*G[2/(mh2-r), 1-1/(s+u), 1]
+1/3*Pi^2*G[2/(mh2+r), 1-1/(s+u), 1]
-1/3*Pi^2*G[1-1/mh2, 1-1/(s+u), 1]
+3*G[0, t/(1+t), 1]*G[0, 1-1/(s+u), 1]
-4*G[0, t/(1+t), 1]*G[1/t, 1-1/(s+u), 1]
+3*G[0, t/(1+t), 1]*G[(s+u)/mh2, 1-1/(s+u), 1]
-1/2*G[0, t/(1+t), 1]*Log[1-s-u]^2
-6*G[0, 1-1/mh2, 1]*G[t/(1-s-u), -t/(s+u), 1]
+1/2*G[0, 1-1/mh2, 1]*Log[t/mh2]^2
+4*G[0, 1-1/t, 1]*G[1/t, 1-1/(s+u), 1]
-3*G[0, 1-1/(s+u), 1]*G[t/(1+t), 1-1/t, 1]
-6*G[0, 1-1/(s+u), 1]*G[1-1/t, t/(1+t), 1]
-2*G[1/t, 1-1/(s+u), 1]*G[t/(1+t), 1-1/t, 1]
+2*G[1/t, 1-1/(s+u), 1]*G[1-1/t, t/(1+t), 1]
-4*G[1/t, 1-1/(s+u), 1]*Log[1-t]^2
+1/2*G[t/(1+t), 1-1/t, 1]*Log[1-s-u]^2
-5*G[t/(1-s-u), -t/(s+u), 1]*Log[1-mh2]^2
+3*G[t/(1+t), 1-1/t, 1]*G[(s+u)/mh2, 1-1/(s+u), 1]
-3/2*G[(s+u)/mh2, 1-1/(s+u), 1]*Log[-t]^2
+3*G[(s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]^2
-4*G[0, 0, t/(1+t), 1]*Log[1-s-u]
+6*G[0, 0, 1-1/mh2, 1]*Log[t/mh2]
-20*G[0, 0, 1-1/t, 1]*Log[1-s-u]
-3*G[0, 1, 1-1/mh2, 1]*Log[t/mh2]
+12*G[0, 1, 1-1/t, 1]*Log[1-s-u]
+3*G[0, 1, 1-1/(s+u), 1]*Log[-t]
-6*G[0, 1, 1-1/(s+u), 1]*Log[1-t]
-3*G[0, 1/t, 1-1/(s+u), 1]*Log[1-t]
-4*G[0, t/(1+t), t/(1+t), 1]*Log[1-s-u]
-2*G[0, t/(1+t), 1-1/t, 1]*Log[1-s-u]
-2*G[0, t/(1-s-u), -t/(s+u), 1]*Log[1-mh2]
+3*G[0, (s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]
+2*G[0, 1-1/mh2, 1, 1]*Log[t/mh2]
+3*G[0, 1-1/mh2, 1-1/mh2, 1]*Log[t/mh2]
-18*G[0, 1-1/t, 1, 1]*Log[1-s-u]
+2*G[0, 1-1/t, t/(1+t), 1]*Log[1-s-u]
+4*G[0, 1-1/t, 1-1/t, 1]*Log[1-s-u]
+2*G[1/t, 1/t, 1-1/(s+u), 1]*Log[-t]
+4*G[1/t, 1/t, 1-1/(s+u), 1]*Log[1-t]
-3*G[1/t, (s+u)/mh2, 1-1/(s+u), 1]*Log[-t]
-6*G[1/t, (s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]
+2*G[1/t, 1-1/(s+u), 1-1/(s+u), 1]*Log[-t]
+4*G[1/t, 1-1/(s+u), 1-1/(s+u), 1]*Log[1-t]
-3*G[t/(1+t), 0, 1, 1]*Log[1-s-u]
+2*G[t/(1+t), 0, t/(1+t), 1]*Log[1-s-u]
-6*G[t/(1+t), 1, 1-1/t, 1]*Log[1-s-u]
+4*G[t/(1+t), t/(1+t), 1-1/t, 1]*Log[1-s-u]
-3*G[t/(1+t), 1-1/t, 1, 1]*Log[1-s-u]
+2*G[t/(1+t), 1-1/t, t/(1+t), 1]*Log[1-s-u]
-4*G[t/(1-s-u), 0, -t/(s+u), 1]*Log[1-mh2]
+16*G[t/(1-s-u), t/(1-s-u), -t/(s+u), 1]*Log[1-mh2]
-4*G[t/(1-s-u), -t/(s+u), -t/(s+u), 1]*Log[1-mh2]
+3*G[(s+u)/mh2, 1, 1-1/(s+u), 1]*Log[1-t]
-3*G[(s+u)/mh2, 1/t, 1-1/(s+u), 1]*Log[1-t]
+6*G[(s+u)/mh2, (s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]
-6*G[(s+u)/mh2, 1-1/(s+u), 1-1/(s+u), 1]*Log[1-t]
-6*G[-t/(s+u), t/(1-s-u), -t/(s+u), 1]*Log[1-mh2]
+2*G[1-1/mh2, 0, 1, 1]*Log[t/mh2]
-12*G[1-1/t, 0, 1, 1]*Log[1-s-u]
+2*G[1-1/t, 0, t/(1+t), 1]*Log[1-s-u]
+10*G[1-1/t, 0, 1-1/t, 1]*Log[1-s-u]
-12*G[1-1/t, 1, t/(1+t), 1]*Log[1-s-u]
-6*G[1-1/t, t/(1+t), 1, 1]*Log[1-s-u]
+8*G[1-1/t, t/(1+t), t/(1+t), 1]*Log[1-s-u]
-2*G[1-1/t, t/(1+t), 1-1/t, 1]*Log[1-s-u]
+2*G[1-1/t, 1-1/t, t/(1+t), 1]*Log[1-s-u]
-G[1-1/(s+u), 1/t, 1-1/(s+u), 1]*Log[-t]
+3*G[1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]*Log[-t]
-3*G[1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]
+1/6*Log[-t]*Log[1-s-u]^3
-1/3*Log[-t]^3*Log[1-s-u]
-1/6*Log[t/mh2]^3*Log[1-mh2]
+3/4*Log[t/mh2]^2*Log[1-mh2]^2
-7/6*Log[t/mh2]*Log[1-mh2]^3
-1/6*Log[1-t]*Log[1-s-u]^3
-5/3*Log[1-t]^3*Log[1-s-u]
+9*Zeta[3]*Log[1-s-u]
+1/6*Pi^2*Log[t/mh2]*Log[1-mh2]
+2*G[0, 0, t/(1-s-u), -t/(s+u), 1]
+8*G[0, t/(1-s-u), t/(1-s-u), -t/(s+u), 1]
-6*G[0, -t/(s+u), t/(1-s-u), -t/(s+u), 1]
+3*G[1/t, 0, 1, 1-1/(s+u), 1]
+3*G[1/t, 0, 1/t, 1-1/(s+u), 1]
-3*G[1/t, 0, (s+u)/mh2, 1-1/(s+u), 1]
-4*G[1/t, 1/t, 1/t, 1-1/(s+u), 1]
+6*G[1/t, 1/t, (s+u)/mh2, 1-1/(s+u), 1]
-4*G[1/t, 1/t, 1-1/(s+u), 1-1/(s+u), 1]
-3*G[1/t, (s+u)/mh2, 1, 1-1/(s+u), 1]
+3*G[1/t, (s+u)/mh2, 1/t, 1-1/(s+u), 1]
-6*G[1/t, (s+u)/mh2, (s+u)/mh2, 1-1/(s+u), 1]
+6*G[1/t, (s+u)/mh2, 1-1/(s+u), 1-1/(s+u), 1]
+3*G[1/t, 1-1/(s+u), 1, 1-1/(s+u), 1]
-G[1/t, 1-1/(s+u), 1/t, 1-1/(s+u), 1]
+3*G[1/t, 1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]
-4*G[1/t, 1-1/(s+u), 1-1/(s+u), 1-1/(s+u), 1]
+2*G[t/(1-s-u), 0, t/(1-s-u), -t/(s+u), 1]
+4*G[t/(1-s-u), t/(1-s-u), 0, -t/(s+u), 1]
-16*G[t/(1-s-u), t/(1-s-u), t/(1-s-u), -t/(s+u), 1]
+4*G[t/(1-s-u), t/(1-s-u), -t/(s+u), -t/(s+u), 1]
+6*G[t/(1-s-u), -t/(s+u), t/(1-s-u), -t/(s+u), 1]
-G[t/(1-s-u), -t/(s+u), -t/(s+u), -t/(s+u), 1]
-3*G[2/(mh2-r), 0, 1, 1-1/(s+u), 1]
-3*G[2/(mh2-r), 0, 1/t, 1-1/(s+u), 1]
+3*G[2/(mh2-r), 0, (s+u)/mh2, 1-1/(s+u), 1]
+6*G[2/(mh2-r), 1, 1, 1-1/(s+u), 1]
-3*G[2/(mh2-r), 1, (s+u)/mh2, 1-1/(s+u), 1]
+6*G[2/(mh2-r), 1, 2/(mh2-r), 1-1/(s+u), 1]
+6*G[2/(mh2-r), 1, 2/(mh2+r), 1-1/(s+u), 1]
-12*G[2/(mh2-r), 1, 1-1/mh2, 1-1/(s+u), 1]
-6*G[2/(mh2-r), 1, 1-1/(s+u), 1-1/(s+u), 1]
+2*G[2/(mh2-r), 1/t, 1/t, 1-1/(s+u), 1]
-3*G[2/(mh2-r), 1/t, (s+u)/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2-r), 1/t, 1-1/(s+u), 1-1/(s+u), 1]
+3*G[2/(mh2-r), (s+u)/mh2, 1, 1-1/(s+u), 1]
-3*G[2/(mh2-r), (s+u)/mh2, 1/t, 1-1/(s+u), 1]
+6*G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1-1/(s+u), 1]
-6*G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1-1/(s+u), 1]
-3*G[2/(mh2-r), 2/(mh2-r), 1, 1-1/(s+u), 1]
-3*G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1]
-3*G[2/(mh2-r), 2/(mh2+r), 1, 1-1/(s+u), 1]
-3*G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1]
-6*G[2/(mh2-r), 1-1/mh2, 1, 1-1/(s+u), 1]
-2*G[2/(mh2-r), 1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1]
-2*G[2/(mh2-r), 1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1]
+8*G[2/(mh2-r), 1-1/mh2, 1-1/mh2, 1-1/(s+u), 1]
+4*G[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1]
-3*G[2/(mh2-r), 1-1/(s+u), 1, 1-1/(s+u), 1]
-3*G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]
+4*G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1-1/(s+u), 1]
-3*G[2/(mh2+r), 0, 1, 1-1/(s+u), 1]
-3*G[2/(mh2+r), 0, 1/t, 1-1/(s+u), 1]
+3*G[2/(mh2+r), 0, (s+u)/mh2, 1-1/(s+u), 1]
+6*G[2/(mh2+r), 1, 1, 1-1/(s+u), 1]
-3*G[2/(mh2+r), 1, (s+u)/mh2, 1-1/(s+u), 1]
+6*G[2/(mh2+r), 1, 2/(mh2-r), 1-1/(s+u), 1]
+6*G[2/(mh2+r), 1, 2/(mh2+r), 1-1/(s+u), 1]
-12*G[2/(mh2+r), 1, 1-1/mh2, 1-1/(s+u), 1]
-6*G[2/(mh2+r), 1, 1-1/(s+u), 1-1/(s+u), 1]
+2*G[2/(mh2+r), 1/t, 1/t, 1-1/(s+u), 1]
-3*G[2/(mh2+r), 1/t, (s+u)/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2+r), 1/t, 1-1/(s+u), 1-1/(s+u), 1]
+3*G[2/(mh2+r), (s+u)/mh2, 1, 1-1/(s+u), 1]
-3*G[2/(mh2+r), (s+u)/mh2, 1/t, 1-1/(s+u), 1]
+6*G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1-1/(s+u), 1]
-6*G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1-1/(s+u), 1]
-3*G[2/(mh2+r), 2/(mh2-r), 1, 1-1/(s+u), 1]
-3*G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1]
-3*G[2/(mh2+r), 2/(mh2+r), 1, 1-1/(s+u), 1]
-3*G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1]
-6*G[2/(mh2+r), 1-1/mh2, 1, 1-1/(s+u), 1]
-2*G[2/(mh2+r), 1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1]
-2*G[2/(mh2+r), 1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1]
+8*G[2/(mh2+r), 1-1/mh2, 1-1/mh2, 1-1/(s+u), 1]
+4*G[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1]
-3*G[2/(mh2+r), 1-1/(s+u), 1, 1-1/(s+u), 1]
-3*G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]
+4*G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1-1/(s+u), 1]
-6*G[1-1/mh2, 1, 1, 1-1/(s+u), 1]
+3*G[1-1/mh2, 1, (s+u)/mh2, 1-1/(s+u), 1]
-6*G[1-1/mh2, 1, 2/(mh2-r), 1-1/(s+u), 1]
-6*G[1-1/mh2, 1, 2/(mh2+r), 1-1/(s+u), 1]
+12*G[1-1/mh2, 1, 1-1/mh2, 1-1/(s+u), 1]
+6*G[1-1/mh2, 1, 1-1/(s+u), 1-1/(s+u), 1]
-3*G[1-1/mh2, 2/(mh2-r), 1, 1-1/(s+u), 1]
-3*G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1]
+2*G[1-1/mh2, 2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1]
+2*G[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1]
-3*G[1-1/mh2, 2/(mh2+r), 1, 1-1/(s+u), 1]
-3*G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1]
+2*G[1-1/mh2, 2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1]
+2*G[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1]
+12*G[1-1/mh2, 1-1/mh2, 1, 1-1/(s+u), 1]
+4*G[1-1/mh2, 1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1]
+4*G[1-1/mh2, 1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1]
-16*G[1-1/mh2, 1-1/mh2, 1-1/mh2, 1-1/(s+u), 1]
-8*G[1-1/mh2, 1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1]
+3*G[1-1/mh2, 1-1/(s+u), 1, 1-1/(s+u), 1]
-G[1-1/mh2, 1-1/(s+u), 1/t, 1-1/(s+u), 1]
+3*G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]
-4*G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1-1/(s+u), 1]
+G[0, -t/(s+u), -t/(s+u), -t/(s+u), 1]
+G[2/(mh2-r), 2/(mh2-r), 1/t, 1-1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 1/t, 1-1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1]
+G[2/(mh2-r), 1-1/(s+u), 1/t, 1-1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 1/t, 1-1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 1/t, 1-1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1]
+G[2/(mh2+r), 1-1/(s+u), 1/t, 1-1/(s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 1/t, 1-1/(s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 1/t, 1-1/(s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1]
)
+(-2/t/(s+t)/u+4/s/u^2-4/s/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, 0, -t/(s+u), -t/(s+u), 1]
)
+(-2/t/(s+t)/u+9/s/u^2-9/s/u-4/(s+u)/u^2+4/(s+u)/u)*(
+G[0, 1-1/t, 1]*Log[1-s-u]^2
)
+(-2/t/(s+t)/u+14/s/u^2-14/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+G[1-1/(s+u), 0, 1, 1]*Log[-t]
+G[1-1/(s+u), 0, 1-1/(s+u), 1]*Log[1-t]
+1/12*Pi^2*Log[1-s-u]^2
+2*G[0, 0, 1-1/(s+u), 1]*Log[-t]
-2*G[0, 0, 1-1/(s+u), 1]*Log[1-t]
-G[1-1/(s+u), 0, 1, 1]*Log[1-t]
-G[1-1/(s+u), 0, 1-1/(s+u), 1]*Log[-t]
-G[2/(mh2-r), 0, (s+u)/mh2, 1, 1]
-G[2/(mh2+r), 0, (s+u)/mh2, 1, 1]
+G[1/t, 0, (s+u)/mh2, 1, 1]
)
+(-1/t/(s+t)/u+5/s/u^2-5/s/u-3/(s+u)/u^2+3/(s+u)/u)*(
+G[0, 1-1/(s+u), 1]*Log[-t]^2
)
+(1/t/(s+t)/u-3/2/s/u^2+3/2/s/u+1/(s+u)/u^2-1/(s+u)/u)*(
+Log[1-t]^2*Log[1-s-u]^2
)
+(1/t/(s+t)/u-1/3/s/u^2+1/3/s/u+1/3/(s+u)/u^2-1/3/(s+u)/u)*(
+Pi^2*Log[-t]*Log[1-s-u]
)
+(2/t/(s+t)/u-4/s/u^2+4/s/u+4/(s+u)/u^2-4/(s+u)/u)*(
+G[0, t/(1-s-u), 0, -t/(s+u), 1]
)
+(4/t/(s+t)/u-14/s/u^2+14/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
+2*G[1/t, 1-1/(s+u), 1, 1]*Log[1-t]
-2*G[1/t, 1/t, 1-1/(s+u), 1, 1]
+G[2/(mh2-r), 1/t, 1-1/(s+u), 1, 1]
+G[2/(mh2+r), 1/t, 1-1/(s+u), 1, 1]
)
+(4/t/(s+t)/u-10/s/u^2+10/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
+G[1/t, 0, 1, 1]*Log[-t]
+G[1/t, 1-1/(s+u), 1, 1]*Log[-t]
+G[1-1/(s+u), (s+u)/mh2, 1, 1]*Log[-t]
-G[1-1/(s+u), (s+u)/mh2, 1, 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1, 1]
-G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1, 1]
-G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1, 1]
-G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1, 1]
+G[1/t, 1-1/(s+u), (s+u)/mh2, 1, 1]
+G[1-1/mh2, 1, (s+u)/mh2, 1, 1]
+G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1, 1]
)
+(4/t/(s+t)/u-8/s/u^2+8/s/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[0, 0, 0, -t/(s+u), 1]
)
+(4/t/(s+t)/u+2/s/u^2-2/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
+G[2/(mh2-r), 1/t, 0, 1, 1]
+G[2/(mh2+r), 1/t, 0, 1, 1]
)
+(5/t/(s+t)/u-35/3/s/u^2+35/3/s/u+17/3/(s+u)/u^2-17/3/(s+u)/u)*(
+Pi^2*Log[1-t]*Log[1-s-u]
)
+(6/t/(s+t)/u-12/s/u^2+12/s/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, 0, -t/(s+u), 1]*Log[1-mh2]
-G[t/(1-s-u), 0, 0, -t/(s+u), 1]
)
+(6/t/(s+t)/u-12/s/u^2+12/s/u+4/(s+u)/u^2-4/(s+u)/u)*(
+G[0, t/(1-s-u), -t/(s+u), -t/(s+u), 1]
)
+(6/t/(s+t)/u-2/s/u^2+2/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
-G[2/(mh2-r), (s+u)/mh2, 0, 1, 1]
-G[2/(mh2+r), (s+u)/mh2, 0, 1, 1]
+G[1/t, (s+u)/mh2, 0, 1, 1]
)
+(8/t/(s+t)/u-26/s/u^2+26/s/u+12/(s+u)/u^2-12/(s+u)/u)*(
+G[0, 1-1/(s+u), 1-1/(s+u), 1]*Log[-t]
-G[0, 1-1/(s+u), 1-1/(s+u), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 1, 1, 1]
-G[1/t, 1-1/(s+u), 1-1/(s+u), 1, 1]
-G[2/(mh2-r), 1-1/(s+u), 1, 1, 1]
-G[2/(mh2+r), 1-1/(s+u), 1, 1, 1]
-G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1, 1]
+G[1/t, 1-1/(s+u), 1, 1, 1]
+G[2/(mh2-r), (s+u)/mh2, 1, 1, 1]
+G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1, 1]
+G[2/(mh2+r), (s+u)/mh2, 1, 1, 1]
+G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1, 1]
+G[1-1/mh2, 1-1/(s+u), 1, 1, 1]
)
+(8/t/(s+t)/u-4/s/u^2+4/s/u+12/(s+u)/u^2-12/(s+u)/u)*(
+G[1/t, 0, 1, 1, 1]
)
+(8/t/(s+t)/u+2/s/u^2-2/s/u+12/(s+u)/u^2-12/(s+u)/u)*(
+G[1/t, 0, 1, 1]*Log[1-t]
-G[1/t, 1/t, 0, 1, 1]
)
+(20/t/(s+t)/u-50/s/u^2+50/s/u+24/(s+u)/u^2-24/(s+u)/u)*(
+G[0, 1-1/t, 1]*G[0, 1-1/(s+u), 1]
)
+(-1/2/t/(s+t)/u-1/2/s/u^2+1/2/s/u+1/2/(s+u)/u^2-1/2/(s+u)/u)*(
+Log[-t]^2*Log[1-s-u]^2
)
+(-1/3/t/(s+t)/u+1/2/s/u^2-1/2/s/u-1/2/(s+u)/u^2+1/2/(s+u)/u)*(
+Pi^2*Log[-t/(s+u)]^2
-6*G[0, t/(1+t), 1]*Log[-t/(s+u)]^2
-6*G[t/(1+t), 1-1/t, 1]*Log[-t/(s+u)]^2
+3*Log[-t]^2*Log[-t/(s+u)]^2
)
+(7/3/t/(s+t)/u-19/3/s/u^2+19/3/s/u+3/(s+u)/u^2-3/(s+u)/u)*(
+Pi^2*G[0, 1-1/(s+u), 1]
)
+(-4/(s+u)^2/u+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u+4/s/u-4/s/t/u)*(
+G[0, 1-1/t, 1-1/t, 1]
+G[1-1/t, 0, 1-1/t, 1]
)
+(-4/(s+u)^2/u+8/t/(s+t)/u-4/s/u^2+4/s/u+8/(s+u)/u^2-8/(s+u)/u)*(
+G[1/t, 0, 0, 1, 1]
)
+(-2/(s+u)^2/u+2/t/(s+t)/u-22/s/u^2+22/s/u+4/(s+u)/u^2-4/(s+u)/u)*(
+G[(s+u)/mh2, 0, 1, 1]*Log[1-t]
)
+(-2/(s+u)^2/u+2/t/(s+t)/u-12/s/u^2+12/s/u+4/(s+u)/u^2-4/(s+u)/u)*(
+G[0, (s+u)/mh2, 1, 1]*Log[1-t]
)
+(5/(s+u)^2/u-8/t/(s+t)/u-4/s/u+4/s/t/u-3/(s+u)/u^2+3/(s+u)/u)*(
+G[0, 0, 2/(mh2-r), 1]
)
+(-1/3/(s+u)^2/u+2/3/t/(s+t)/u-1/s/u^2+1/s/u+2/3/(s+u)/u^2-2/3/(s+u)/u)*(
+Pi^2*G[0, (s+u)/mh2, 1]
-6*G[0, t/(1+t), 1]*G[0, (s+u)/mh2, 1]
-6*G[0, (s+u)/mh2, 1]*G[t/(1+t), 1-1/t, 1]
+3*G[0, (s+u)/mh2, 1]*Log[-t]^2
)
+(-1/3/(s+u)^2/u+2/3/t/(s+t)/u-5/3/s/u^2+5/3/s/u+2/3/(s+u)/u^2-2/3/(s+u)/u)*(
+Pi^2*G[0, t/(1+t), 1]
+Pi^2*G[t/(1+t), 1-1/t, 1]
-1/2*Pi^2*Log[-t]^2
)
+(4/3/(s+u)^2/u-10/3/s/u^2+16/3/s/u-2/s/t/u+10/3/(s+u)/u^2-10/3/(s+u)/u)*(
+Log[-t]*Log[-t/(s+u)]*Log[1-t]
)
+(-11/s/u^2-2/mh2/(s+u)/u+2/(s+u)/u-2/mh2/t/u+10/s/u-1/s/t/u)*(
+G[0, 1/(s+t), 1/t, 1]*Log[1-mh2]
)
+(-5/s/u^2-2/mh2/(s+u)/u+2/(s+u)/u-2/mh2/t/u+4/s/u-1/s/t/u)*(
+G[0, 1/t, 1]*G[0, 1-1/(s+t), 1]
+G[0, 1-1/(s+t), 1]*Log[1-t]
+G[1/(s+t), 1/t, 1]*Log[1-mh2]
+G[1/(s+t), 0, 1/t, 1]*Log[1-mh2]
+G[0, 1/t, 1]*Log[-u]*Log[1-s-t]
+Log[-u]*Log[1-t]*Log[1-s-t]
+4*G[0, 1/t, 1]*G[1-1/mh2, 1-1/t, 1]
-G[0, 1/t, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-1/2*G[0, 1/t, 1]*Log[1-s-t]^2
-G[1/(s+t), 1/t, 1]*Log[-u]
-G[2/(mh2-r), 1/t, 1]*Log[-u]
-G[2/(mh2+r), 1/t, 1]*Log[-u]
+4*G[1-1/mh2, 1-1/t, 1]*Log[1-t]
-G[1-1/mh2, 1-1/(s+t), 1]*Log[1-t]
-G[0, 1/(s+t), 1/t, 1]*Log[-u]
-G[1/(s+t), 0, 1/t, 1]*Log[-u]
-1/2*Log[1-t]*Log[1-s-t]^2
-G[1-1/u, 2/(mh2-r), 1/t, 1]
-G[1-1/u, 2/(mh2+r), 1/t, 1]
-G[1/mh2, 0, 1/(s+t), 1/t, 1]
-G[1/mh2, 1/(s+t), 0, 1/t, 1]
-G[1-1/u, 1/(s+t), 0, 1/t, 1]
+G[0, 0, 1-1/mh2, 2/(mh2-r), 1]
+G[0, 0, 1-1/mh2, 2/(mh2+r), 1]
+G[0, 1-1/mh2, 0, 2/(mh2-r), 1]
+G[0, 1-1/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2-r), 0, 1/(s+t), 1/t, 1]
+G[2/(mh2-r), 1/(s+t), 0, 1/t, 1]
+G[2/(mh2+r), 0, 1/(s+t), 1/t, 1]
+G[2/(mh2+r), 1/(s+t), 0, 1/t, 1]
+G[1-1/mh2, 0, 0, 2/(mh2-r), 1]
+G[1-1/mh2, 0, 0, 2/(mh2+r), 1]
+G[1-1/u, 2/(mh2-r), 1/t, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), 1/t, (s+u)/mh2, 1]
)
+(-3/s/u^2-2/mh2/(s+u)/u+2/(s+u)/u-2/mh2/t/u+2/s/u-1/s/t/u)*(
+G[2/(mh2-r), (s+t)/mh2, 1, 1]*Log[1-u]
+G[2/(mh2+r), (s+t)/mh2, 1, 1]*Log[1-u]
-G[1/u, 2/(mh2-r), (s+t)/mh2, 1, 1]
-G[1/u, 2/(mh2+r), (s+t)/mh2, 1, 1]
+G[1-1/u, 2/(mh2-r), 1, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), 1, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
)
+(-1/s/u^2+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u+2/s/u+1/s/t/u)*(
-G[0, 1/t, 0, u/(t+u), 1]
-G[0, 2/(mh2-r), 1/(s+t), 1/t, 1]
-G[0, 2/(mh2+r), 1/(s+t), 1/t, 1]
+G[0, 1/mh2, 1/(s+t), 1/t, 1]
+G[0, 1-1/u, 1/(s+t), 1/t, 1]
+G[1-1/u, 0, 1/(s+t), 1/t, 1]
)
+(2/s/u^2+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u+1/s/u-1/s/t/u)*(
+4*G[1/mh2, 1/t, 1]*Log[1-mh2]
-G[2/(mh2-r), 1/t, 1]*Log[1-mh2]
-G[2/(mh2+r), 1/t, 1]*Log[1-mh2]
-4*G[1/mh2, 1/mh2, 1/t, 1]
+2*G[2/(mh2-r), 1/mh2, 1/t, 1]
-G[2/(mh2-r), 1/(s+t), 1/t, 1]
+2*G[2/(mh2+r), 1/mh2, 1/t, 1]
-G[2/(mh2+r), 1/(s+t), 1/t, 1]
+G[1/mh2, 1/(s+t), 1/t, 1]
+G[1/mh2, 2/(mh2-r), 1/t, 1]
+G[1/mh2, 2/(mh2+r), 1/t, 1]
+G[1-1/u, 1/(s+t), 1/t, 1]
)
+(2/s/u^2-2/t/(s+t)/u-1/(s+u)/u-1/s/u-1/s/t/u+mh2/s/u^2)*(
+G[1-1/u, 2/(mh2-r), u/mh2, 1]
+G[1-1/u, 2/(mh2+r), u/mh2, 1]
)
+(10/s/u^2+5/mh2/(s+u)/u-5/(s+u)/u+5/mh2/t/u-8/s/u+2/s/t/u)*(
+Log[1-mh2]*Log[1-t]^2
)
+(11/s/u^2+8/mh2/(s+u)/u-8/(s+u)/u+8/mh2/t/u-1/s/u-2/s/t/u)*(
+G[u/(t+u), 1/t, 1]*Log[1-t]
-G[1/mh2, 1/t, 1/t, 1]
-G[1/t, u/(t+u), 1/t, 1]
-G[1-1/u, 1/t, 1/t, 1]
+G[1-1/u, u/(t+u), 1/t, 1]
)
+(-367/3/s/u^2-6/mh2/(s+u)/u+6/(s+u)/u-6/mh2/t/u+358/3/s/u-3/s/t/u)*(
+G[0, 2/(mh2-r), 1]*G[0, 1-1/u, 1]
)
+(1/2/s/u^2+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u+4/3/s/u-5/6/s/t/u)*(
+G[1-1/(s+u), 1/t, 1]*Log[-t]
+4*G[0, t/(1+t), 1]*Log[1-t]
+2*G[t/(1+t), 1-1/t, 1]*Log[1-t]
-2*G[1-1/t, t/(1+t), 1]*Log[1-t]
-G[1-1/(s+u), 1/t, 1]*Log[1-t]
-Log[-t]^2*Log[1-t]
-Log[-t]*Log[1-t]^2
+6*G[0, 1, 1-1/t, 1]
-2*G[0, t/(1+t), 1-1/t, 1]
-6*G[t/(1+t), 1, 1-1/t, 1]
+4*G[t/(1+t), t/(1+t), 1-1/t, 1]
-G[2/(mh2-r), 1-1/(s+u), 1/t, 1]
-G[2/(mh2+r), 1-1/(s+u), 1/t, 1]
-G[1-1/mh2, 2/(mh2-r), 1/t, 1]
-G[1-1/mh2, 2/(mh2+r), 1/t, 1]
-2*G[1-1/t, t/(1+t), 1-1/t, 1]
+G[1/t, 1-1/(s+u), 1/t, 1]
+G[t/(1+t), 0, 1-1/t, 1]
+G[t/(1+t), 1-1/t, 1-1/t, 1]
+G[1-1/mh2, 1-1/(s+u), 1/t, 1]
)
+(-2/(s+u)/u^2-2/mh2/(s+u)/u+2/(s+u)/u-2/mh2/t/u+2/s/u-2/s/t/u)*(
+G[0, t/(1+t), 1]*Log[1-u]
+G[t/(1+t), 1-1/t, 1]*Log[1-u]
-2*G[0, -t/s, 1]*Log[1-mh2]
-3*G[0, 1-1/t, 1]*Log[1-u]
-3*G[1/t, 1-1/u, 1]*Log[1-t]
+4*G[t/(1-s-u), -t/s, 1]*Log[1-mh2]
+3*G[u/(t+u), 1-1/u, 1]*Log[1-t]
-2*G[1-1/(s+u), 1-1/u, 1]*Log[-t]
+2*G[1-1/(s+u), 1-1/u, 1]*Log[1-t]
+1/2*Log[-t]^2*Log[1-u]
+2*Log[t/(s+t)]*Log[1-mh2]^2
-Log[-t]*Log[1-t]*Log[1-u]
+2*G[0, t/(1-s-u), -t/s, 1]
+3*G[1/t, 1/t, 1-1/u, 1]
-3*G[1/t, u/(t+u), 1-1/u, 1]
+4*G[1/t, 1-1/u, 1-1/u, 1]
-2*G[1/t, 1-1/(s+u), 1-1/u, 1]
+2*G[t/(1-s-u), 0, -t/s, 1]
-4*G[t/(1-s-u), t/(1-s-u), -t/s, 1]
+3*G[2/(mh2-r), 1, 1-1/u, 1]
-2*G[2/(mh2-r), 1/t, 1-1/u, 1]
+3*G[2/(mh2-r), u/mh2, 1-1/u, 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/u, 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/u, 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/u, 1]
-4*G[2/(mh2-r), 1-1/u, 1-1/u, 1]
+2*G[2/(mh2-r), 1-1/(s+u), 1-1/u, 1]
+3*G[2/(mh2+r), 1, 1-1/u, 1]
-2*G[2/(mh2+r), 1/t, 1-1/u, 1]
+3*G[2/(mh2+r), u/mh2, 1-1/u, 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/u, 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/u, 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/u, 1]
-4*G[2/(mh2+r), 1-1/u, 1-1/u, 1]
+2*G[2/(mh2+r), 1-1/(s+u), 1-1/u, 1]
-4*G[1-1/mh2, 1, 1-1/u, 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/u, 1]
+4*G[1-1/mh2, 1-1/u, 1-1/u, 1]
-2*G[1-1/mh2, 1-1/(s+u), 1-1/u, 1]
-3*G[1-1/u, u/mh2, 1-1/u, 1]
+3*G[1-1/u, u/(t+u), 1-1/u, 1]
-G[1-1/u, 2/(mh2-r), 1-1/u, 1]
-G[1-1/u, 2/(mh2+r), 1-1/u, 1]
+G[1-1/u, 1/t, 1-1/u, 1]
)
+(1/(s+u)/u^2-1/(s+u)/u+1/mh2/t/u-1/t/u^2-2/(s+u)^2/u+1/mh2/(s+u)/u)*(
-G[0, 1-1/u, u/mh2, 1]
-G[1-1/u, 0, u/mh2, 1]
+G[0, 2/(mh2-r), u/mh2, 1]
+G[0, 2/(mh2+r), u/mh2, 1]
+G[0, 1-1/u, 2/(mh2-r), 1]
+G[0, 1-1/u, 2/(mh2+r), 1]
+G[1-1/u, 0, 2/(mh2-r), 1]
+G[1-1/u, 0, 2/(mh2+r), 1]
)
+(-8/t/(s+t)/u+12/s/u^2-12/s/u+10/(s+u)^2/u+10/(s+u)/u^2-10/(s+u)/u)*(
+G[1/t, 0, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 1/t, 0, (s+u)/mh2, 1]
)
+(-2/t/(s+t)/u-2/s/u^2+2/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, 1-1/(s+u), 2/(mh2-r), 1]*Log[-t]
+G[0, 1-1/(s+u), 2/(mh2+r), 1]*Log[-t]
+G[1-1/(s+u), 0, 2/(mh2-r), 1]*Log[-t]
+G[1-1/(s+u), 0, 2/(mh2+r), 1]*Log[-t]
-G[0, 1-1/(s+u), 2/(mh2-r), 1]*Log[1-t]
-G[0, 1-1/(s+u), 2/(mh2+r), 1]*Log[1-t]
-G[1-1/(s+u), 0, 2/(mh2-r), 1]*Log[1-t]
-G[1-1/(s+u), 0, 2/(mh2+r), 1]*Log[1-t]
-G[0, 2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1]
-G[2/(mh2-r), 0, 1-1/(s+u), 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 1-1/(s+u), 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/(s+u), 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+u), 0, 2/(mh2+r), 1]
-G[2/(mh2+r), 0, 1-1/(s+u), 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 1-1/(s+u), 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+u), 0, 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+u), 0, 2/(mh2+r), 1]
+G[0, 1/t, 1-1/(s+u), 2/(mh2-r), 1]
+G[0, 1/t, 1-1/(s+u), 2/(mh2+r), 1]
+G[0, 1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1]
+G[0, 1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1]
+G[1/t, 0, 1-1/(s+u), 2/(mh2-r), 1]
+G[1/t, 0, 1-1/(s+u), 2/(mh2+r), 1]
+G[1/t, 1-1/(s+u), 0, 2/(mh2-r), 1]
+G[1/t, 1-1/(s+u), 0, 2/(mh2+r), 1]
+G[1-1/mh2, 0, 1-1/(s+u), 2/(mh2-r), 1]
+G[1-1/mh2, 0, 1-1/(s+u), 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/(s+u), 0, 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/(s+u), 0, 2/(mh2+r), 1]
)
+(-2/t/(s+t)/u+2/s/u^2-2/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[1/t, (s+u)/mh2, (s+u)/mh2, 1]*Log[-t]
)
+(-2/t/(s+t)/u+4/s/u^2-4/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+G[1-1/(s+u), 1, (s+u)/mh2, 1]*Log[1-t]
+2*G[1/t, 0, (s+u)/mh2, 1]*Log[-t]
-G[1-1/(s+u), 1, (s+u)/mh2, 1]*Log[-t]
-1/2*Log[-t]*Log[-t/(s+u)]^2*Log[1-t]
-G[1/t, 1-1/(s+u), 1, (s+u)/mh2, 1]
-G[1-1/mh2, 1-1/(s+u), 1, (s+u)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+u), 1, (s+u)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+u), 1, (s+u)/mh2, 1]
)
+(-2/t/(s+t)/u+4/s/u^2-4/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, 1, (s+u)/mh2, 1]*Log[1-t]
-G[1-1/mh2, 2/(mh2-r), 1, (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 1, (s+u)/mh2, 1]
)
+(-2/t/(s+t)/u+6/s/u^2-6/s/u-4/(s+u)^2/u-4/(s+u)/u^2+4/(s+u)/u)*(
+G[2/(mh2-r), 1, 1, (s+u)/mh2, 1]
+G[2/(mh2+r), 1, 1, (s+u)/mh2, 1]
)
+(-2/t/(s+t)/u+2/(s+u)/u^2-1/(s+u)/u-4/s/u+2/s/t/u+mh2/s/u^2)*(
-G[1-1/mh2, 2/(mh2-r), u/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), u/mh2, 1]
+G[1-1/mh2, 1, u/mh2, 1]
+G[1-1/mh2, 1-1/u, u/mh2, 1]
)
+(2/t/(s+t)/u-6/s/u^2+6/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, 0, 1/t, 1]*Log[-t]
-G[0, 1/t, (s+u)/mh2, 1]*Log[-t]
)
+(2/t/(s+t)/u-4/s/u^2+4/s/u+4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u)*(
+G[1-1/mh2, 1, 1, (s+u)/mh2, 1]
)
+(4/t/(s+t)/u-6/s/u^2+6/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+G[0, (s+u)/mh2, 1]*Log[-t]*Log[1-t]
)
+(-2/mh2/(s+u)/u+5/(s+u)/u-2/mh2/t/u+3/s/u^2-5/s/u+2/s/t/u-3/(s+u)/u^2)*(
+G[1-1/t, 1/(s+u), 1]*Log[1-mh2]
+Log[(-1+mh2)/t]*Log[1-s-u]^2
+3*G[0, 1/(s+u), 1]*Log[(-1+mh2)/t]
-3*G[0, 1/(s+u), 1]*Log[1-mh2]
-2*G[0, t/(1-s-u), 1]*Log[1-s-u]
+4*G[1/mh2, 1/(s+u), 1]*Log[1-mh2]
-G[2/(mh2-r), 1/(s+u), 1]*Log[1-mh2]
-G[2/(mh2+r), 1/(s+u), 1]*Log[1-mh2]
-G[1-1/t, 1/(s+u), 1]*Log[(-1+mh2)/t]
+2*Log[(-1+mh2)/t]^2*Log[1-s-u]
-4*Log[(-1+mh2)/t]*Log[1-mh2]*Log[1-s-u]
-3*G[0, 1/mh2, 1/(s+u), 1]
+3*G[0, 2/(mh2-r), 1/(s+u), 1]
-3*G[0, 2/(mh2-r), t/mh2, 1]
+3*G[0, 2/(mh2+r), 1/(s+u), 1]
-3*G[0, 2/(mh2+r), t/mh2, 1]
-3*G[0, 1-1/t, 1/(s+u), 1]
+3*G[0, 1-1/t, t/mh2, 1]
-4*G[1/mh2, 1/mh2, 1/(s+u), 1]
-2*G[1/mh2, 1/(s+u), 1/(s+u), 1]
-3*G[2/(mh2-r), 0, t/mh2, 1]
+2*G[2/(mh2-r), 1/mh2, 1/(s+u), 1]
+2*G[2/(mh2-r), 1/(s+u), 1/(s+u), 1]
-3*G[2/(mh2-r), t/mh2, 1/(s+u), 1]
-3*G[2/(mh2+r), 0, t/mh2, 1]
+2*G[2/(mh2+r), 1/mh2, 1/(s+u), 1]
+2*G[2/(mh2+r), 1/(s+u), 1/(s+u), 1]
-3*G[2/(mh2+r), t/mh2, 1/(s+u), 1]
-3*G[1-1/t, 0, 1/(s+u), 1]
+3*G[1-1/t, 0, t/mh2, 1]
-2*G[1-1/t, 1/(s+u), 1/(s+u), 1]
+3*G[1-1/t, t/mh2, 1/(s+u), 1]
-2*G[1-1/t, 1-1/t, 1/(s+u), 1]
+G[1/mh2, 2/(mh2-r), 1/(s+u), 1]
+G[1/mh2, 2/(mh2+r), 1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2-r), 1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 1/(s+u), 1]
+G[2/(mh2-r), 1-1/t, 1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 1/(s+u), 1]
+G[2/(mh2+r), 1-1/t, 1/(s+u), 1]
)
+(2/mh2/(s+u)/u+10/s/u^2-17/s/u+10/s/t/u-2/(s+u)/u+2/mh2/t/u-(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+G[1-1/mh2, 1-1/t, 1]
)
+(4/mh2/(s+u)/u-6/(s+u)/u+4/mh2/t/u+2/s/u+2/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
-G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1, 1]
-G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1, 1]
+G[1/u, (s+t)/mh2, (s+t)/mh2, 1, 1]
)
+(10/3/mh2/(s+u)/u-10/3/(s+u)/u+10/3/mh2/t/u-10/s/u^2+17/s/u-10/s/t/u+(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Log[-u]*Log[1-t]
)
+(-8/(s+u)^2/u-19/2/s/u^2-2/mh2/(s+u)/u+2/(s+u)/u-2/mh2/t/u+13/s/u-17/2/s/t/u)*(
+G[(s+u)/mh2, 1/t, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 1/t, 1]
+G[2/(mh2-r), (s+u)/mh2, 1/t, 1]
+G[2/(mh2+r), (s+u)/mh2, 1/t, 1]
)
+(-4/(s+u)^2/u+2/(s+u)/u^2+1/u^2-1/(s+u)/u+2/t/(s+t)/u+t/(s+u)/u^2+t/(s+u)^2/u)*(
+G[1-1/(s+u), 2/(mh2-r), 1]*Log[-t]
+G[1-1/(s+u), 2/(mh2+r), 1]*Log[-t]
-G[1-1/(s+u), 2/(mh2-r), 1]*Log[1-t]
-G[1-1/(s+u), 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1]
+G[1/t, 1-1/(s+u), 2/(mh2-r), 1]
+G[1/t, 1-1/(s+u), 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1]
)
+(8/(s+u)^2/u+10/s/u^2+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u-35/3/s/u+23/3/s/t/u)*(
+G[2/(mh2-r), 1/t, 1/t, 1]
+G[2/(mh2+r), 1/t, 1/t, 1]
)
+(4/3/(s+u)^2/u-10/3/s/u^2+16/3/(s+u)/u^2-13/3/(s+u)/u+4/3/s/u+2/t/(s+t)/u+mh2/s/u^2)*(
+G[2/(mh2-r), (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2+r), (s+u)/mh2, 1]*Log[-t]
)
+(-11/2/mh2/u^2+11/2/s/u^2-11/2/s/u+2/s/t/u-11/2/mh2/(s+t)/u-2/t/(s+t)/u+11/2/(s+t)/u)*(
+Log[(-1+mh2)/u]*Log[1-s-t]
)
+(-4/s/u^2+13/(s+u)/u^2+6/mh2/(s+u)/u-15/(s+u)/u+6/mh2/t/u-2/s/u+2/s/t/u)*(
+Log[2]^2*Log[-u]
+1/2*Log[-u]*Log[2-mh2-r]^2
+1/2*Log[-u]*Log[2-mh2+r]^2
-Log[2]*Log[-u]*Log[2-mh2-r]
-Log[2]*Log[-u]*Log[2-mh2+r]
+G[0, 1, 2/(mh2-r), 1]
+G[0, 1-1/mh2, 2/(mh2-r), 1]
+G[0, 1-1/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 1, 2/(mh2-r), 1]
+G[1-1/mh2, 0, 2/(mh2-r), 1]
+G[1-1/mh2, 0, 2/(mh2+r), 1]
)
+(-3/s/u^2-6/mh2/(s+u)/u+10/(s+u)/u-6/mh2/t/u-3/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
-G[2/(mh2-r), 1-1/(s+t), 1, 1, 1]
-G[2/(mh2+r), 1-1/(s+t), 1, 1, 1]
+G[1/u, 1-1/(s+t), 1, 1, 1]
+G[1-1/mh2, 1-1/(s+t), 1, 1, 1]
)
+(-3/s/u^2+2/mh2/(s+u)/u+2/mh2/t/u+4/s/u+1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[(s+t)/mh2, 0, (s+t)/mh2, 1]*Log[1-u]
)
+(-1/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[0, u/(1+u), 1]*G[1/u, t/(t+u), 1]
+G[0, u/(1+u), 1]*G[2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[0, u/(1+u), 1]*G[2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[0, 1-1/u, 1]*G[t/(t+u), (s+t)/mh2, 1]
+G[0, 1-1/u, 1]*G[(s+t)/mh2, t/(t+u), 1]
+G[1/u, t/(t+u), 1]*G[u/(1+u), 1-1/u, 1]
+G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[0, 0, u/(1+u), 1]*Log[-u/t]
+G[0, t/mh2, (s+t)/mh2, 1]*Log[1-u]
+G[0, u/(1+u), 1-1/u, 1]*Log[-u/t]
+G[0, 1-1/u, 1, 1]*Log[-u/t]
+G[1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
+G[1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
+G[1/u, 1-1/t, t/(t+u), 1]*Log[1-u]
+G[1/u, 1-1/(s+t), (s+t)/mh2, 1]*Log[-u]
+G[t/(t+u), 1, (s+t)/mh2, 1]*Log[1-u]
+G[t/(t+u), t/mh2, t/(t+u), 1]*Log[1-u]
+G[t/(t+u), 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[t/(t+u), 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
+G[u/(1+u), 0, 1, 1]*Log[-u/(s+t)]
+G[u/(1+u), 0, 1-1/u, 1]*Log[-u/t]
+G[u/(1+u), 1-1/u, 1, 1]*Log[-u/t]
+G[(s+t)/mh2, 1/u, t/(t+u), 1]*Log[1-u]
+G[(s+t)/mh2, t/mh2, (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2-r), 0, t/(t+u), 1]*Log[-u]
+G[2/(mh2-r), 1, t/(t+u), 1]*Log[1-u]
+G[2/(mh2-r), 1/u, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2-r), t/mh2, t/(t+u), 1]*Log[1-u]
+G[2/(mh2-r), t/mh2, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2-r), t/(t+u), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2-r), (s+t)/mh2, t/(t+u), 1]*Log[-u]
+G[2/(mh2-r), 1-1/t, t/(t+u), 1]*Log[-u]
+G[2/(mh2+r), 0, t/(t+u), 1]*Log[-u]
+G[2/(mh2+r), 1, t/(t+u), 1]*Log[1-u]
+G[2/(mh2+r), 1/u, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2+r), t/mh2, t/(t+u), 1]*Log[1-u]
+G[2/(mh2+r), t/mh2, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2+r), t/(t+u), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), (s+t)/mh2, t/(t+u), 1]*Log[-u]
+G[2/(mh2+r), 1-1/t, t/(t+u), 1]*Log[-u]
+G[1-1/t, 1, t/(t+u), 1]*Log[1-u]
+G[1-1/t, 1, (s+t)/mh2, 1]*Log[-u]
+G[1-1/t, t/mh2, t/(t+u), 1]*Log[-u]
+G[1-1/t, t/mh2, (s+t)/mh2, 1]*Log[1-u]
+G[1-1/t, 2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
+G[1-1/t, 2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
+G[1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
+G[1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
+G[1-1/(s+t), 1, t/(t+u), 1]*Log[-u]
+G[1-1/(s+t), 1/u, t/(t+u), 1]*Log[-u]
+G[1-1/(s+t), 1/u, (s+t)/mh2, 1]*Log[1-u]
+G[1-1/(s+t), (s+t)/mh2, t/(t+u), 1]*Log[1-u]
+G[1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]*Log[-u]
+G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[-u]
+G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[-u]
+G[1-1/(s+t), 1-1/t, t/(t+u), 1]*Log[1-u]
+Zeta[3]*Log[-u/(s+t)]
+G[0, 1-1/u, 1]*Log[-u/t]*Log[1-u]
+G[1/u, (s+t)/mh2, 1]*Log[-u]*Log[1-u]
+G[t/(t+u), (s+t)/mh2, 1]*Log[-u]*Log[1-u]
+G[(s+t)/mh2, t/(t+u), 1]*Log[-u]*Log[1-u]
+G[1-1/t, t/(t+u), 1]*Log[-u]*Log[1-u]
+1/6*Pi^2*G[t/(t+u), (s+t)/mh2, 1]
+1/6*Pi^2*G[(s+t)/mh2, t/(t+u), 1]
-1/6*Pi^2*G[2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-1/6*Pi^2*G[2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[0, u/(1+u), 1]*G[1/u, (s+t)/mh2, 1]
-G[0, u/(1+u), 1]*G[t/(t+u), (s+t)/mh2, 1]
-G[0, u/(1+u), 1]*G[(s+t)/mh2, t/(t+u), 1]
-G[0, u/(1+u), 1]*G[1-1/t, t/(t+u), 1]
-3*G[0, 1-1/mh2, 1]*G[1/t, (s+u)/mh2, 1]
+3*G[0, 1-1/mh2, 1]*G[2/(mh2-r), (s+u)/mh2, 1]
+3*G[0, 1-1/mh2, 1]*G[2/(mh2+r), (s+u)/mh2, 1]
-2*G[0, -u/s, 1]*G[0, 1-1/t, 1]
-G[0, 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[0, 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-1/2*G[1/t, (s+u)/mh2, 1]*Log[1-mh2]^2
-G[1/u, (s+t)/mh2, 1]*G[u/(1+u), 1-1/u, 1]
+1/2*G[t/(t+u), (s+t)/mh2, 1]*Log[-u]^2
-1/2*G[t/(t+u), (s+t)/mh2, 1]*Log[1-u]^2
-G[t/(t+u), (s+t)/mh2, 1]*G[u/(1+u), 1-1/u, 1]
-G[u/(1+u), 1-1/u, 1]*G[(s+t)/mh2, t/(t+u), 1]
+1/2*G[(s+t)/mh2, t/(t+u), 1]*Log[-u]^2
-1/2*G[(s+t)/mh2, t/(t+u), 1]*Log[1-u]^2
+1/2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]^2
+1/2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]^2
-1/2*G[2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[-u]^2
-1/2*G[2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[-u]^2
-G[u/(1+u), 1-1/u, 1]*G[1-1/t, t/(t+u), 1]
-1/2*G[1-1/t, t/(t+u), 1]*Log[1-u]^2
-G[0, 0, u/(1+u), 1]*Log[-u/(s+t)]
-G[0, 1, t/(t+u), 1]*Log[1-u]
-G[0, t/mh2, t/(t+u), 1]*Log[1-u]
-G[0, u/(1+u), 1-1/u, 1]*Log[-u/(s+t)]
-3*G[0, 1-1/mh2, 1-1/mh2, 1]*Log[u/(s+u)]
+4*G[1/mh2, 0, (s+u)/mh2, 1]*Log[1-mh2]
+4*G[1/mh2, 1/t, (s+u)/mh2, 1]*Log[1-mh2]
-4*G[1/mh2, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
-4*G[1/mh2, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
-G[1/u, t/(t+u), t/(t+u), 1]*Log[1-u]
-G[1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[-u]
-G[1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[-u]
-G[t/(t+u), t/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[t/(t+u), (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[t/(t+u), 1-1/t, t/(t+u), 1]*Log[1-u]
-G[u/(1+u), 0, 1, 1]*Log[-u/t]
-G[u/(1+u), 0, 1-1/u, 1]*Log[-u/(s+t)]
-G[u/(1+u), 1-1/u, 1, 1]*Log[-u/(s+t)]
-G[(s+t)/mh2, t/mh2, t/(t+u), 1]*Log[1-u]
-G[(s+t)/mh2, t/(t+u), (s+t)/mh2, 1]*Log[1-u]
-G[(s+t)/mh2, (s+t)/mh2, t/(t+u), 1]*Log[1-u]
-G[2/(mh2-r), 1, t/(t+u), 1]*Log[-u]
-G[2/(mh2-r), 1/u, t/(t+u), 1]*Log[-u]
-G[2/(mh2-r), t/mh2, t/(t+u), 1]*Log[-u]
-G[2/(mh2-r), t/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 1-1/t, t/(t+u), 1]*Log[1-u]
-G[2/(mh2+r), 1, t/(t+u), 1]*Log[-u]
-G[2/(mh2+r), 1/u, t/(t+u), 1]*Log[-u]
-G[2/(mh2+r), t/mh2, t/(t+u), 1]*Log[-u]
-G[2/(mh2+r), t/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 1-1/t, t/(t+u), 1]*Log[1-u]
-G[1-1/t, 1, t/(t+u), 1]*Log[-u]
-G[1-1/t, 1, (s+t)/mh2, 1]*Log[1-u]
-G[1-1/t, t/mh2, t/(t+u), 1]*Log[1-u]
-G[1-1/t, t/mh2, (s+t)/mh2, 1]*Log[-u]
-G[1-1/t, 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
-G[1-1/t, 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
-G[1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[-u]
-G[1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[-u]
+2*G[1-1/u, 0, 1, 1]*Log[-u/t]
-G[1-1/(s+t), 1, t/(t+u), 1]*Log[1-u]
-G[1-1/(s+t), 1/u, t/(t+u), 1]*Log[1-u]
-G[1-1/(s+t), 1/u, (s+t)/mh2, 1]*Log[-u]
-G[1-1/(s+t), (s+t)/mh2, t/(t+u), 1]*Log[-u]
-G[1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
-G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
-G[1-1/(s+t), 1-1/t, t/(t+u), 1]*Log[-u]
+1/6*Log[-u]^3*Log[-u/t]
-1/6*Log[-u]^3*Log[-u/(s+t)]
-Zeta[3]*Log[-u/t]
-1/2*Log[-u/t]*Log[1-u]^3
+1/6*Pi^2*Log[-u]*Log[-u/t]
-1/6*Pi^2*Log[-u]*Log[-u/(s+t)]
-G[0, 1-1/u, 1]*Log[-u/(s+t)]*Log[1-u]
-G[1/u, t/(t+u), 1]*Log[-u]*Log[1-u]
-G[1-1/(s+t), (s+t)/mh2, 1]*Log[-u]*Log[1-u]
+1/2*Log[-u]*Log[-u/t]*Log[1-u]^2
-1/2*Log[-u]*Log[-u/(s+t)]*Log[1-u]^2
-4*G[1/mh2, 1/mh2, 0, (s+u)/mh2, 1]
-4*G[1/mh2, 1/mh2, 1/t, (s+u)/mh2, 1]
+4*G[1/mh2, 1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+4*G[1/mh2, 1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-G[1/u, 0, t/mh2, (s+t)/mh2, 1]
-G[1/u, 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1/u, 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1/u, 1/u, 1-1/t, t/(t+u), 1]
-G[1/u, t/(t+u), 1, (s+t)/mh2, 1]
-G[1/u, t/(t+u), t/mh2, t/(t+u), 1]
-G[1/u, t/(t+u), t/(t+u), t/(t+u), 1]
-G[1/u, t/(t+u), 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, t/(t+u), 2/(mh2+r), (s+t)/mh2, 1]
-G[1/u, (s+t)/mh2, 1/u, t/(t+u), 1]
-G[1/u, (s+t)/mh2, t/mh2, (s+t)/mh2, 1]
-G[1/u, 2/(mh2-r), 1, t/(t+u), 1]
-G[1/u, 2/(mh2-r), t/mh2, t/(t+u), 1]
-G[1/u, 2/(mh2-r), t/(t+u), (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), 1, t/(t+u), 1]
-G[1/u, 2/(mh2+r), t/mh2, t/(t+u), 1]
-G[1/u, 2/(mh2+r), t/(t+u), (s+t)/mh2, 1]
-G[1/u, 1-1/t, 1, t/(t+u), 1]
-G[1/u, 1-1/t, t/mh2, (s+t)/mh2, 1]
-G[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), 1/u, (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), (s+t)/mh2, t/(t+u), 1]
-G[1/u, 1-1/(s+t), 1-1/t, t/(t+u), 1]
-G[2/(mh2-r), 0, t/(t+u), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 1, (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2-r), 1, 1-1/t, t/(t+u), 1]
+2*G[2/(mh2-r), 1/mh2, 0, (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1/mh2, 1/t, (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+2*G[2/(mh2-r), t/mh2, t/mh2, t/(t+u), 1]
-2*G[2/(mh2-r), t/mh2, t/mh2, (s+t)/mh2, 1]
-G[2/(mh2-r), t/mh2, (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2-r), t/mh2, 1-1/t, t/(t+u), 1]
-G[2/(mh2-r), (s+t)/mh2, t/mh2, t/(t+u), 1]
-G[2/(mh2-r), (s+t)/mh2, t/(t+u), (s+t)/mh2, 1]
-G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, t/(t+u), 1]
-G[2/(mh2-r), 1-1/t, 1, (s+t)/mh2, 1]
-G[2/(mh2-r), 1-1/t, t/mh2, t/(t+u), 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2+r), (s+t)/mh2, 1]
-G[2/(mh2-r), 1-1/(s+t), 1, t/(t+u), 1]
-G[2/(mh2-r), 1-1/(s+t), 1/u, t/(t+u), 1]
-G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[2/(mh2+r), 0, t/(t+u), (s+t)/mh2, 1]
-2*G[2/(mh2+r), 1, (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), 1, 1-1/t, t/(t+u), 1]
+2*G[2/(mh2+r), 1/mh2, 0, (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1/mh2, 1/t, (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+2*G[2/(mh2+r), t/mh2, t/mh2, t/(t+u), 1]
-2*G[2/(mh2+r), t/mh2, t/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), t/mh2, (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), t/mh2, 1-1/t, t/(t+u), 1]
-G[2/(mh2+r), (s+t)/mh2, t/mh2, t/(t+u), 1]
-G[2/(mh2+r), (s+t)/mh2, t/(t+u), (s+t)/mh2, 1]
-G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, t/(t+u), 1]
-G[2/(mh2+r), 1-1/t, 1, (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/t, t/mh2, t/(t+u), 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2+r), (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+t), 1, t/(t+u), 1]
-G[2/(mh2+r), 1-1/(s+t), 1/u, t/(t+u), 1]
-G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 1, 0, t/(t+u), 1]
-G[1-1/mh2, 1, t/mh2, (s+t)/mh2, 1]
-G[1-1/mh2, 1, (s+t)/mh2, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2-r), 1, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2-r), 1/u, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2-r), t/mh2, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 1, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2+r), 1/u, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2+r), t/mh2, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/t, 1, t/(t+u), 1]
-G[1-1/mh2, 1-1/t, t/mh2, (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/(s+t), 1/u, (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, t/(t+u), 1]
-G[1-1/mh2, 1-1/(s+t), 1-1/t, t/(t+u), 1]
-G[1-1/t, 1, 1, t/(t+u), 1]
-G[1-1/t, 1, t/mh2, t/(t+u), 1]
-G[1-1/t, 1, t/(t+u), (s+t)/mh2, 1]
-G[1-1/t, 1, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1-1/t, 1, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1-1/t, 1/u, t/(t+u), t/(t+u), 1]
-G[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-2*G[1-1/t, t/mh2, t/mh2, t/(t+u), 1]
+2*G[1-1/t, t/mh2, t/mh2, (s+t)/mh2, 1]
-G[1-1/t, t/mh2, t/(t+u), (s+t)/mh2, 1]
-G[1-1/t, t/mh2, 2/(mh2-r), (s+t)/mh2, 1]
-G[1-1/t, t/mh2, 2/(mh2+r), (s+t)/mh2, 1]
-G[1-1/t, t/(t+u), 1, t/(t+u), 1]
-G[1-1/t, t/(t+u), t/mh2, (s+t)/mh2, 1]
-G[1-1/t, t/(t+u), (s+t)/mh2, (s+t)/mh2, 1]
-G[1-1/t, t/(t+u), 1-1/t, t/(t+u), 1]
-G[1-1/t, 2/(mh2-r), 1, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2-r), t/mh2, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2-r), 1-1/t, t/(t+u), 1]
-G[1-1/t, 2/(mh2+r), 1, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2+r), t/mh2, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2+r), 1-1/t, t/(t+u), 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
+G[1/u, 0, t/mh2, t/(t+u), 1]
+G[1/u, 1/u, t/(t+u), t/(t+u), 1]
+G[1/u, t/(t+u), 1, t/(t+u), 1]
+G[1/u, t/(t+u), t/mh2, (s+t)/mh2, 1]
+G[1/u, t/(t+u), (s+t)/mh2, (s+t)/mh2, 1]
+G[1/u, t/(t+u), 1-1/t, t/(t+u), 1]
+G[1/u, (s+t)/mh2, t/mh2, t/(t+u), 1]
+G[1/u, (s+t)/mh2, t/(t+u), (s+t)/mh2, 1]
+G[1/u, (s+t)/mh2, (s+t)/mh2, t/(t+u), 1]
+G[1/u, 2/(mh2-r), t/mh2, (s+t)/mh2, 1]
+G[1/u, 2/(mh2-r), 1-1/t, t/(t+u), 1]
+G[1/u, 2/(mh2+r), t/mh2, (s+t)/mh2, 1]
+G[1/u, 2/(mh2+r), 1-1/t, t/(t+u), 1]
+G[1/u, 1-1/t, 1, (s+t)/mh2, 1]
+G[1/u, 1-1/t, t/mh2, t/(t+u), 1]
+G[1/u, 1-1/t, 2/(mh2-r), (s+t)/mh2, 1]
+G[1/u, 1-1/t, 2/(mh2+r), (s+t)/mh2, 1]
+G[1/u, 1-1/(s+t), 1, t/(t+u), 1]
+G[1/u, 1-1/(s+t), 1/u, t/(t+u), 1]
+G[1/u, 1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]
+G[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2-r), 1, t/(t+u), (s+t)/mh2, 1]
+G[2/(mh2-r), 1, (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2-r), t/mh2, t/(t+u), (s+t)/mh2, 1]
+G[2/(mh2-r), t/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2-r), t/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 1/u, t/(t+u), 1]
+G[2/(mh2-r), (s+t)/mh2, t/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/t, 1, t/(t+u), 1]
+G[2/(mh2-r), 1-1/t, t/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+t), 1/u, (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2-r), 1-1/(s+t), 1-1/t, t/(t+u), 1]
+G[2/(mh2+r), 1, t/(t+u), (s+t)/mh2, 1]
+G[2/(mh2+r), 1, (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2+r), t/mh2, t/(t+u), (s+t)/mh2, 1]
+G[2/(mh2+r), t/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2+r), t/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 1/u, t/(t+u), 1]
+G[2/(mh2+r), (s+t)/mh2, t/mh2, (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/t, 1, t/(t+u), 1]
+G[2/(mh2+r), 1-1/t, t/mh2, (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+t), 1/u, (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2+r), 1-1/(s+t), 1-1/t, t/(t+u), 1]
+G[1-1/mh2, 1, 1, t/(t+u), 1]
+G[1-1/mh2, 1, t/mh2, t/(t+u), 1]
+G[1-1/mh2, 1, (s+t)/mh2, (s+t)/mh2, 1]
+G[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), 0, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2-r), 1/u, (s+t)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), t/mh2, (s+t)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2-r), 1-1/t, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2+r), 0, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2+r), 1/u, (s+t)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), t/mh2, (s+t)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2+r), 1-1/t, t/(t+u), 1]
+G[1-1/mh2, 1-1/t, 1, (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/t, t/mh2, t/(t+u), 1]
+G[1-1/mh2, 1-1/t, 2/(mh2-r), (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/t, 2/(mh2+r), (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/(s+t), 1, t/(t+u), 1]
+G[1-1/mh2, 1-1/(s+t), 1/u, t/(t+u), 1]
+G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[1-1/t, 1, 1, (s+t)/mh2, 1]
+G[1-1/t, 1, t/mh2, (s+t)/mh2, 1]
+G[1-1/t, 1, (s+t)/mh2, (s+t)/mh2, 1]
+G[1-1/t, 1, 1-1/t, t/(t+u), 1]
+G[1-1/t, 1/u, (s+t)/mh2, (s+t)/mh2, 1]
+G[1-1/t, 1/u, 1-1/t, t/(t+u), 1]
+G[1-1/t, t/mh2, (s+t)/mh2, (s+t)/mh2, 1]
+G[1-1/t, t/mh2, 1-1/t, t/(t+u), 1]
+G[1-1/t, t/(t+u), 1, (s+t)/mh2, 1]
+G[1-1/t, t/(t+u), t/mh2, t/(t+u), 1]
+G[1-1/t, t/(t+u), t/(t+u), t/(t+u), 1]
+G[1-1/t, t/(t+u), 2/(mh2-r), (s+t)/mh2, 1]
+G[1-1/t, t/(t+u), 2/(mh2+r), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2-r), 0, 1, 1]
+G[1-1/t, 2/(mh2-r), 1, t/(t+u), 1]
+G[1-1/t, 2/(mh2-r), t/mh2, t/(t+u), 1]
+G[1-1/t, 2/(mh2-r), t/(t+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2+r), 0, 1, 1]
+G[1-1/t, 2/(mh2+r), 1, t/(t+u), 1]
+G[1-1/t, 2/(mh2+r), t/mh2, t/(t+u), 1]
+G[1-1/t, 2/(mh2+r), t/(t+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
)
+(-1/s/u^2-2/mh2/(s+u)/u+10/(s+u)/u-2/mh2/t/u-1/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+G[0, (s+u)/mh2, (s+u)/mh2, 1]*Log[1-mh2]
+G[1/t, (s+u)/mh2, (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, (s+u)/mh2, (s+u)/mh2, 1]
-G[1/mh2, 1/t, (s+u)/mh2, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
)
+(-1/s/u^2+2/t/(s+t)/u+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u+2/s/u+1/s/t/u)*(
+G[0, 1/t, 0, (s+u)/mh2, 1]
)
+(-1/s/u^2+2/t/(s+t)/u-4/(s+u)/u^2+1/(s+u)/u+8/s/u-5/s/t/u-mh2/s/u^2)*(
+G[1-1/u, 1, u/mh2, 1]
)
+(1/s/u^2+2/mh2/(s+u)/u-6/(s+u)/u+2/mh2/t/u+1/s/t/u+4/(s+u)^2/u+4/(s+u)/u^2)*(
+G[0, 1-1/(s+t), 1]*G[1/t, (s+u)/mh2, 1]
+G[0, 1-1/(s+t), 1]*G[u/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
+G[2/(mh2+r), (s+u)/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
+G[0, 1, (s+u)/mh2, 1]*Log[1-mh2]
+G[0, u/mh2, (s+u)/mh2, 1]*Log[1-mh2]
+G[0, 1-1/mh2, 1-1/t, 1]*Log[-t/(s+u)]
+G[1/(s+t), 1/t, (s+u)/mh2, 1]*Log[1-mh2]
+G[1/(s+t), u/mh2, (s+u)/mh2, 1]*Log[1-mh2]
+G[1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
+G[1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2-r), 1, (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2-r), u/mh2, (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2+r), 1, (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2+r), u/mh2, (s+u)/mh2, 1]*Log[-u]
+G[1-1/mh2, 0, 1-1/t, 1]*Log[-t/(s+u)]
+G[1-1/mh2, 1-1/t, 1, 1]*Log[-t/(s+u)]
+G[1/t, (s+u)/mh2, 1]*Log[-u]*Log[1-s-t]
+G[u/mh2, (s+u)/mh2, 1]*Log[-u]*Log[1-s-t]
-G[0, 1-1/(s+t), 1]*G[2/(mh2-r), (s+u)/mh2, 1]
-G[0, 1-1/(s+t), 1]*G[2/(mh2+r), (s+u)/mh2, 1]
-1/2*G[1/t, (s+u)/mh2, 1]*Log[1-s-t]^2
-1/2*G[u/mh2, (s+u)/mh2, 1]*Log[1-s-t]^2
+1/2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[1-s-t]^2
+1/2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[1-s-t]^2
+4*G[1/t, (s+u)/mh2, 1]*G[1-1/mh2, 1-1/t, 1]
-2*G[2/(mh2-r), (s+u)/mh2, 1]*G[1-1/mh2, 1-1/t, 1]
-2*G[2/(mh2+r), (s+u)/mh2, 1]*G[1-1/mh2, 1-1/t, 1]
+1/2*G[1-1/mh2, 1-1/t, 1]*Log[-t/(s+u)]^2
-G[1/t, (s+u)/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-G[u/mh2, (s+u)/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-2*G[1/t, 2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
+2*G[1/t, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
-2*G[1/t, 2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
+2*G[1/t, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
-G[1/(s+t), 1/t, (s+u)/mh2, 1]*Log[-u]
-G[1/(s+t), u/mh2, (s+u)/mh2, 1]*Log[-u]
-G[1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
-G[1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 1, (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), u/mh2, (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 1, (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), u/mh2, (s+u)/mh2, 1]*Log[1-mh2]
-2*G[1-1/mh2, 1, 1-1/t, 1]*Log[-t/(s+u)]
+3*G[1-1/mh2, 1-1/mh2, 1-1/t, 1]*Log[-t/(s+u)]
+3*G[1-1/mh2, 1-1/t, 1-1/t, 1]*Log[-t/(s+u)]
-G[1-1/mh2, 1-1/(s+t), 1-1/t, 1]*Log[-t/(s+u)]
-G[1-1/(s+t), 1, 1-1/t, 1]*Log[-t/(s+u)]
-G[1-1/(s+t), 1-1/t, 1, 1]*Log[-t/(s+u)]
-G[2/(mh2-r), (s+u)/mh2, 1]*Log[-u]*Log[1-s-t]
+2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[-u]*Log[1-t]
-G[2/(mh2+r), (s+u)/mh2, 1]*Log[-u]*Log[1-s-t]
+2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[-u]*Log[1-t]
-G[1-1/(s+t), 1-1/t, 1]*Log[-u]*Log[-t/(s+u)]
-G[1/mh2, 0, 1, (s+u)/mh2, 1]
-G[1/mh2, 0, u/mh2, (s+u)/mh2, 1]
-2*G[1/mh2, 1/t, 2/(mh2-r), (s+u)/mh2, 1]
-2*G[1/mh2, 1/t, 2/(mh2+r), (s+u)/mh2, 1]
-G[1/mh2, 1/(s+t), 1/t, (s+u)/mh2, 1]
-G[1/mh2, 1/(s+t), u/mh2, (s+u)/mh2, 1]
-G[2/(mh2-r), 1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2-r), 1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2+r), 1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2+r), 1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]
-2*G[1-1/u, 1/t, 2/(mh2-r), (s+u)/mh2, 1]
-2*G[1-1/u, 1/t, 2/(mh2+r), (s+u)/mh2, 1]
-G[1-1/u, 1/(s+t), 1/t, (s+u)/mh2, 1]
-G[1-1/u, 1/(s+t), u/mh2, (s+u)/mh2, 1]
+G[1/mh2, 1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]
+G[1/mh2, 1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), 1, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2+r), 1, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), 1/(s+t), 1/t, (s+u)/mh2, 1]
+G[2/(mh2-r), 1/(s+t), u/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/(s+t), 1/t, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/(s+t), u/mh2, (s+u)/mh2, 1]
+G[1-1/u, 1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]
+G[1-1/u, 1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]
)
+(1/s/u^2+2/t/(s+t)/u-6/(s+u)/u^2+1/(s+u)/u+11/s/u-8/s/t/u-mh2/s/u^2)*(
+G[2/(mh2-r), 1-1/u, u/mh2, 1]
+G[2/(mh2+r), 1-1/u, u/mh2, 1]
)
+(2/s/u^2+4/mh2/(s+u)/u-10/(s+u)/u+4/mh2/t/u+2/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+G[u/(t+u), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+G[u/(t+u), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2-r), u/(t+u), (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2+r), u/(t+u), (s+u)/mh2, 1]*Log[1-t]
-G[1/t, u/(t+u), 2/(mh2-r), (s+u)/mh2, 1]
-G[1/t, u/(t+u), 2/(mh2+r), (s+u)/mh2, 1]
-G[1/t, 2/(mh2-r), u/(t+u), (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), u/(t+u), (s+u)/mh2, 1]
+G[1-1/u, u/(t+u), 2/(mh2-r), (s+u)/mh2, 1]
+G[1-1/u, u/(t+u), 2/(mh2+r), (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), u/(t+u), (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), u/(t+u), (s+u)/mh2, 1]
)
+(2/s/u^2+4/mh2/(s+u)/u-9/(s+u)/u+4/mh2/t/u+2/s/t/u+5/(s+u)^2/u+5/(s+u)/u^2)*(
+G[0, (s+u)/mh2, 1]*Log[1-mh2]^2
-2*G[1/t, 1/t, (s+u)/mh2, 1]*Log[1-mh2]
+2*G[1/mh2, 1/t, 1/t, (s+u)/mh2, 1]
)
+(3/s/u^2+6/mh2/(s+u)/u-8/(s+u)/u+6/mh2/t/u+3/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
-G[2/(mh2-r), (s+t)/mh2, 1, 1, 1]
-G[2/(mh2+r), (s+t)/mh2, 1, 1, 1]
+G[1/u, (s+t)/mh2, 1, 1, 1]
)
+(10/s/u^2-10/(s+u)/u^2-5/mh2/(s+u)/u+13/(s+u)/u-5/mh2/t/u-13/s/u+5/s/t/u)*(
+Log[(-1+mh2)/t]*Log[1-s-u]
-G[1/mh2, 1/(s+u), 1]
-G[1-1/t, 1/(s+u), 1]
+G[2/(mh2-r), 1/(s+u), 1]
+G[2/(mh2+r), 1/(s+u), 1]
)
+(12/s/u^2-19/s/u+10/s/t/u-1/t/u+2/s/(t+u)+(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)+2*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Log[-u/t]*Log[1-t]
-G[1-1/u, u/(t+u), 1]
+G[1/t, u/(t+u), 1]
)
+(-195457/3153/s/u^2+548449/6306/s/u-170147/6306/s/t/u-(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+1/u/(t+u)+1/2/t/u-1/2*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+G[2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 1/u, 1]
)
+(1/4/s/u^2+1/3/(s+u)/u^2+4/3/mh2/(s+u)/u-4/3/(s+u)/u+4/3/mh2/t/u+1/3/s/u-1/12/s/t/u)*(
+Pi^2*Log[-t/(s+u)]
-6*G[0, t/(1+t), 1]*Log[-t/(s+u)]
-6*G[t/(1+t), 1-1/t, 1]*Log[-t/(s+u)]
+3*Log[-t]^2*Log[-t/(s+u)]
)
+(-1/s/u-3/(s+u)/u+2/s/u^2+2/(s+u)^2/u-1/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[1-1/mh2, 1-1/t, 1]*Log[-t/(s+u)]
-G[1/mh2, 0, 1, 1]
+G[1/mh2, 2/(mh2-r), 1, 1]
+G[1/mh2, 2/(mh2+r), 1, 1]
)
+(-3/(s+u)/u^2-3/mh2/(s+u)/u+3/(s+u)/u-3/mh2/t/u-2/s/t/u-1/t/u^2+2*mh2/s/u^2)*(
+G[0, 1-1/u, 1]*Log[-t]
)
+(3/(s+u)/u^2+1/s/u-2/s/u^2-1/(s+u)^2/u+1/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, (s+u)/mh2, 1]*Log[1-mh2]
+G[1/t, (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, (s+u)/mh2, 1]
-G[1/mh2, 1/t, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
)
+(4/(s+u)/u^2+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u-9/s/u^2+11/s/u-2/s/t/u)*(
+G[0, -t/s, 1]*Log[1-u]
)
+(4/(s+u)/u^2+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u-15/2/s/u^2+17/2/s/u-1/s/t/u)*(
+Log[t/(s+t)]*Log[1-u]^2
)
+(28142/3153/(s+u)/u^2+6968/1051/mh2/(s+u)/u-12458/1051/(s+u)/u+6968/1051/mh2/t/u-17690/3153/s/u^2+5500/3153/s/u+12190/3153/s/t/u)*(
+Log[t/mh2]*Log[1-mh2]
-G[0, -t/(s+u), 1]
+G[t/(1-s-u), -t/(s+u), 1]
)
+(-8/(s+u)^2/u-8/(s+u)/u^2+8/(s+u)/u-12/mh2/u^2+12/s/u^2-12/s/u-12/mh2/(s+t)/u+12/(s+t)/u)*(
+G[0, 1-1/u, 1-1/u, u/mh2, 1]
+G[1-1/u, 0, 1-1/u, u/mh2, 1]
+G[1-1/u, 1-1/u, 0, u/mh2, 1]
)
+(-2/(s+u)^2/u-3/s/u^2-2/mh2/(s+u)/u+10/(s+u)/u-2/mh2/t/u+2/s/u-1/s/t/u-8/(s+u)/u^2)*(
+G[0, 2/(mh2-r), 1-1/t, 1, 1]
+G[0, 2/(mh2+r), 1-1/t, 1, 1]
+G[2/(mh2-r), 0, 1-1/t, 1, 1]
+G[2/(mh2-r), 1-1/t, 0, 1, 1]
+G[2/(mh2+r), 0, 1-1/t, 1, 1]
+G[2/(mh2+r), 1-1/t, 0, 1, 1]
)
+(-2/(s+u)^2/u+3/s/u^2-2/mh2/(s+u)/u+10/(s+u)/u-2/mh2/t/u-4/s/u-1/s/t/u-8/(s+u)/u^2)*(
+2*G[0, 2/(mh2-r), t/mh2, t/mh2, 1]
-G[0, 2/(mh2-r), 1-1/t, t/mh2, 1]
+2*G[0, 2/(mh2+r), t/mh2, t/mh2, 1]
-G[0, 2/(mh2+r), 1-1/t, t/mh2, 1]
-G[0, 1-1/t, 1, t/mh2, 1]
-2*G[0, 1-1/t, t/mh2, t/mh2, 1]
+2*G[2/(mh2-r), 0, t/mh2, t/mh2, 1]
-G[2/(mh2-r), 0, 1-1/t, t/mh2, 1]
+2*G[2/(mh2-r), t/mh2, 0, t/mh2, 1]
-G[2/(mh2-r), 1-1/t, 0, t/mh2, 1]
+2*G[2/(mh2+r), 0, t/mh2, t/mh2, 1]
-G[2/(mh2+r), 0, 1-1/t, t/mh2, 1]
+2*G[2/(mh2+r), t/mh2, 0, t/mh2, 1]
-G[2/(mh2+r), 1-1/t, 0, t/mh2, 1]
-G[1-1/t, 0, 1, t/mh2, 1]
-2*G[1-1/t, 0, t/mh2, t/mh2, 1]
-G[1-1/t, 1, 0, t/mh2, 1]
-2*G[1-1/t, t/mh2, 0, t/mh2, 1]
)
+(-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u-6/mh2/u^2+6/s/u^2-6/s/u-6/mh2/(s+t)/u+6/(s+t)/u)*(
-G[0, 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
-G[0, 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
-G[0, 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
-G[0, 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
+G[0, 2/(mh2-r), 1, u/mh2, 1]
+G[0, 2/(mh2+r), 1, u/mh2, 1]
)
+(2/(s+u)^2/u-9/s/u^2+2/mh2/(s+u)/u-16/(s+u)/u+2/mh2/t/u+10/s/u+1/s/t/u+14/(s+u)/u^2)*(
-G[0, 0, 1-1/t, t/mh2, 1]
-G[0, 1-1/t, 0, t/mh2, 1]
-G[1-1/t, 0, 0, t/mh2, 1]
+G[0, 0, 2/(mh2-r), t/mh2, 1]
+G[0, 0, 2/(mh2+r), t/mh2, 1]
)
+(2/(s+u)^2/u+3/s/u^2+2/mh2/(s+u)/u+8/(s+u)/u+2/mh2/t/u-2/s/u+1/s/t/u-10/(s+u)/u^2)*(
+G[1-1/t, 0, 1, 1, 1]
)
+(4/(s+u)^2/u-12/s/u^2+4/mh2/(s+u)/u-26/(s+u)/u+4/mh2/t/u+14/s/u+2/s/t/u+22/(s+u)/u^2)*(
+G[0, 2/(mh2-r), 0, t/mh2, 1]
+G[0, 2/(mh2+r), 0, t/mh2, 1]
)
+(6/(s+u)^2/u-15/s/u^2+6/mh2/(s+u)/u-36/(s+u)/u+6/mh2/t/u+18/s/u+3/s/t/u+30/(s+u)/u^2)*(
+G[2/(mh2-r), 0, 0, t/mh2, 1]
+G[2/(mh2+r), 0, 0, t/mh2, 1]
)
+(7/(s+u)^2/u+11/s/u^2-10/(s+u)/u+5/3/s/u-2/3/s/t/u-2/t/u^2+4/mh2/(s+u)/u+4/mh2/t/u)*(
+G[0, 2/(mh2-r), 1/t, 1]
+G[0, 2/(mh2+r), 1/t, 1]
)
+(8/(s+u)^2/u-21/s/u^2+2/mh2/(s+u)/u-5/(s+u)/u^2+31/s/u-2/(s+u)/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 1, 0, 2/(mh2+r), 1]
)
+(-1/3/(s+u)^2/u-1/3/(s+u)/u^2+1/3/(s+u)/u+5/3/mh2/u^2-5/3/s/u^2+5/3/s/u+5/3/mh2/(s+t)/u-5/3/(s+t)/u)*(
+Log[-u]*Log[1-s-t]^3
-Log[1-u]*Log[1-s-t]^3
)
+(1/3/(s+u)^2/u-7765/9459/(s+u)/u^2-3484/3153/mh2/(s+u)/u+4127/3153/(s+u)/u-3484/3153/mh2/t/u+2539/9459/s/u^2+3556/9459/s/u-6095/9459/s/t/u)*(
+Pi^2
+6*Log[(-1+mh2)/t]^2
-3*Log[-t]^2
-12*Log[(-1+mh2)/t]*Log[1-mh2]
-6*G[0, t/(1-s-u), 1]
)
+(-32/s/u^2+32/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+G[0, 1/(s+t), 2/(mh2+r), 1]*Log[1-mh2]
+G[1/(s+t), 0, 2/(mh2+r), 1]*Log[1-mh2]
-G[1/(s+t), 0, 2/(mh2+r), 1]*Log[-u]
-G[1/mh2, 0, 1/(s+t), 2/(mh2+r), 1]
-G[1/mh2, 1/(s+t), 0, 2/(mh2+r), 1]
-G[1-1/u, 1/(s+t), 0, 2/(mh2+r), 1]
+G[2/(mh2-r), 0, 1/(s+t), 2/(mh2+r), 1]
+G[2/(mh2-r), 1/(s+t), 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 1/(s+t), 2/(mh2+r), 1]
+G[2/(mh2+r), 1/(s+t), 0, 2/(mh2+r), 1]
)
+(-32/s/u^2+32/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u+36/mh2/u^2+36/mh2/(s+t)/u-36/(s+t)/u)*(
+G[0, 0, 1/(s+t), 1]*Log[1-mh2]
)
+(-31/s/u^2-6/mh2/(s+u)/u+12/(s+u)/u-6/mh2/t/u+28/s/u-3/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
+G[0, 0, 1-1/t, 1]*Log[-u/t]
)
+(-24/s/u^2-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u+20/s/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+G[1/t, (s+u)/mh2, u/(t+u), 1]*Log[1-t]
+G[1-1/t, 0, 1, 1]*Log[-u/t]
-G[1/t, 1/t, (s+u)/mh2, u/(t+u), 1]
-1/2*G[2/(mh2-r), 0, 1/t, u/(t+u), 1]
-1/2*G[2/(mh2+r), 0, 1/t, u/(t+u), 1]
+G[1-1/u, 1-1/u, 1, u/(t+u), 1]
+G[1-1/u, 1-1/u, u/mh2, u/(t+u), 1]
)
+(-22/s/u^2-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u+18/s/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+G[0, 1-1/t, 1, 1]*Log[-u/t]
)
+(-21/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+20/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[1/u, t/(t+u), 1/u, 1]*Log[1-u]
-G[1/u, 1/u, t/(t+u), 1/u, 1]
-G[1-1/u, u/mh2, 1, 2/(mh2+r), 1]
+G[2/(mh2-r), u/mh2, 1, 2/(mh2+r), 1]
+G[2/(mh2+r), u/mh2, 1, 2/(mh2+r), 1]
)
+(-20/s/u^2-8/mh2/(s+u)/u+12/(s+u)/u-8/mh2/t/u+16/s/u-4/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+G[0, 1/t, 1/t, 1]*Log[-u]
+G[1/t, 0, 1/t, 1]*Log[-u]
-G[0, 1/t, 1]*Log[-u]*Log[1-t]
)
+(-19/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+18/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[0, 1/u, t/(t+u), 1]*Log[1-u]
-G[1/u, 0, 1/u, t/(t+u), 1]
)
+(-15/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+14/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[0, t/(t+u), 1/u, 1]*Log[1-u]
-G[1/u, 0, t/(t+u), 1/u, 1]
)
+(-14/s/u^2-8/mh2/(s+u)/u+14/(s+u)/u-8/mh2/t/u+10/s/u-4/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
+G[1/mh2, 1/t, 0, 1/t, 1]
)
+(-13/s/u^2-6/mh2/(s+u)/u+12/(s+u)/u-6/mh2/t/u+10/s/u-3/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
+G[-u/(s+t), 0, -u/s, 1]*Log[1-mh2]
-G[u/(1-s-t), -u/(s+t), 0, -u/s, 1]
+G[0, -u/(s+t), 0, -u/s, 1]
)
+(-12/s/u^2+7/t/(s+t)/u+19/s/u-10/s/t/u+1/t/u-2/s/(t+u)-(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)-2*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
-G[1-1/u, u/mh2, 1]
+G[2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), u/mh2, 1]
)
+(-11/s/u^2-2/mh2/(s+u)/u+6/(s+u)/u-2/mh2/t/u+10/s/u-1/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+G[0, 2/(mh2-r), 1/t, 1]*Log[1-mh2]
+G[0, 2/(mh2+r), 1/t, 1]*Log[1-mh2]
-G[1/mh2, 0, 2/(mh2-r), 1/t, 1]
-G[1/mh2, 0, 2/(mh2+r), 1/t, 1]
)
+(-10/s/u^2-8/mh2/(s+u)/u+18/(s+u)/u-8/mh2/t/u+6/s/u-4/s/t/u-10/(s+u)^2/u-10/(s+u)/u^2)*(
+G[1/t, u/(t+u), (s+u)/mh2, 1]*Log[1-t]
+G[u/(t+u), 1/t, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 1/t, u/(t+u), (s+u)/mh2, 1]
-G[1/t, u/(t+u), 1/t, (s+u)/mh2, 1]
-G[1-1/u, 1/t, 1/t, (s+u)/mh2, 1]
+G[1-1/u, u/(t+u), 1/t, (s+u)/mh2, 1]
)
+(-10/s/u^2+10/s/u-6/(s+u)^2/u-6/(s+u)/u^2+6/(s+u)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+G[(s+t)/mh2, 2/(mh2-r), 1, 1]*Log[1-u]
+G[(s+t)/mh2, 2/(mh2+r), 1, 1]*Log[1-u]
-G[0, 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2-r), u/mh2, 2/(mh2+r), 1]
-G[0, 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), u/mh2, 2/(mh2+r), 1]
-G[1/u, (s+t)/mh2, 2/(mh2-r), 1, 1]
-G[1/u, (s+t)/mh2, 2/(mh2+r), 1, 1]
-G[2/(mh2-r), 0, u/mh2, 2/(mh2+r), 1]
-G[2/(mh2+r), 0, u/mh2, 2/(mh2+r), 1]
+G[0, 1-1/u, u/mh2, 2/(mh2-r), 1]
+G[0, 1-1/u, u/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1, 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1, 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1, 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1, 1]
+G[1-1/u, 0, u/mh2, 2/(mh2-r), 1]
+G[1-1/u, 0, u/mh2, 2/(mh2+r), 1]
)
+(-9/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+8/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[t/(t+u), 0, 1/u, 1]*Log[1-u]
+G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
+G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
+G[1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]*Log[-u]
+G[1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]*Log[-u]
+1/2*Pi^2*G[1-1/(s+t), 2/(mh2-r), 1]
+3*G[0, 1-1/t, 1]*G[u/(t+u), 2/(mh2-r), 1]
+3*G[0, 1-1/t, 1]*G[u/(t+u), 2/(mh2+r), 1]
+3*G[0, 1-1/t, 1]*G[2/(mh2-r), u/(t+u), 1]
+3*G[0, 1-1/t, 1]*G[2/(mh2+r), u/(t+u), 1]
+3*G[0, 1-1/u, 1]*G[1-1/(s+t), 2/(mh2-r), 1]
-1/2*G[t/(t+u), 1/u, 1]*Log[1-u]^2
+1/2*G[u/(t+u), 2/(mh2-r), 1]*Log[1-t]^2
+1/2*G[u/(t+u), 2/(mh2+r), 1]*Log[1-t]^2
+1/2*G[2/(mh2-r), u/(t+u), 1]*Log[1-t]^2
+1/2*G[2/(mh2+r), u/(t+u), 1]*Log[1-t]^2
-1/2*G[1-1/(s+t), 2/(mh2-r), 1]*Log[-u]^2
+1/2*G[1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]^2
+4*G[0, 1, 2/(mh2-r), 1]*Log[1-u]
-2*G[0, 1, 2/(mh2+r), 1]*Log[-u]
-4*G[1/t, u/(t+u), 2/(mh2-r), 1]*Log[1-t]
-4*G[1/t, u/(t+u), 2/(mh2+r), 1]*Log[1-t]
-4*G[1/t, 2/(mh2-r), u/(t+u), 1]*Log[1-t]
-4*G[1/t, 2/(mh2+r), u/(t+u), 1]*Log[1-t]
-4*G[1/u, 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
-G[t/(t+u), 0, t/(t+u), 1]*Log[1-u]
-G[t/(t+u), t/(t+u), 1/u, 1]*Log[1-u]
-G[u/(t+u), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
-G[u/(t+u), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-G[u/(t+u), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
-G[u/(t+u), 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
-4*G[(s+t)/mh2, 1, 2/(mh2-r), 1]*Log[1-u]
+4*G[(s+t)/mh2, 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
+3*G[(s+u)/mh2, u/(t+u), 2/(mh2-r), 1]*Log[1-t]
+3*G[(s+u)/mh2, u/(t+u), 2/(mh2+r), 1]*Log[1-t]
-G[(s+u)/mh2, (s+u)/mh2, u/(t+u), 1]*Log[1-t]
+3*G[(s+u)/mh2, 2/(mh2-r), u/(t+u), 1]*Log[1-t]
+3*G[(s+u)/mh2, 2/(mh2+r), u/(t+u), 1]*Log[1-t]
-2*G[2/(mh2-r), 1, 2/(mh2+r), 1]*Log[-u]
+2*G[2/(mh2-r), 1, 2/(mh2+r), 1]*Log[1-mh2]
-G[2/(mh2-r), u/(t+u), 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2-r), u/(t+u), 2/(mh2+r), 1]*Log[1-t]
+2*G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2-r), 2/(mh2-r), u/(t+u), 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2+r), u/(t+u), 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2+r), u/(t+u), 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2+r), u/(t+u), 2/(mh2+r), 1]*Log[1-t]
+2*G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2-r), u/(t+u), 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2+r), u/(t+u), 1]*Log[1-t]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]*Log[-u]
-4*G[1-1/(s+t), 1, 2/(mh2-r), 1]*Log[-u]
+4*G[1-1/(s+t), 1, 2/(mh2-r), 1]*Log[1-u]
-2*G[1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]*Log[-u]
+2*G[1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
+3*G[1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]*Log[-u]
-3*G[1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
+1/3*Pi^2*Log[1-mh2]*Log[2-mh2-r]
+2*G[1/mh2, 0, 1, 2/(mh2+r), 1]
-2*G[1/mh2, 2/(mh2-r), 1, 2/(mh2+r), 1]
-2*G[1/mh2, 2/(mh2+r), 1, 2/(mh2+r), 1]
+4*G[1/t, 1/t, u/(t+u), 2/(mh2-r), 1]
+4*G[1/t, 1/t, u/(t+u), 2/(mh2+r), 1]
+4*G[1/t, 1/t, 2/(mh2-r), u/(t+u), 1]
+4*G[1/t, 1/t, 2/(mh2+r), u/(t+u), 1]
-3*G[1/t, (s+u)/mh2, u/(t+u), 2/(mh2-r), 1]
-3*G[1/t, (s+u)/mh2, u/(t+u), 2/(mh2+r), 1]
-3*G[1/t, (s+u)/mh2, 2/(mh2-r), u/(t+u), 1]
-3*G[1/t, (s+u)/mh2, 2/(mh2+r), u/(t+u), 1]
-4*G[1/u, 0, 1, 2/(mh2-r), 1]
+4*G[1/u, 1/u, 1-1/(s+t), 2/(mh2-r), 1]
-G[1/u, t/(t+u), 0, 1/u, 1]
+4*G[1/u, (s+t)/mh2, 1, 2/(mh2-r), 1]
-4*G[1/u, (s+t)/mh2, 1-1/(s+t), 2/(mh2-r), 1]
-G[1/u, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]
-G[1/u, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]
-4*G[1/u, 1-1/(s+t), 1, 2/(mh2-r), 1]
-2*G[1/u, 1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]
+3*G[1/u, 1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]
+3*G[2/(mh2-r), 0, u/(t+u), 2/(mh2-r), 1]
+3*G[2/(mh2-r), 0, u/(t+u), 2/(mh2+r), 1]
+3*G[2/(mh2-r), 0, 2/(mh2-r), u/(t+u), 1]
+3*G[2/(mh2-r), 0, 2/(mh2+r), u/(t+u), 1]
-3*G[2/(mh2-r), 1, u/(t+u), 2/(mh2-r), 1]
-3*G[2/(mh2-r), 1, u/(t+u), 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1, (s+t)/mh2, 2/(mh2-r), 1]
-3*G[2/(mh2-r), 1, 2/(mh2-r), u/(t+u), 1]
-3*G[2/(mh2-r), 1, 2/(mh2+r), u/(t+u), 1]
+4*G[2/(mh2-r), 1, 1-1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/t, u/(t+u), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/t, u/(t+u), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/t, 2/(mh2-r), u/(t+u), 1]
-2*G[2/(mh2-r), 1/t, 2/(mh2+r), u/(t+u), 1]
-2*G[2/(mh2-r), 1/u, 1-1/(s+t), 2/(mh2-r), 1]
-3*G[2/(mh2-r), u/mh2, u/(t+u), 2/(mh2-r), 1]
-3*G[2/(mh2-r), u/mh2, u/(t+u), 2/(mh2+r), 1]
-3*G[2/(mh2-r), u/mh2, 2/(mh2-r), u/(t+u), 1]
-3*G[2/(mh2-r), u/mh2, 2/(mh2+r), u/(t+u), 1]
-4*G[2/(mh2-r), (s+t)/mh2, 1, 2/(mh2-r), 1]
+4*G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 2/(mh2-r), 1]
+3*G[2/(mh2-r), (s+u)/mh2, u/(t+u), 2/(mh2-r), 1]
+3*G[2/(mh2-r), (s+u)/mh2, u/(t+u), 2/(mh2+r), 1]
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, u/(t+u), 1]
+3*G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), u/(t+u), 1]
+3*G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1-1/u, 1, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1-1/u, u/(t+u), 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1-1/u, u/(t+u), 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1-1/u, 2/(mh2-r), u/(t+u), 1]
+2*G[2/(mh2-r), 1-1/u, 2/(mh2+r), u/(t+u), 1]
+4*G[2/(mh2-r), 1-1/(s+t), 1, 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
-3*G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]
+3*G[2/(mh2+r), 0, u/(t+u), 2/(mh2-r), 1]
+3*G[2/(mh2+r), 0, u/(t+u), 2/(mh2+r), 1]
+3*G[2/(mh2+r), 0, 2/(mh2-r), u/(t+u), 1]
+3*G[2/(mh2+r), 0, 2/(mh2+r), u/(t+u), 1]
-3*G[2/(mh2+r), 1, u/(t+u), 2/(mh2-r), 1]
-3*G[2/(mh2+r), 1, u/(t+u), 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1, (s+t)/mh2, 2/(mh2-r), 1]
-3*G[2/(mh2+r), 1, 2/(mh2-r), u/(t+u), 1]
-3*G[2/(mh2+r), 1, 2/(mh2+r), u/(t+u), 1]
+4*G[2/(mh2+r), 1, 1-1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/t, u/(t+u), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/t, u/(t+u), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/t, 2/(mh2-r), u/(t+u), 1]
-2*G[2/(mh2+r), 1/t, 2/(mh2+r), u/(t+u), 1]
-2*G[2/(mh2+r), 1/u, 1-1/(s+t), 2/(mh2-r), 1]
-3*G[2/(mh2+r), u/mh2, u/(t+u), 2/(mh2-r), 1]
-3*G[2/(mh2+r), u/mh2, u/(t+u), 2/(mh2+r), 1]
-3*G[2/(mh2+r), u/mh2, 2/(mh2-r), u/(t+u), 1]
-3*G[2/(mh2+r), u/mh2, 2/(mh2+r), u/(t+u), 1]
-4*G[2/(mh2+r), (s+t)/mh2, 1, 2/(mh2-r), 1]
+4*G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 2/(mh2-r), 1]
+3*G[2/(mh2+r), (s+u)/mh2, u/(t+u), 2/(mh2-r), 1]
+3*G[2/(mh2+r), (s+u)/mh2, u/(t+u), 2/(mh2+r), 1]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, u/(t+u), 1]
+3*G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), u/(t+u), 1]
+3*G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1-1/u, 1, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1-1/u, u/(t+u), 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1-1/u, u/(t+u), 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1-1/u, 2/(mh2-r), u/(t+u), 1]
+2*G[2/(mh2+r), 1-1/u, 2/(mh2+r), u/(t+u), 1]
+4*G[2/(mh2+r), 1-1/(s+t), 1, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
-3*G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]
-2*G[1-1/mh2, 1, (s+t)/mh2, 2/(mh2-r), 1]
-4*G[1-1/mh2, 1, 1-1/(s+t), 2/(mh2-r), 1]
+2*G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]
+2*G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1]
-4*G[1-1/mh2, 1-1/(s+t), 1, 2/(mh2-r), 1]
-2*G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]
+3*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]
-G[1-1/t, 1/u, 0, 1/u, 1]
-G[1-1/t, t/(t+u), t/(t+u), 1/u, 1]
-G[1-1/u, 1, 1, u/(t+u), 1]
-G[1-1/u, 1, u/mh2, u/(t+u), 1]
+3*G[1-1/u, 1, u/(t+u), 2/(mh2-r), 1]
+3*G[1-1/u, 1, u/(t+u), 2/(mh2+r), 1]
+3*G[1-1/u, 1, 2/(mh2-r), u/(t+u), 1]
+3*G[1-1/u, 1, 2/(mh2+r), u/(t+u), 1]
-G[1-1/u, u/mh2, 1, u/(t+u), 1]
-G[1-1/u, u/mh2, u/mh2, u/(t+u), 1]
+3*G[1-1/u, u/mh2, u/(t+u), 2/(mh2-r), 1]
+3*G[1-1/u, u/mh2, u/(t+u), 2/(mh2+r), 1]
+3*G[1-1/u, u/mh2, 2/(mh2-r), u/(t+u), 1]
+3*G[1-1/u, u/mh2, 2/(mh2+r), u/(t+u), 1]
-G[1-1/u, u/(t+u), 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/u, u/(t+u), 2/(mh2-r), 2/(mh2+r), 1]
-G[1-1/u, u/(t+u), 2/(mh2+r), 2/(mh2-r), 1]
-G[1-1/u, u/(t+u), 2/(mh2+r), 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2-r), u/(t+u), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), u/(t+u), 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2-r), 2/(mh2-r), u/(t+u), 1]
-G[1-1/u, 2/(mh2-r), 2/(mh2+r), u/(t+u), 1]
-G[1-1/u, 2/(mh2+r), u/(t+u), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), u/(t+u), 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2+r), 2/(mh2-r), u/(t+u), 1]
-G[1-1/u, 2/(mh2+r), 2/(mh2+r), u/(t+u), 1]
-4*G[1-1/u, 1-1/u, u/(t+u), 2/(mh2-r), 1]
-4*G[1-1/u, 1-1/u, u/(t+u), 2/(mh2+r), 1]
-4*G[1-1/u, 1-1/u, 2/(mh2-r), u/(t+u), 1]
-4*G[1-1/u, 1-1/u, 2/(mh2+r), u/(t+u), 1]
+G[1/t, u/(t+u), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/t, u/(t+u), 2/(mh2-r), 2/(mh2+r), 1]
+G[1/t, u/(t+u), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/t, u/(t+u), 2/(mh2+r), 2/(mh2+r), 1]
+G[1/t, (s+u)/mh2, (s+u)/mh2, u/(t+u), 1]
+G[1/t, 2/(mh2-r), u/(t+u), 2/(mh2-r), 1]
+G[1/t, 2/(mh2-r), u/(t+u), 2/(mh2+r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2-r), u/(t+u), 1]
+G[1/t, 2/(mh2-r), 2/(mh2+r), u/(t+u), 1]
+G[1/t, 2/(mh2+r), u/(t+u), 2/(mh2-r), 1]
+G[1/t, 2/(mh2+r), u/(t+u), 2/(mh2+r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2-r), u/(t+u), 1]
+G[1/t, 2/(mh2+r), 2/(mh2+r), u/(t+u), 1]
+G[1/u, t/(t+u), t/(t+u), 1/u, 1]
+G[1/u, 1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/u, 1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 1, 1, u/(t+u), 1]
+G[2/(mh2-r), 1, u/mh2, u/(t+u), 1]
+G[2/(mh2-r), u/mh2, 1, u/(t+u), 1]
+G[2/(mh2-r), u/mh2, u/mh2, u/(t+u), 1]
+G[2/(mh2+r), 1, 1, u/(t+u), 1]
+G[2/(mh2+r), 1, u/mh2, u/(t+u), 1]
+G[2/(mh2+r), u/mh2, 1, u/(t+u), 1]
+G[2/(mh2+r), u/mh2, u/mh2, u/(t+u), 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
+G[1-1/t, 1/u, t/(t+u), 1/u, 1]
+G[1-1/t, t/(t+u), 0, 1/u, 1]
)
+(-8/s/u^2-4/mh2/(s+u)/u+8/(s+u)/u-4/mh2/t/u+6/s/u-2/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+2*G[0, 1-1/mh2, 1, 1]*Log[u/(s+u)]
+2*G[1-1/mh2, 0, 1, 1]*Log[u/(s+u)]
-G[1-1/u, u/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/u, u/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2-r), u/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), u/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), u/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), u/mh2, 2/(mh2+r), (s+u)/mh2, 1]
)
+(-7/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+6/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[0, -u/s, 1]*Log[1-t]^2
+3*G[0, 1/t, 1]*G[0, 1-1/mh2, 1]
+3*G[0, 0, 1-1/mh2, 1]*Log[u/(s+u)]
+2*G[2/(mh2-r), 1/t, (s+u)/mh2, u/(t+u), 1]
-2*G[2/(mh2-r), 1-1/u, 1, u/(t+u), 1]
-2*G[2/(mh2-r), 1-1/u, u/mh2, u/(t+u), 1]
+2*G[2/(mh2+r), 1/t, (s+u)/mh2, u/(t+u), 1]
-2*G[2/(mh2+r), 1-1/u, 1, u/(t+u), 1]
-2*G[2/(mh2+r), 1-1/u, u/mh2, u/(t+u), 1]
+G[2/(mh2-r), 0, 1/u, t/(t+u), 1]
+G[2/(mh2+r), 0, 1/u, t/(t+u), 1]
)
+(-6/s/u^2-4/mh2/(s+u)/u+6/(s+u)/u-4/mh2/t/u+4/s/u-2/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[2/(mh2-r), 1-1/u, 1, (s+u)/mh2, 1]
+G[2/(mh2+r), 1-1/u, 1, (s+u)/mh2, 1]
)
+(-6/s/u^2-4/mh2/(s+u)/u+10/(s+u)/u-4/mh2/t/u+4/s/u-2/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
-G[2/(mh2-r), 1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2-r), 1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2-r), 1-1/u, u/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 1-1/u, u/mh2, (s+u)/mh2, 1]
)
+(-5/s/u^2-6/mh2/(s+u)/u+12/(s+u)/u-6/mh2/t/u+2/s/u-3/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
+G[0, 1-1/t, 1-1/t, 1]*Log[u/(s+u)]
+G[1-1/t, 0, 1-1/t, 1]*Log[u/(s+u)]
)
+(-5/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+4/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[0, 2*s/(-t*u-rtus+s+u), 1]*G[0, 1-1/u, 1]
+G[0, 2*s/(-t*u+rtus+s+u), 1]*G[0, 1-1/u, 1]
+1/6*Pi^2*G[0, 2*s/(-t*u-rtus+s+u), 1]
+1/6*Pi^2*G[0, 2*s/(-t*u+rtus+s+u), 1]
-1/2*G[0, 1/t, 1]*Log[-u]^2
-G[0, u/(1+u), 1]*G[0, 2*s/(-t*u-rtus+s+u), 1]
-G[0, u/(1+u), 1]*G[0, 2*s/(-t*u+rtus+s+u), 1]
-G[0, 2*s/(-t*u-rtus+s+u), 1]*G[u/(1+u), 1-1/u, 1]
+1/2*G[0, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]^2
-G[0, 2*s/(-t*u+rtus+s+u), 1]*G[u/(1+u), 1-1/u, 1]
+1/2*G[0, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]^2
+1/2*G[0, -u/s, 1]*Log[1-mh2]^2
+3*G[0, -u/s, 1]*G[0, 1-1/mh2, 1]
-G[0, 1-1/t, 1]*G[(s+u)/mh2, u/(t+u), 1]
-G[0, 0, -u/s, 1]*Log[1-mh2]
-4*G[0, 1/mh2, 1/t, 1]*Log[1-mh2]
-G[0, 2/(mh2-r), 1/t, 1]*Log[-u]
-G[0, 2/(mh2+r), 1/t, 1]*Log[-u]
-4*G[1/mh2, 0, 1/t, 1]*Log[1-mh2]
-4*G[u/(1-s-t), 0, -u/s, 1]*Log[1-mh2]
-G[2/(mh2-r), 0, 1/t, 1]*Log[-u]
-2*G[2/(mh2-r), 0, 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2-r), (s+u)/mh2, u/(t+u), 1]*Log[1-t]
-G[2/(mh2+r), 0, 1/t, 1]*Log[-u]
-2*G[2/(mh2+r), 0, 2/(mh2+r), 1]*Log[-u]
-G[2/(mh2+r), (s+u)/mh2, u/(t+u), 1]*Log[1-t]
+3*G[0, 1, 1, 2/(mh2+r), 1]
-2*G[0, u/(1-s-t), 0, -u/s, 1]
+4*G[1/mh2, 0, 1/mh2, 1/t, 1]
+4*G[1/mh2, 1/mh2, 0, 1/t, 1]
+4*G[u/(1-s-t), u/(1-s-t), 0, -u/s, 1]
+3*G[2/(mh2-r), 1, 1, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1, (s+u)/mh2, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/mh2, 0, 1/t, 1]
-G[2/(mh2-r), 2/(mh2-r), 1, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2-r), u/mh2, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2+r), 1, u/(t+u), 1]
-G[2/(mh2-r), 2/(mh2+r), u/mh2, u/(t+u), 1]
+2*G[2/(mh2+r), 1, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1, (s+u)/mh2, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/mh2, 0, 1/t, 1]
-G[2/(mh2+r), 2/(mh2-r), 1, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2-r), u/mh2, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2+r), 1, u/(t+u), 1]
-G[2/(mh2+r), 2/(mh2+r), u/mh2, u/(t+u), 1]
-G[1-1/t, t/(t+u), 0, 1, 1]
-3*G[1-1/u, 1, 1, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2-r), 1, u/(t+u), 1]
-G[1-1/u, 2/(mh2-r), u/mh2, u/(t+u), 1]
-G[1-1/u, 2/(mh2+r), 1, u/(t+u), 1]
-G[1-1/u, 2/(mh2+r), u/mh2, u/(t+u), 1]
+G[1/t, 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+G[1/t, 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
+G[1/u, t/(t+u), 0, 1, 1]
+G[u/(1-s-t), 0, 0, -u/s, 1]
+G[2/(mh2-r), 2/(mh2-r), 0, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 0, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 0, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 0, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
)
+(-5/s/u^2-2/mh2/(s+u)/u+6/(s+u)/u-2/mh2/t/u+4/s/u-1/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+G[2/(mh2-r), 0, 1/t, 1]*Log[1-mh2]
+G[2/(mh2+r), 0, 1/t, 1]*Log[1-mh2]
-G[0, 1-1/u, 2/(mh2-r), 1/t, 1]
-G[0, 1-1/u, 2/(mh2+r), 1/t, 1]
-G[1/mh2, 2/(mh2-r), 0, 1/t, 1]
-G[1/mh2, 2/(mh2+r), 0, 1/t, 1]
-G[1-1/u, 0, 2/(mh2-r), 1/t, 1]
-G[1-1/u, 0, 2/(mh2+r), 1/t, 1]
)
+(-4/s/u^2-4/mh2/(s+u)/u+8/(s+u)/u-4/mh2/t/u+2/s/u-2/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+G[0, u/(1+u), 1]*Log[-u/t]
+G[u/(1+u), 1-1/u, 1]*Log[-u/t]
+1/2*G[0, u/(1+u), 1]*Log[-u/t]^2
-2*G[0, 1-1/u, 1]*Log[-u/t]
+1/2*G[u/(1+u), 1-1/u, 1]*Log[-u/t]^2
-1/2*Log[-u]^2*Log[-u/t]
-1/4*Log[-u]^2*Log[-u/t]^2
-Log[-u]*Log[-u/t]*Log[1-u]
-1/2*Log[-u]*Log[-u/t]^2*Log[1-u]
-G[0, 2/(mh2-r), 1/t, u/(t+u), 1]
-G[0, 2/(mh2-r), 1-1/u, 1/t, 1]
-G[0, 2/(mh2+r), 1/t, u/(t+u), 1]
-G[0, 2/(mh2+r), 1-1/u, 1/t, 1]
+2*G[0, 1-1/u, 1-1/u, 1/t, 1]
-2*G[0, 1-1/u, 1-1/u, u/(t+u), 1]
-G[2/(mh2-r), 0, 1-1/u, 1/t, 1]
-G[2/(mh2-r), 1-1/u, 0, 1/t, 1]
-G[2/(mh2+r), 0, 1-1/u, 1/t, 1]
-G[2/(mh2+r), 1-1/u, 0, 1/t, 1]
+2*G[1-1/u, 0, 1-1/u, 1/t, 1]
-2*G[1-1/u, 0, 1-1/u, u/(t+u), 1]
+2*G[1-1/u, 1-1/u, 0, 1/t, 1]
-2*G[1-1/u, 1-1/u, 0, u/(t+u), 1]
+G[0, 2/(mh2-r), 1-1/u, u/(t+u), 1]
+G[0, 2/(mh2+r), 1-1/u, u/(t+u), 1]
+G[2/(mh2-r), 0, t/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), 0, 1-1/u, u/(t+u), 1]
+G[2/(mh2-r), 1-1/u, 0, u/(t+u), 1]
+G[2/(mh2+r), 0, t/mh2, (s+t)/mh2, 1]
+G[2/(mh2+r), 0, 1-1/u, u/(t+u), 1]
+G[2/(mh2+r), 1-1/u, 0, u/(t+u), 1]
)
+(-4/s/u^2+4/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
+G[0, 2/(mh2-r), 1-1/u, u/mh2, 1]
+G[0, 2/(mh2+r), 1-1/u, u/mh2, 1]
+G[2/(mh2-r), 0, 1-1/u, u/mh2, 1]
+G[2/(mh2-r), 1-1/u, 0, u/mh2, 1]
+G[2/(mh2+r), 0, 1-1/u, u/mh2, 1]
+G[2/(mh2+r), 1-1/u, 0, u/mh2, 1]
)
+(-4/s/u^2-4/t/(s+t)/u-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+G[(s+u)/mh2, 0, 1/t, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 0, 1/t, 1]
+G[2/(mh2-r), (s+u)/mh2, 0, 1/t, 1]
+G[2/(mh2+r), (s+u)/mh2, 0, 1/t, 1]
)
+(-2/s/u^2-8/mh2/(s+u)/u+14/(s+u)/u-8/mh2/t/u-2/s/u-4/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
-G[0, 1-1/u, u/(t+u), 1/t, 1]
-G[1-1/u, 0, u/(t+u), 1/t, 1]
+G[0, 1/mh2, 1/t, 1/t, 1]
+G[0, 1/t, 1/t, u/(t+u), 1]
+G[0, 1/t, u/(t+u), 1/t, 1]
+G[0, 1-1/u, 1/t, 1/t, 1]
+G[1-1/u, 0, 1/t, 1/t, 1]
)
+(-2/s/u^2+2/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
-G[0, 1/mh2, 2/(mh2-r), u/mh2, 1]
-G[0, 1/mh2, 2/(mh2+r), u/mh2, 1]
-G[0, 2/(mh2-r), 1/(s+t), u/mh2, 1]
-G[0, 2/(mh2+r), 1/(s+t), u/mh2, 1]
+G[0, 1/mh2, 0, u/mh2, 1]
+G[0, 1/mh2, 1/(s+t), u/mh2, 1]
+G[0, 1-1/u, 1/(s+t), u/mh2, 1]
+G[1-1/u, 0, 1/(s+t), u/mh2, 1]
)
+(-1/s/u^2+2/mh2/(s+u)/u-8/(s+u)/u+2/mh2/t/u+2/s/u+1/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+G[1/t, (s+u)/mh2, (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]*Log[-u]
-1/2*Log[-u]*Log[-t/(s+u)]^2*Log[1-t]
)
+(-1/s/u^2+2/mh2/(s+u)/u-6/(s+u)/u+2/mh2/t/u+2/s/u+1/s/t/u+4/(s+u)^2/u+4/(s+u)/u^2)*(
+G[0, 1/mh2, 2/(mh2-r), 1/t, 1]
+G[0, 1/mh2, 2/(mh2+r), 1/t, 1]
)
+(-1/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u+2/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+G[0, 1-1/mh2, 1]*G[-u/(s+t), -u/s, 1]
+G[0, -u/(s+t), -u/s, 1]*Log[1-mh2]
+G[-u/(s+t), -u/(s+t), -u/s, 1]*Log[1-mh2]
+3/2*G[-u/(s+t), -u/s, 1]*Log[1-mh2]^2
-4*G[u/(1-s-t), -u/(s+t), -u/s, 1]*Log[1-mh2]
-G[0, 0, -u/(s+t), -u/s, 1]
-4*G[0, 1/mh2, 1/mh2, 1/t, 1]
-2*G[0, u/(1-s-t), -u/(s+t), -u/s, 1]
+2*G[0, 2/(mh2-r), 1/mh2, 1/t, 1]
+2*G[0, 2/(mh2+r), 1/mh2, 1/t, 1]
-G[u/(1-s-t), 0, -u/(s+t), -u/s, 1]
+4*G[u/(1-s-t), u/(1-s-t), -u/(s+t), -u/s, 1]
-G[u/(1-s-t), -u/(s+t), -u/(s+t), -u/s, 1]
+2*G[2/(mh2-r), 0, t/mh2, t/(t+u), 1]
+2*G[2/(mh2+r), 0, t/mh2, t/(t+u), 1]
+G[0, -u/(s+t), -u/(s+t), -u/s, 1]
)
+(1/s/u^2+1/3/(s+u)/u^2+2/3/mh2/(s+u)/u-4/3/(s+u)/u+2/3/mh2/t/u-1/3/s/u+1/3/s/t/u+2/3/(s+u)^2/u)*(
+Pi^2*Log[-u/t]
)
+(2/s/u^2-2/s/u+4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+G[0, 2/(mh2-r), 0, u/mh2, 1]
+G[0, 2/(mh2+r), 0, u/mh2, 1]
)
+(3/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-4/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[0, (s+t)/mh2, t/(t+u), 1]*Log[1-u]
+G[(s+t)/mh2, 0, t/(t+u), 1]*Log[1-u]
+G[(s+t)/mh2, t/(t+u), 1/u, 1]*Log[1-u]
-G[0, 1, 2/(mh2+r), 2/(mh2+r), 1]
-G[0, 1/u, (s+t)/mh2, t/(t+u), 1]
-G[0, 2/(mh2-r), 1, t/(t+u), 1]
-G[0, 2/(mh2-r), t/mh2, t/(t+u), 1]
-G[0, 2/(mh2+r), 1, t/(t+u), 1]
-G[0, 2/(mh2+r), t/mh2, t/(t+u), 1]
-G[1/u, 0, (s+t)/mh2, t/(t+u), 1]
-G[1/u, (s+t)/mh2, 0, t/(t+u), 1]
-G[1/u, (s+t)/mh2, t/(t+u), 1/u, 1]
-G[2/(mh2-r), 0, 1, t/(t+u), 1]
-G[2/(mh2-r), 1, t/(t+u), 1/u, 1]
-G[2/(mh2-r), 1, 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2-r), 1, 2/(mh2+r), 2/(mh2+r), 1]
-G[2/(mh2-r), t/mh2, 0, t/(t+u), 1]
-G[2/(mh2-r), t/mh2, t/(t+u), 1/u, 1]
-G[2/(mh2-r), 2/(mh2-r), 1, 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1, 2/(mh2+r), 1]
-G[2/(mh2+r), 0, 1, t/(t+u), 1]
-G[2/(mh2+r), 1, t/(t+u), 1/u, 1]
-G[2/(mh2+r), 1, 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2+r), t/mh2, 0, t/(t+u), 1]
-G[2/(mh2+r), t/mh2, t/(t+u), 1/u, 1]
-G[2/(mh2+r), 2/(mh2-r), 1, 2/(mh2+r), 1]
-G[1-1/t, 1, 0, 1/u, 1]
-G[1-1/t, 1, 1-1/t, 1/u, 1]
-G[1-1/t, t/mh2, 0, 1/u, 1]
-G[1-1/t, t/mh2, 1-1/t, 1/u, 1]
-G[1-1/u, 2/(mh2-r), 1, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2+r), 1, 2/(mh2+r), 1]
+4*G[1-1/u, 1-1/u, 1, 2/(mh2+r), 1]
+G[0, 2/(mh2-r), 0, t/(t+u), 1]
+G[0, 2/(mh2-r), (s+t)/mh2, t/(t+u), 1]
+G[0, 2/(mh2+r), 0, t/(t+u), 1]
+G[0, 2/(mh2+r), (s+t)/mh2, t/(t+u), 1]
+G[0, 1-1/t, 1, t/(t+u), 1]
+G[0, 1-1/t, t/mh2, t/(t+u), 1]
+G[2/(mh2-r), 0, t/(t+u), 1/u, 1]
+G[2/(mh2-r), 0, (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2-r), 1, 1-1/t, 1/u, 1]
+G[2/(mh2-r), t/mh2, 0, 1/u, 1]
+G[2/(mh2-r), t/mh2, 1-1/t, 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, 0, t/(t+u), 1]
+G[2/(mh2-r), (s+t)/mh2, t/(t+u), 1/u, 1]
+G[2/(mh2+r), 0, t/(t+u), 1/u, 1]
+G[2/(mh2+r), 0, (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2+r), 1, 1-1/t, 1/u, 1]
+G[2/(mh2+r), t/mh2, 0, 1/u, 1]
+G[2/(mh2+r), t/mh2, 1-1/t, 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, 0, t/(t+u), 1]
+G[2/(mh2+r), (s+t)/mh2, t/(t+u), 1/u, 1]
+G[1-1/t, 0, 1, t/(t+u), 1]
+G[1-1/t, 0, t/mh2, t/(t+u), 1]
+G[1-1/t, 1, 0, t/(t+u), 1]
+G[1-1/t, 1, t/(t+u), 1/u, 1]
+G[1-1/t, t/mh2, 0, t/(t+u), 1]
+G[1-1/t, t/mh2, t/(t+u), 1/u, 1]
+G[1-1/u, 1, 2/(mh2-r), 2/(mh2+r), 1]
+G[1-1/u, 1, 2/(mh2+r), 2/(mh2+r), 1]
)
+(3/s/u^2-2/mh2/(s+u)/u+8/(s+u)/u-2/mh2/t/u-4/s/u-1/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
+G[u/(t+u), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, u/(t+u), (s+u)/mh2, (s+u)/mh2, 1]
-G[1-1/u, 1, (s+u)/mh2, (s+u)/mh2, 1]
-G[1-1/u, 1/t, (s+u)/mh2, (s+u)/mh2, 1]
-G[1-1/u, u/mh2, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), u/mh2, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), u/mh2, (s+u)/mh2, (s+u)/mh2, 1]
+G[1-1/u, u/(t+u), (s+u)/mh2, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
)
+(3/s/u^2-2/mh2/(s+u)/u+10/(s+u)/u-2/mh2/t/u-4/s/u-1/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+G[2/(mh2-r), 1, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 1, (s+u)/mh2, (s+u)/mh2, 1]
)
+(3/s/u^2+2/mh2/(s+u)/u-6/(s+u)/u+2/mh2/t/u-2/s/u+1/s/t/u+4/(s+u)^2/u+4/(s+u)/u^2)*(
-G[2/(mh2-r), (s+t)/mh2, 0, (s+t)/mh2, 1]
-G[2/(mh2+r), (s+t)/mh2, 0, (s+t)/mh2, 1]
-G[1-1/u, 1, u/mh2, (s+u)/mh2, 1]
+G[0, 1-1/u, 2/(mh2-r), 1, 1]
+G[0, 1-1/u, 2/(mh2+r), 1, 1]
+G[1/u, (s+t)/mh2, 0, (s+t)/mh2, 1]
+G[1-1/u, 0, 2/(mh2-r), 1, 1]
+G[1-1/u, 0, 2/(mh2+r), 1, 1]
+G[1-1/u, 2/(mh2-r), 0, 1/t, 1]
+G[1-1/u, 2/(mh2+r), 0, 1/t, 1]
)
+(3/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u-2/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+G[0, s/(s+u), 1]*G[0, 1-1/u, 1]
+G[0, u/(1+u), 1]*G[2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[0, u/(1+u), 1]*G[2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[0, u/(1+u), 1]*G[2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[0, u/(1+u), 1]*G[2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[0, 1-1/u, 1]*G[(s+t)/mh2, s/(s+u), 1]
+G[0, 1-1/u, 1]*G[1-1/(s+t), 1/u, 1]
+G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1/t, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
+G[1/t, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
+G[0, 0, 1-1/u, 1]*Log[-u/s]
+G[0, 1/u, (s+t)/mh2, 1]*Log[-u]
+G[0, 1/u, 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
+G[0, 1/u, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
+G[0, t/(t+u), 2/(mh2-r), 1]*Log[1-u]
+G[0, t/(t+u), 2/(mh2+r), 1]*Log[1-u]
+G[0, (s+t)/mh2, s/(s+u), 1]*Log[1-u]
+G[0, (s+t)/mh2, t/mh2, 1]*Log[1-u]
+G[0, 2/(mh2-r), t/mh2, 1]*Log[-u]
+G[0, 2/(mh2-r), t/(t+u), 1]*Log[1-u]
+G[0, 2/(mh2+r), t/mh2, 1]*Log[-u]
+G[0, 2/(mh2+r), t/(t+u), 1]*Log[1-u]
+G[0, 1-1/t, t/mh2, 1]*Log[1-u]
+G[0, 1-1/t, 2/(mh2-r), 1]*Log[-u]
+G[0, 1-1/t, 2/(mh2+r), 1]*Log[-u]
+G[0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
+G[0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
+G[0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
+G[0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
+G[1/t, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-mh2]
+G[1/t, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-mh2]
+G[1/t, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-mh2]
+G[1/t, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-mh2]
+G[1/u, 0, 1/u, 1]*Log[-u]
+G[1/u, 0, s/(s+u), 1]*Log[-u]
+G[1/u, 0, 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
+G[1/u, 0, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
+G[1/u, (s+t)/mh2, s/(s+u), 1]*Log[-u]
+G[1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[1-u]
+G[1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[1-u]
+G[1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[1-u]
+G[1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[1-u]
+G[1/u, 1-1/t, 1/u, 1]*Log[1-u]
+G[1/u, 1-1/(s+t), 1/u, 1]*Log[-u]
+G[1/(s+t), 1/t, 2/(mh2-r), 1]*Log[-u]
+G[1/(s+t), 1/t, 2/(mh2+r), 1]*Log[-u]
+G[t/(t+u), 0, 2/(mh2-r), 1]*Log[1-u]
+G[t/(t+u), 0, 2/(mh2+r), 1]*Log[1-u]
+G[t/(t+u), 2/(mh2-r), 1/u, 1]*Log[1-u]
+G[t/(t+u), 2/(mh2+r), 1/u, 1]*Log[1-u]
+G[(s+t)/mh2, 0, s/(s+u), 1]*Log[1-u]
+G[(s+t)/mh2, 0, t/mh2, 1]*Log[1-u]
+G[(s+t)/mh2, 1-1/(s+t), 1/u, 1]*Log[1-u]
+G[2/(mh2-r), 0, t/mh2, 1]*Log[-u]
+G[2/(mh2-r), 0, t/(t+u), 1]*Log[1-u]
+G[2/(mh2-r), 1/t, 2/(mh2-r), 1]*Log[-u]
+G[2/(mh2-r), 1/t, 2/(mh2+r), 1]*Log[-u]
+G[2/(mh2-r), t/(t+u), 1/u, 1]*Log[1-u]
+G[2/(mh2-r), 1-1/t, 1/u, 1]*Log[-u]
+G[2/(mh2-r), 1-1/(s+t), 1, 1]*Log[1-u]
+G[2/(mh2-r), 1-1/(s+t), 1/u, 1]*Log[1-u]
+G[2/(mh2+r), 0, t/mh2, 1]*Log[-u]
+G[2/(mh2+r), 0, t/(t+u), 1]*Log[1-u]
+G[2/(mh2+r), 1/t, 2/(mh2-r), 1]*Log[-u]
+G[2/(mh2+r), 1/t, 2/(mh2+r), 1]*Log[-u]
+G[2/(mh2+r), t/(t+u), 1/u, 1]*Log[1-u]
+G[2/(mh2+r), 1-1/t, 1/u, 1]*Log[-u]
+G[2/(mh2+r), 1-1/(s+t), 1, 1]*Log[1-u]
+G[2/(mh2+r), 1-1/(s+t), 1/u, 1]*Log[1-u]
+G[1-1/mh2, 1-1/(s+t), 1-1/t, 1]*Log[2-mh2-r]
+G[1-1/mh2, 1-1/(s+t), 1-1/t, 1]*Log[2-mh2+r]
+G[1-1/t, 0, 1, 1]*Log[-u]
+G[1-1/t, 0, t/mh2, 1]*Log[1-u]
+G[1-1/t, 0, 2/(mh2-r), 1]*Log[-u]
+G[1-1/t, 0, 2/(mh2+r), 1]*Log[-u]
+G[1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
+G[1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
+G[1-1/t, 2/(mh2-r), 1/u, 1]*Log[-u]
+G[1-1/t, 2/(mh2+r), 1/u, 1]*Log[-u]
+G[1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[1-u]
+G[1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[1-u]
+G[1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[1-u]
+G[1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[1-u]
+G[1-1/u, 0, 1, 1]*Log[-u/s]
+G[1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
+G[1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
+G[1-1/(s+t), 1, s/(s+u), 1]*Log[1-u]
+G[1-1/(s+t), 1, 1-1/t, 1]*Log[2-mh2-r]
+G[1-1/(s+t), 1, 1-1/t, 1]*Log[2-mh2+r]
+G[1-1/(s+t), (s+t)/mh2, s/(s+u), 1]*Log[1-u]
+G[1-1/(s+t), 2/(mh2-r), 1/u, 1]*Log[1-u]
+G[1-1/(s+t), 2/(mh2+r), 1/u, 1]*Log[1-u]
+G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[-u]
+G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[-u]
+G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[-u]
+G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[-u]
+G[1-1/(s+t), 1-1/t, 1, 1]*Log[2-mh2-r]
+G[1-1/(s+t), 1-1/t, 1, 1]*Log[2-mh2+r]
+G[1-1/(s+t), 1-1/t, 1/u, 1]*Log[1-u]
+G[1-1/(s+t), 1-1/(s+t), 1/u, 1]*Log[-u]
+G[0, 1-1/t, 1]*Log[-u]*Log[-t/(s+u)]
+G[2/(mh2-r), 2/(mh2+r), 1]*Log[-u]*Log[1-t]
+G[2/(mh2+r), 2/(mh2-r), 1]*Log[-u]*Log[1-t]
+G[1-1/mh2, 1-1/t, 1]*Log[2]*Log[2-mh2-r]
+G[1-1/mh2, 1-1/t, 1]*Log[2]*Log[2-mh2+r]
+G[1-1/t, 1/u, 1]*Log[-u]*Log[1-u]
+G[1-1/(s+t), 1-1/t, 1]*Log[-u]*Log[2-mh2-r]
+G[1-1/(s+t), 1-1/t, 1]*Log[-u]*Log[2-mh2+r]
+Log[2]*Log[-u]^2*Log[1-t]
+Log[2]^2*Log[-u]*Log[1-t]
+1/6*Pi^2*G[0, s/(s+u), 1]
+1/6*Pi^2*G[(s+t)/mh2, s/(s+u), 1]
-1/6*Pi^2*G[2*s/(-t*u-rtus+s+u), 1/u, 1]
-1/6*Pi^2*G[2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-1/6*Pi^2*G[2*s/(-t*u+rtus+s+u), 1/u, 1]
-1/6*Pi^2*G[2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+1/6*Pi^2*G[1-1/(s+t), 1/u, 1]
+1/6*Pi^2*Log[-u/t]^2
-G[0, 1/u, 1]*G[0, u/(1+u), 1]
-G[0, 1/u, 1]*G[u/(1+u), 1-1/u, 1]
+1/2*G[0, 1/u, 1]*Log[-u]^2
-G[0, s/(s+u), 1]*G[0, u/(1+u), 1]
-G[0, s/(s+u), 1]*G[u/(1+u), 1-1/u, 1]
+1/2*G[0, s/(s+u), 1]*Log[-u]^2
-G[0, u/(1+u), 1]*G[(s+t)/mh2, s/(s+u), 1]
-G[0, u/(1+u), 1]*G[1-1/t, 1/u, 1]
-3*G[0, 1-1/mh2, 1]*G[1/t, 2/(mh2-r), 1]
-3*G[0, 1-1/mh2, 1]*G[1/t, 2/(mh2+r), 1]
-G[0, 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[0, 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[0, 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[0, 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[0, 1-1/(s+t), 1]*G[1/t, 2/(mh2-r), 1]
-G[0, 1-1/(s+t), 1]*G[1/t, 2/(mh2+r), 1]
-1/2*G[1/t, (s+u)/mh2, 1]*Log[-u]^2
+1/2*G[1/t, 2/(mh2-r), 1]*Log[-u]^2
-1/2*G[1/t, 2/(mh2-r), 1]*Log[1-mh2]^2
+1/2*G[1/t, 2/(mh2-r), 1]*Log[1-s-t]^2
+1/2*G[1/t, 2/(mh2+r), 1]*Log[-u]^2
-1/2*G[1/t, 2/(mh2+r), 1]*Log[1-mh2]^2
+1/2*G[1/t, 2/(mh2+r), 1]*Log[1-s-t]^2
-G[u/(1+u), 1-1/u, 1]*G[(s+t)/mh2, s/(s+u), 1]
+1/2*G[(s+t)/mh2, s/(s+u), 1]*Log[-u]^2
+1/2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[-u]^2
+1/2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[-u]^2
-1/2*G[2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[-u]^2
-1/2*G[2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[-u]^2
-1/2*G[2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[-u]^2
-1/2*G[2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[-u]^2
-4*G[1/t, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/t, 1]
-4*G[1/t, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/t, 1]
+2*G[(s+u)/mh2, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/t, 1]
+2*G[(s+u)/mh2, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/t, 1]
-G[2/(mh2-r), 2/(mh2+r), 1]*G[1-1/mh2, 1-1/t, 1]
-G[2/(mh2+r), 2/(mh2-r), 1]*G[1-1/mh2, 1-1/t, 1]
-G[1-1/mh2, 1-1/t, 1]*Log[2]^2
-1/2*G[1-1/mh2, 1-1/t, 1]*Log[2-mh2-r]^2
-1/2*G[1-1/mh2, 1-1/t, 1]*Log[2-mh2+r]^2
-G[u/(1+u), 1-1/u, 1]*G[1-1/t, 1/u, 1]
-1/2*G[1-1/t, 1/u, 1]*Log[1-u]^2
+1/2*G[1-1/(s+t), 1/u, 1]*Log[-u]^2
+1/2*G[1-1/(s+t), 1/u, 1]*Log[1-u]^2
-G[0, 0, 1/u, 1]*Log[-u]
+2*G[0, 0, t/mh2, 1]*Log[1-u]
-2*G[0, 0, u/(1+u), 1]*Log[-u/s]
+4*G[0, 0, 1-1/t, 1]*Log[2]
-2*G[0, 0, 1-1/t, 1]*Log[2-mh2-r]
-2*G[0, 0, 1-1/t, 1]*Log[2-mh2+r]
-G[0, 1, s/(s+u), 1]*Log[1-u]
-G[0, 1/u, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
-G[0, 1/u, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
-G[0, t/(t+u), t/mh2, 1]*Log[1-u]
-2*G[0, u/(1+u), 1, 1]*Log[-u/s]
-2*G[0, (s+u)/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-2*G[0, (s+u)/mh2, 2/(mh2+r), 1]*Log[1-mh2]
-G[0, 2/(mh2-r), t/mh2, 1]*Log[1-u]
-G[0, 2/(mh2+r), t/mh2, 1]*Log[1-u]
+2*G[0, 1-1/mh2, 1-1/t, 1]*Log[2]
-G[0, 1-1/mh2, 1-1/t, 1]*Log[2-mh2-r]
-G[0, 1-1/mh2, 1-1/t, 1]*Log[2-mh2+r]
+4*G[0, 1-1/t, 1, 1]*Log[u/(s+u)]
-G[0, 1-1/t, t/mh2, 1]*Log[-u]
-G[0, 1-1/t, 2/(mh2-r), 1]*Log[1-u]
-G[0, 1-1/t, 2/(mh2+r), 1]*Log[1-u]
-G[0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
-G[0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
+2*G[0, 1-1/u, 1, 1]*Log[-u/s]
-G[0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
-G[0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
+4*G[1/mh2, 1/t, 2/(mh2-r), 1]*Log[1-mh2]
+4*G[1/mh2, 1/t, 2/(mh2+r), 1]*Log[1-mh2]
-4*G[1/t, 1/t, 2/(mh2-r), 1]*Log[-u]
+4*G[1/t, 1/t, 2/(mh2-r), 1]*Log[1-mh2]
-4*G[1/t, 1/t, 2/(mh2+r), 1]*Log[-u]
+4*G[1/t, 1/t, 2/(mh2+r), 1]*Log[1-mh2]
+2*G[1/t, (s+u)/mh2, 2/(mh2-r), 1]*Log[-u]
-2*G[1/t, (s+u)/mh2, 2/(mh2-r), 1]*Log[1-mh2]
+2*G[1/t, (s+u)/mh2, 2/(mh2+r), 1]*Log[-u]
-2*G[1/t, (s+u)/mh2, 2/(mh2+r), 1]*Log[1-mh2]
-G[1/t, 2/(mh2-r), 2/(mh2-r), 1]*Log[-u]
-G[1/t, 2/(mh2-r), 2/(mh2+r), 1]*Log[-u]
-G[1/t, 2/(mh2+r), 2/(mh2-r), 1]*Log[-u]
-G[1/t, 2/(mh2+r), 2/(mh2+r), 1]*Log[-u]
-G[1/u, 0, s/(s+u), 1]*Log[1-u]
-G[1/u, 0, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
-G[1/u, 0, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
-G[1/u, (s+t)/mh2, s/(s+u), 1]*Log[1-u]
-G[1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[-u]
-G[1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[-u]
-G[1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[-u]
-G[1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[-u]
-2*G[1/u, 1-1/(s+t), 1/u, 1]*Log[1-u]
-G[1/(s+t), 1/t, 2/(mh2-r), 1]*Log[1-mh2]
-G[1/(s+t), 1/t, 2/(mh2+r), 1]*Log[1-mh2]
-G[t/(t+u), 0, s/(s+u), 1]*Log[1-u]
-G[t/(t+u), 0, t/mh2, 1]*Log[1-u]
+2*G[t/(t+u), 1, s/(s+u), 1]*Log[1-u]
-G[t/(t+u), (s+t)/mh2, 1/u, 1]*Log[1-u]
-G[t/(t+u), (s+t)/mh2, s/(s+u), 1]*Log[1-u]
-G[t/(t+u), 1-1/t, 1/u, 1]*Log[1-u]
-G[u/(1+u), 0, 1, 1]*Log[-u/s]
-G[u/(1+u), 1-1/u, 1, 1]*Log[-u/s]
+4*G[u/(t+u), 1/t, 2/(mh2-r), 1]*Log[1-t]
+4*G[u/(t+u), 1/t, 2/(mh2+r), 1]*Log[1-t]
-2*G[u/(t+u), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
-2*G[u/(t+u), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[(s+t)/mh2, 1, s/(s+u), 1]*Log[1-u]
-G[2/(mh2-r), 0, t/mh2, 1]*Log[1-u]
-G[2/(mh2-r), 1/t, (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2-r), 1/t, 2/(mh2-r), 1]*Log[1-mh2]
-G[2/(mh2-r), 1/t, 2/(mh2+r), 1]*Log[1-mh2]
-2*G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]*Log[-u]
+2*G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-2*G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]*Log[-u]
+2*G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2-r), 1-1/t, 1/u, 1]*Log[1-u]
-G[2/(mh2-r), 1-1/(s+t), 1, 1]*Log[-u]
-G[2/(mh2-r), 1-1/(s+t), 1/u, 1]*Log[-u]
-G[2/(mh2+r), 0, t/mh2, 1]*Log[1-u]
-G[2/(mh2+r), 1/t, (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 1/t, 2/(mh2-r), 1]*Log[1-mh2]
-G[2/(mh2+r), 1/t, 2/(mh2+r), 1]*Log[1-mh2]
-2*G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]*Log[-u]
+2*G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-2*G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]*Log[-u]
+2*G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 1-1/t, 1/u, 1]*Log[1-u]
-G[2/(mh2+r), 1-1/(s+t), 1, 1]*Log[-u]
-G[2/(mh2+r), 1-1/(s+t), 1/u, 1]*Log[-u]
+3*G[1-1/mh2, 0, 1-1/mh2, 1]*Log[u/(s+u)]
+2*G[1-1/mh2, 0, 1-1/t, 1]*Log[2]
-G[1-1/mh2, 0, 1-1/t, 1]*Log[2-mh2-r]
-G[1-1/mh2, 0, 1-1/t, 1]*Log[2-mh2+r]
-4*G[1-1/mh2, 1, 1-1/t, 1]*Log[2]
+2*G[1-1/mh2, 1, 1-1/t, 1]*Log[2-mh2-r]
+2*G[1-1/mh2, 1, 1-1/t, 1]*Log[2-mh2+r]
+6*G[1-1/mh2, 1-1/mh2, 1-1/t, 1]*Log[2]
-3*G[1-1/mh2, 1-1/mh2, 1-1/t, 1]*Log[2-mh2-r]
-3*G[1-1/mh2, 1-1/mh2, 1-1/t, 1]*Log[2-mh2+r]
-4*G[1-1/mh2, 1-1/t, 1, 1]*Log[2]
+2*G[1-1/mh2, 1-1/t, 1, 1]*Log[2-mh2-r]
+2*G[1-1/mh2, 1-1/t, 1, 1]*Log[2-mh2+r]
+6*G[1-1/mh2, 1-1/t, 1-1/t, 1]*Log[2]
-3*G[1-1/mh2, 1-1/t, 1-1/t, 1]*Log[2-mh2-r]
-3*G[1-1/mh2, 1-1/t, 1-1/t, 1]*Log[2-mh2+r]
-2*G[1-1/mh2, 1-1/(s+t), 1-1/t, 1]*Log[2]
+4*G[1-1/t, 0, 1, 1]*Log[u/(s+u)]
-G[1-1/t, 0, 1, 1]*Log[1-u]
-G[1-1/t, 0, t/mh2, 1]*Log[-u]
-G[1-1/t, 0, 2/(mh2-r), 1]*Log[1-u]
-G[1-1/t, 0, 2/(mh2+r), 1]*Log[1-u]
-G[1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
-G[1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
+2*G[1-1/t, 1, s/(s+u), 1]*Log[-u]
-2*G[1-1/t, 1, s/(s+u), 1]*Log[1-u]
-G[1-1/t, 2/(mh2-r), 1/u, 1]*Log[1-u]
-G[1-1/t, 2/(mh2+r), 1/u, 1]*Log[1-u]
-G[1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[-u]
-G[1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[-u]
-G[1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[-u]
-G[1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[-u]
-G[1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
-G[1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
-G[1-1/(s+t), 1, s/(s+u), 1]*Log[-u]
-2*G[1-1/(s+t), 1, 1-1/t, 1]*Log[2]
-G[1-1/(s+t), (s+t)/mh2, s/(s+u), 1]*Log[-u]
-G[1-1/(s+t), 2/(mh2-r), 1/u, 1]*Log[-u]
-G[1-1/(s+t), 2/(mh2+r), 1/u, 1]*Log[-u]
-G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[1-u]
-G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[1-u]
-G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[1-u]
-G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[1-u]
-2*G[1-1/(s+t), 1-1/t, 1, 1]*Log[2]
-G[1-1/(s+t), 1-1/t, 1/u, 1]*Log[-u]
-G[1-1/(s+t), 1-1/(s+t), 1/u, 1]*Log[1-u]
-1/3*Log[-u]^3*Log[-u/s]
-3*Zeta[3]*Log[-u/s]
+1/6*Log[-u/s]*Log[1-u]^3
-1/3*Pi^2*Log[-u]*Log[-u/s]
+1/6*Pi^2*Log[-u/s]*Log[1-u]
+8*G[0, 1-1/t, 1]*Log[2]*Log[-u]
-4*G[0, 1-1/t, 1]*Log[-u]*Log[2-mh2-r]
-4*G[0, 1-1/t, 1]*Log[-u]*Log[2-mh2+r]
-G[1/t, 2/(mh2-r), 1]*Log[-u]*Log[1-s-t]
+4*G[1/t, 2/(mh2-r), 1]*Log[-u]*Log[1-t]
-G[1/t, 2/(mh2+r), 1]*Log[-u]*Log[1-s-t]
+4*G[1/t, 2/(mh2+r), 1]*Log[-u]*Log[1-t]
-2*G[(s+u)/mh2, 2/(mh2-r), 1]*Log[-u]*Log[1-t]
-2*G[(s+u)/mh2, 2/(mh2+r), 1]*Log[-u]*Log[1-t]
-G[1-1/(s+t), 1/u, 1]*Log[-u]*Log[1-u]
-2*G[1-1/(s+t), 1-1/t, 1]*Log[2]*Log[-u]
+1/2*Log[-u]^2*Log[-t/(s+u)]*Log[1-t]
-1/2*Log[-u]^2*Log[1-t]*Log[2-mh2-r]
+1/2*Log[-u]*Log[1-t]*Log[2-mh2-r]^2
-1/2*Log[-u]^2*Log[1-t]*Log[2-mh2+r]
+1/2*Log[-u]*Log[1-t]*Log[2-mh2+r]^2
-Log[2]*Log[-u]*Log[1-t]*Log[2-mh2-r]
-Log[2]*Log[-u]*Log[1-t]*Log[2-mh2+r]
-G[0, 1/u, 0, t/mh2, 1]
-G[0, 1/u, 1/u, 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1/u, 1/u, 2*s/(-t*u+rtus+s+u), 1]
-G[0, 1/u, t/(t+u), 1, 1]
-G[0, 1/u, t/(t+u), 2/(mh2-r), 1]
-G[0, 1/u, t/(t+u), 2/(mh2+r), 1]
-G[0, 1/u, (s+t)/mh2, t/mh2, 1]
-G[0, 1/u, 2/(mh2-r), t/(t+u), 1]
-G[0, 1/u, 2/(mh2+r), t/(t+u), 1]
-G[0, 1/u, 1-1/t, t/mh2, 1]
-G[0, 1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
-G[0, 2/(mh2-r), t/mh2, (s+t)/mh2, 1]
-G[0, 2/(mh2-r), 1-1/t, 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 1-1/t, 2/(mh2+r), 1]
-G[0, 2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
-G[0, 2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
-G[0, 2/(mh2+r), t/mh2, (s+t)/mh2, 1]
-G[0, 2/(mh2+r), 1-1/t, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1-1/t, 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
-G[0, 2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
-G[0, 1-1/mh2, 1, t/mh2, 1]
-G[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1]
-G[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1]
-G[0, 1-1/mh2, 1-1/t, t/mh2, 1]
-G[0, 1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
-G[0, 1-1/t, 1, 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1-1/t, 1, 2*s/(-t*u+rtus+s+u), 1]
-G[0, 1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), 1]
-G[0, 1-1/t, t/mh2, 2/(mh2-r), 1]
-G[0, 1-1/t, t/mh2, 2/(mh2+r), 1]
-G[0, 1-1/t, t/(t+u), t/mh2, 1]
-G[0, 1-1/t, t/(t+u), (s+t)/mh2, 1]
-G[0, 1-1/t, 2/(mh2-r), 1, 1]
-G[0, 1-1/t, 2/(mh2-r), t/mh2, 1]
-G[0, 1-1/t, 2/(mh2-r), (s+t)/mh2, 1]
-G[0, 1-1/t, 2/(mh2+r), 1, 1]
-G[0, 1-1/t, 2/(mh2+r), t/mh2, 1]
-G[0, 1-1/t, 2/(mh2+r), (s+t)/mh2, 1]
+2*G[1/mh2, 0, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1/mh2, 0, (s+u)/mh2, 2/(mh2+r), 1]
-4*G[1/mh2, 1/mh2, 1/t, 2/(mh2-r), 1]
-4*G[1/mh2, 1/mh2, 1/t, 2/(mh2+r), 1]
-4*G[1/mh2, 1/t, 1/t, 2/(mh2-r), 1]
-4*G[1/mh2, 1/t, 1/t, 2/(mh2+r), 1]
+2*G[1/mh2, 1/t, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1/mh2, 1/t, (s+u)/mh2, 2/(mh2+r), 1]
-G[1/mh2, 1/t, 2/(mh2-r), 2/(mh2-r), 1]
-G[1/mh2, 1/t, 2/(mh2-r), 2/(mh2+r), 1]
-G[1/mh2, 1/t, 2/(mh2+r), 2/(mh2-r), 1]
-G[1/mh2, 1/t, 2/(mh2+r), 2/(mh2+r), 1]
-2*G[1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
-2*G[1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
-4*G[1/t, u/(t+u), 1/t, 2/(mh2-r), 1]
-4*G[1/t, u/(t+u), 1/t, 2/(mh2+r), 1]
+2*G[1/t, u/(t+u), (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1/t, u/(t+u), (s+u)/mh2, 2/(mh2+r), 1]
-2*G[1/u, 0, 0, t/mh2, 1]
-G[1/u, 0, 1/u, 2*s/(-t*u-rtus+s+u), 1]
-G[1/u, 0, 1/u, 2*s/(-t*u+rtus+s+u), 1]
-G[1/u, 0, t/(t+u), 2/(mh2-r), 1]
-G[1/u, 0, t/(t+u), 2/(mh2+r), 1]
-G[1/u, 0, (s+t)/mh2, s/(s+u), 1]
-G[1/u, 0, (s+t)/mh2, t/mh2, 1]
-G[1/u, 0, 2/(mh2-r), t/(t+u), 1]
-G[1/u, 0, 2/(mh2+r), t/(t+u), 1]
-G[1/u, 0, 1-1/t, t/mh2, 1]
-G[1/u, 0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
-G[1/u, 0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
-G[1/u, 1/u, 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1/u, 1/u, 0, 2*s/(-t*u+rtus+s+u), 1]
-G[1/u, 1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1/u, 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1/u, 1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1/u, 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1/u, 1/u, 1-1/t, 1/u, 1]
+2*G[1/u, 1/u, 1-1/(s+t), 1/u, 1]
-G[1/u, t/(t+u), 0, 2/(mh2-r), 1]
-G[1/u, t/(t+u), 0, 2/(mh2+r), 1]
-2*G[1/u, t/(t+u), 1, s/(s+u), 1]
-G[1/u, t/(t+u), 2/(mh2-r), 1/u, 1]
-G[1/u, t/(t+u), 2/(mh2+r), 1/u, 1]
-G[1/u, (s+t)/mh2, 0, s/(s+u), 1]
-G[1/u, (s+t)/mh2, 0, t/mh2, 1]
-G[1/u, (s+t)/mh2, 1-1/(s+t), 1/u, 1]
-G[1/u, 2/(mh2-r), 0, t/(t+u), 1]
-G[1/u, 2/(mh2-r), t/(t+u), 1/u, 1]
-G[1/u, 2/(mh2-r), 1-1/(s+t), 1, 1]
-G[1/u, 2/(mh2-r), 1-1/(s+t), 1/u, 1]
-G[1/u, 2/(mh2+r), 0, t/(t+u), 1]
-G[1/u, 2/(mh2+r), t/(t+u), 1/u, 1]
-G[1/u, 2/(mh2+r), 1-1/(s+t), 1, 1]
-G[1/u, 2/(mh2+r), 1-1/(s+t), 1/u, 1]
-G[1/u, 1-1/t, 0, t/mh2, 1]
-G[1/u, 1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1/u, 1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]
+2*G[1/u, 1-1/t, 1, s/(s+u), 1]
-G[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1/u, 1-1/(s+t), 1, s/(s+u), 1]
-G[1/u, 1-1/(s+t), (s+t)/mh2, s/(s+u), 1]
-G[1/u, 1-1/(s+t), 2/(mh2-r), 1/u, 1]
-G[1/u, 1-1/(s+t), 2/(mh2+r), 1/u, 1]
-G[1/u, 1-1/(s+t), 1-1/t, 1/u, 1]
-G[2/(mh2-r), 0, 1, s/(s+u), 1]
-G[2/(mh2-r), 0, 1-1/t, 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 1-1/t, 2/(mh2+r), 1]
-G[2/(mh2-r), 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2-r), 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
-G[2/(mh2-r), 1, (s+t)/mh2, 1/u, 1]
+2*G[2/(mh2-r), 1/mh2, 1/t, 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1/mh2, 1/t, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/t, u/(t+u), (s+u)/mh2, 1]
-G[2/(mh2-r), 1/u, 0, s/(s+u), 1]
-G[2/(mh2-r), 1/u, (s+t)/mh2, s/(s+u), 1]
-G[2/(mh2-r), 1/u, 1-1/(s+t), 1/u, 1]
-G[2/(mh2-r), 1/(s+t), 1/t, 2/(mh2-r), 1]
-G[2/(mh2-r), 1/(s+t), 1/t, 2/(mh2+r), 1]
-G[2/(mh2-r), t/mh2, 0, s/(s+u), 1]
-G[2/(mh2-r), t/mh2, (s+t)/mh2, 1/u, 1]
-G[2/(mh2-r), t/mh2, (s+t)/mh2, s/(s+u), 1]
-2*G[2/(mh2-r), u/mh2, (s+u)/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2-r), u/mh2, (s+u)/mh2, 2/(mh2+r), 1]
-G[2/(mh2-r), (s+t)/mh2, 1, s/(s+u), 1]
-G[2/(mh2-r), 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
-G[2/(mh2-r), 1-1/t, 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/t, 0, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1-1/t, 1, s/(s+u), 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2-r), 1/u, 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2+r), 1/u, 1]
-2*G[2/(mh2-r), 1-1/u, 1/t, (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1-1/u, 1/t, 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1-1/u, 1/t, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1-1/u, u/(t+u), (s+u)/mh2, 1]
-G[2/(mh2-r), 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2-r), 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]
-G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1/u, 1]
-G[2/(mh2+r), 0, 1, s/(s+u), 1]
-G[2/(mh2+r), 0, 1-1/t, 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 1-1/t, 2/(mh2+r), 1]
-G[2/(mh2+r), 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2+r), 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
-G[2/(mh2+r), 1, (s+t)/mh2, 1/u, 1]
+2*G[2/(mh2+r), 1/mh2, 1/t, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1/mh2, 1/t, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/t, u/(t+u), (s+u)/mh2, 1]
-G[2/(mh2+r), 1/u, 0, s/(s+u), 1]
-G[2/(mh2+r), 1/u, (s+t)/mh2, s/(s+u), 1]
-G[2/(mh2+r), 1/u, 1-1/(s+t), 1/u, 1]
-G[2/(mh2+r), 1/(s+t), 1/t, 2/(mh2-r), 1]
-G[2/(mh2+r), 1/(s+t), 1/t, 2/(mh2+r), 1]
-G[2/(mh2+r), t/mh2, 0, s/(s+u), 1]
-G[2/(mh2+r), t/mh2, (s+t)/mh2, 1/u, 1]
-G[2/(mh2+r), t/mh2, (s+t)/mh2, s/(s+u), 1]
-2*G[2/(mh2+r), u/mh2, (s+u)/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2+r), u/mh2, (s+u)/mh2, 2/(mh2+r), 1]
-G[2/(mh2+r), (s+t)/mh2, 1, s/(s+u), 1]
-G[2/(mh2+r), 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/t, 0, 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/t, 0, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1-1/t, 1, s/(s+u), 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2-r), 1/u, 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2+r), 1/u, 1]
-2*G[2/(mh2+r), 1-1/u, 1/t, (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1-1/u, 1/t, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1-1/u, 1/t, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1-1/u, u/(t+u), (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2+r), 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]
-G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1/u, 1]
-G[1-1/mh2, 0, 1, t/mh2, 1]
-G[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/mh2, 0, 1-1/t, t/mh2, 1]
-G[1-1/mh2, 0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/mh2, 0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/mh2, 1, 0, 1/u, 1]
-G[1-1/mh2, 1, 0, s/(s+u), 1]
-G[1-1/mh2, 1, 0, t/mh2, 1]
-2*G[1-1/mh2, 1, 1, s/(s+u), 1]
-G[1-1/mh2, 1, (s+t)/mh2, s/(s+u), 1]
-G[1-1/mh2, 1, 1-1/(s+t), 1/u, 1]
-G[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1-1/mh2, 1-1/t, 0, t/mh2, 1]
-G[1-1/mh2, 1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/mh2, 1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]
+2*G[1-1/mh2, 1-1/t, 1, s/(s+u), 1]
-G[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1-1/mh2, 1-1/(s+t), 1, s/(s+u), 1]
-G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, s/(s+u), 1]
-G[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1/u, 1]
-G[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1/u, 1]
-G[1-1/mh2, 1-1/(s+t), 1-1/t, 1/u, 1]
-G[1-1/t, 0, 1, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/t, 0, 1, 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/t, 0, 1/u, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/t, 0, 1/u, 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/t, 0, t/mh2, 2/(mh2-r), 1]
-G[1-1/t, 0, t/mh2, 2/(mh2+r), 1]
-G[1-1/t, 0, t/(t+u), t/mh2, 1]
-G[1-1/t, 0, t/(t+u), (s+t)/mh2, 1]
-G[1-1/t, 0, 2/(mh2-r), 1, 1]
-G[1-1/t, 0, 2/(mh2-r), t/mh2, 1]
-G[1-1/t, 0, 2/(mh2-r), (s+t)/mh2, 1]
-G[1-1/t, 0, 2/(mh2+r), 1, 1]
-G[1-1/t, 0, 2/(mh2+r), t/mh2, 1]
-G[1-1/t, 0, 2/(mh2+r), (s+t)/mh2, 1]
-G[1-1/t, 1, 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/t, 1, 0, 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/t, 1, 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1-1/t, 1, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1-1/t, 1, 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1-1/t, 1, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1-1/t, 1/u, 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/t, 1/u, 0, 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1-1/t, t/mh2, 0, 2/(mh2-r), 1]
-G[1-1/t, t/mh2, 0, 2/(mh2+r), 1]
-G[1-1/t, t/mh2, 1, s/(s+u), 1]
-G[1-1/t, t/mh2, 2/(mh2-r), 1/u, 1]
-G[1-1/t, t/mh2, 2/(mh2+r), 1/u, 1]
-G[1-1/t, t/(t+u), 0, s/(s+u), 1]
-G[1-1/t, t/(t+u), 0, t/mh2, 1]
+2*G[1-1/t, t/(t+u), 1, s/(s+u), 1]
-G[1-1/t, t/(t+u), (s+t)/mh2, 1/u, 1]
-G[1-1/t, t/(t+u), (s+t)/mh2, s/(s+u), 1]
-G[1-1/t, t/(t+u), 1-1/t, 1/u, 1]
-G[1-1/t, 2/(mh2-r), 0, 1/u, 1]
-G[1-1/t, 2/(mh2-r), 0, s/(s+u), 1]
-G[1-1/t, 2/(mh2-r), 0, t/mh2, 1]
-G[1-1/t, 2/(mh2-r), 1, s/(s+u), 1]
-G[1-1/t, 2/(mh2-r), (s+t)/mh2, 1/u, 1]
-G[1-1/t, 2/(mh2-r), (s+t)/mh2, s/(s+u), 1]
-G[1-1/t, 2/(mh2-r), 1-1/t, 1/u, 1]
-G[1-1/t, 2/(mh2+r), 0, 1/u, 1]
-G[1-1/t, 2/(mh2+r), 0, s/(s+u), 1]
-G[1-1/t, 2/(mh2+r), 0, t/mh2, 1]
-G[1-1/t, 2/(mh2+r), 1, s/(s+u), 1]
-G[1-1/t, 2/(mh2+r), (s+t)/mh2, 1/u, 1]
-G[1-1/t, 2/(mh2+r), (s+t)/mh2, s/(s+u), 1]
-G[1-1/t, 2/(mh2+r), 1-1/t, 1/u, 1]
+2*G[1-1/u, 1, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1-1/u, 1, (s+u)/mh2, 2/(mh2+r), 1]
-4*G[1-1/u, 1/t, 1/t, 2/(mh2-r), 1]
-4*G[1-1/u, 1/t, 1/t, 2/(mh2+r), 1]
+2*G[1-1/u, 1/t, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1-1/u, 1/t, (s+u)/mh2, 2/(mh2+r), 1]
-G[1-1/u, 1/t, 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/u, 1/t, 2/(mh2-r), 2/(mh2+r), 1]
-G[1-1/u, 1/t, 2/(mh2+r), 2/(mh2-r), 1]
-G[1-1/u, 1/t, 2/(mh2+r), 2/(mh2+r), 1]
-G[1-1/u, u/mh2, 1, (s+u)/mh2, 1]
+2*G[1-1/u, u/mh2, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1-1/u, u/mh2, (s+u)/mh2, 2/(mh2+r), 1]
+4*G[1-1/u, u/(t+u), 1/t, 2/(mh2-r), 1]
+4*G[1-1/u, u/(t+u), 1/t, 2/(mh2+r), 1]
-2*G[1-1/u, u/(t+u), (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1-1/u, u/(t+u), (s+u)/mh2, 2/(mh2+r), 1]
-2*G[1-1/u, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1-1/u, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
-2*G[1-1/u, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1-1/u, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
+4*G[1-1/u, 1-1/u, 1, (s+u)/mh2, 1]
+4*G[1-1/u, 1-1/u, 1/t, (s+u)/mh2, 1]
-4*G[1-1/u, 1-1/u, 1/t, 2/(mh2-r), 1]
-4*G[1-1/u, 1-1/u, 1/t, 2/(mh2+r), 1]
+4*G[1-1/u, 1-1/u, u/mh2, (s+u)/mh2, 1]
-4*G[1-1/u, 1-1/u, u/(t+u), (s+u)/mh2, 1]
-4*G[1-1/u, 1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
-4*G[1-1/u, 1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 0, 1-1/t, 2/(mh2-r), 1]
+G[0, 0, 1-1/t, 2/(mh2+r), 1]
+G[0, 1/u, 0, 1, 1]
+G[0, 1/u, t/(t+u), t/mh2, 1]
+G[0, 1/u, t/(t+u), (s+t)/mh2, 1]
+G[0, 1/u, 2/(mh2-r), t/mh2, 1]
+G[0, 1/u, 2/(mh2+r), t/mh2, 1]
+G[0, 1/u, 1-1/t, 1, 1]
+G[0, 1/u, 1-1/t, 2/(mh2-r), 1]
+G[0, 1/u, 1-1/t, 2/(mh2+r), 1]
+G[0, 1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+G[0, 2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), 1]
+G[0, 2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), 1]
+G[0, 2/(mh2-r), t/mh2, 2/(mh2-r), 1]
+G[0, 2/(mh2-r), t/mh2, 2/(mh2+r), 1]
+G[0, 2/(mh2-r), (s+t)/mh2, t/mh2, 1]
+G[0, 2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
+G[0, 2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
+G[0, 2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), 1]
+G[0, 2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), 1]
+G[0, 2/(mh2+r), t/mh2, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), t/mh2, 2/(mh2+r), 1]
+G[0, 2/(mh2+r), (s+t)/mh2, t/mh2, 1]
+G[0, 2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
+G[0, 2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
+G[0, 1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), 1]
+G[0, 1-1/mh2, 2/(mh2-r), t/mh2, 1]
+G[0, 1-1/mh2, 2/(mh2+r), t/mh2, 1]
+G[0, 1-1/mh2, 1-1/t, 1, 1]
+G[0, 1-1/mh2, 1-1/t, 2/(mh2-r), 1]
+G[0, 1-1/mh2, 1-1/t, 2/(mh2+r), 1]
+G[0, 1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+G[0, 1-1/t, 0, 2/(mh2-r), 1]
+G[0, 1-1/t, 0, 2/(mh2+r), 1]
+G[0, 1-1/t, 1, (s+t)/mh2, 1]
+G[0, 1-1/t, 1/u, (s+t)/mh2, 1]
+G[0, 1-1/t, t/mh2, (s+t)/mh2, 1]
+G[0, 1-1/t, t/(t+u), 1, 1]
+G[0, 1-1/t, t/(t+u), 2/(mh2-r), 1]
+G[0, 1-1/t, t/(t+u), 2/(mh2+r), 1]
+G[0, 1-1/t, 2/(mh2-r), t/(t+u), 1]
+G[0, 1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1]
+G[0, 1-1/t, 2/(mh2+r), t/(t+u), 1]
+G[0, 1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1]
+G[1/mh2, 1/(s+t), 1/t, 2/(mh2-r), 1]
+G[1/mh2, 1/(s+t), 1/t, 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2-r), 1/t, 2/(mh2-r), 1]
+G[1/mh2, 2/(mh2-r), 1/t, 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2+r), 1/t, 2/(mh2-r), 1]
+G[1/mh2, 2/(mh2+r), 1/t, 2/(mh2+r), 1]
+G[1/u, 0, 1, s/(s+u), 1]
+G[1/u, 0, t/(t+u), t/mh2, 1]
+G[1/u, 0, 2/(mh2-r), t/mh2, 1]
+G[1/u, 0, 2/(mh2+r), t/mh2, 1]
+G[1/u, 0, 1-1/t, 1, 1]
+G[1/u, 0, 1-1/t, 2/(mh2-r), 1]
+G[1/u, 0, 1-1/t, 2/(mh2+r), 1]
+G[1/u, 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
+G[1/u, 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+G[1/u, 1/u, 0, s/(s+u), 1]
+G[1/u, 1/u, (s+t)/mh2, s/(s+u), 1]
+G[1/u, t/(t+u), 0, s/(s+u), 1]
+G[1/u, t/(t+u), 0, t/mh2, 1]
+G[1/u, t/(t+u), (s+t)/mh2, 1/u, 1]
+G[1/u, t/(t+u), (s+t)/mh2, s/(s+u), 1]
+G[1/u, t/(t+u), 1-1/t, 1/u, 1]
+G[1/u, (s+t)/mh2, 1, s/(s+u), 1]
+G[1/u, 2/(mh2-r), 0, t/mh2, 1]
+G[1/u, 2/(mh2-r), 1-1/t, 1/u, 1]
+G[1/u, 2/(mh2+r), 0, t/mh2, 1]
+G[1/u, 2/(mh2+r), 1-1/t, 1/u, 1]
+G[1/u, 1-1/t, 0, 1, 1]
+G[1/u, 1-1/t, 0, 2/(mh2-r), 1]
+G[1/u, 1-1/t, 0, 2/(mh2+r), 1]
+G[1/u, 1-1/t, 2/(mh2-r), 1/u, 1]
+G[1/u, 1-1/t, 2/(mh2+r), 1/u, 1]
+G[1/u, 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1/u, 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1/u, 1-1/(s+t), 1-1/(s+t), 1/u, 1]
+G[2/(mh2-r), 0, 1/u, 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2-r), 0, 1/u, 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2-r), 0, t/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, t/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), 0, (s+t)/mh2, s/(s+u), 1]
+G[2/(mh2-r), 0, (s+t)/mh2, t/mh2, 1]
+G[2/(mh2-r), 0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2-r), 0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2-r), 1, 1, s/(s+u), 1]
+G[2/(mh2-r), 1, u/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), 1, 1-1/(s+t), 1/u, 1]
+G[2/(mh2-r), 1/u, 0, 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2-r), 1/u, 0, 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[2/(mh2-r), t/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2-r), t/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2-r), t/mh2, 1, s/(s+u), 1]
+G[2/(mh2-r), t/mh2, 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), t/mh2, 2/(mh2+r), 1/u, 1]
+G[2/(mh2-r), u/mh2, 1, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 0, s/(s+u), 1]
+G[2/(mh2-r), (s+t)/mh2, 0, t/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1/u, 1]
+G[2/(mh2-r), 1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2-r), 1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[2/(mh2-r), 1-1/(s+t), 1, s/(s+u), 1]
+G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, s/(s+u), 1]
+G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1/u, 1]
+G[2/(mh2-r), 1-1/(s+t), 1-1/t, 1/u, 1]
+G[2/(mh2+r), 0, 1/u, 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2+r), 0, 1/u, 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2+r), 0, t/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, t/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, (s+t)/mh2, s/(s+u), 1]
+G[2/(mh2+r), 0, (s+t)/mh2, t/mh2, 1]
+G[2/(mh2+r), 0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2+r), 0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2+r), 1, 1, s/(s+u), 1]
+G[2/(mh2+r), 1, u/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 1, 1-1/(s+t), 1/u, 1]
+G[2/(mh2+r), 1/u, 0, 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2+r), 1/u, 0, 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[2/(mh2+r), t/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2+r), t/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), t/mh2, 1, s/(s+u), 1]
+G[2/(mh2+r), t/mh2, 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), t/mh2, 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), u/mh2, 1, (s+u)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 0, s/(s+u), 1]
+G[2/(mh2+r), (s+t)/mh2, 0, t/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1/u, 1]
+G[2/(mh2+r), 1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2+r), 1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[2/(mh2+r), 1-1/(s+t), 1, s/(s+u), 1]
+G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, s/(s+u), 1]
+G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), 1-1/(s+t), 1-1/t, 1/u, 1]
+G[1-1/mh2, 0, 1, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/mh2, 0, 1, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/mh2, 0, 2/(mh2-r), t/mh2, 1]
+G[1-1/mh2, 0, 2/(mh2+r), t/mh2, 1]
+G[1-1/mh2, 0, 1-1/t, 1, 1]
+G[1-1/mh2, 0, 1-1/t, 2/(mh2-r), 1]
+G[1-1/mh2, 0, 1-1/t, 2/(mh2+r), 1]
+G[1-1/mh2, 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/mh2, 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/mh2, 1, 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/mh2, 1, 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 0, 1/u, 1]
+G[1-1/mh2, 2/(mh2-r), 0, s/(s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 0, t/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), 1, s/(s+u), 1]
+G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, s/(s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 1-1/t, 1/u, 1]
+G[1-1/mh2, 2/(mh2+r), 0, 1/u, 1]
+G[1-1/mh2, 2/(mh2+r), 0, s/(s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 0, t/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), 1, s/(s+u), 1]
+G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, s/(s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 1-1/t, 1/u, 1]
+G[1-1/mh2, 1-1/t, 0, 1, 1]
+G[1-1/mh2, 1-1/t, 0, 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/t, 0, 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/t, 2/(mh2-r), 1/u, 1]
+G[1-1/mh2, 1-1/t, 2/(mh2+r), 1/u, 1]
+G[1-1/mh2, 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/mh2, 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1/u, 1]
+G[1-1/t, 0, 0, 2/(mh2-r), 1]
+G[1-1/t, 0, 0, 2/(mh2+r), 1]
+G[1-1/t, 0, 1, (s+t)/mh2, 1]
+G[1-1/t, 0, 1/u, (s+t)/mh2, 1]
+G[1-1/t, 0, t/mh2, (s+t)/mh2, 1]
+G[1-1/t, 0, t/(t+u), 1, 1]
+G[1-1/t, 0, t/(t+u), 2/(mh2-r), 1]
+G[1-1/t, 0, t/(t+u), 2/(mh2+r), 1]
+G[1-1/t, 0, 2/(mh2-r), t/(t+u), 1]
+G[1-1/t, 0, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/t, 0, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/t, 0, 2/(mh2+r), t/(t+u), 1]
+G[1-1/t, 0, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/t, 0, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/t, 1, 0, s/(s+u), 1]
+G[1-1/t, 1, 1, s/(s+u), 1]
+G[1-1/t, 1, (s+t)/mh2, 1/u, 1]
+G[1-1/t, 1, (s+t)/mh2, s/(s+u), 1]
+G[1-1/t, 1/u, 0, s/(s+u), 1]
+G[1-1/t, 1/u, (s+t)/mh2, 1/u, 1]
+G[1-1/t, 1/u, (s+t)/mh2, s/(s+u), 1]
+G[1-1/t, 1/u, 1-1/t, 1/u, 1]
+G[1-1/t, t/mh2, 0, s/(s+u), 1]
+G[1-1/t, t/mh2, (s+t)/mh2, 1/u, 1]
+G[1-1/t, t/mh2, (s+t)/mh2, s/(s+u), 1]
+G[1-1/t, t/(t+u), 0, 2/(mh2-r), 1]
+G[1-1/t, t/(t+u), 0, 2/(mh2+r), 1]
+G[1-1/t, t/(t+u), 2/(mh2-r), 1/u, 1]
+G[1-1/t, t/(t+u), 2/(mh2+r), 1/u, 1]
+G[1-1/t, 2/(mh2-r), 0, t/(t+u), 1]
+G[1-1/t, 2/(mh2-r), 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/t, 2/(mh2-r), 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/t, 2/(mh2-r), t/(t+u), 1/u, 1]
+G[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1-1/t, 2/(mh2+r), 0, t/(t+u), 1]
+G[1-1/t, 2/(mh2+r), 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/t, 2/(mh2+r), 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/t, 2/(mh2+r), t/(t+u), 1/u, 1]
+G[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1-1/u, 1/(s+t), 1/t, 2/(mh2-r), 1]
+G[1-1/u, 1/(s+t), 1/t, 2/(mh2+r), 1]
+G[1-1/u, 2/(mh2-r), 1/t, 2/(mh2-r), 1]
+G[1-1/u, 2/(mh2-r), 1/t, 2/(mh2+r), 1]
+G[1-1/u, 2/(mh2+r), 1/t, 2/(mh2-r), 1]
+G[1-1/u, 2/(mh2+r), 1/t, 2/(mh2+r), 1]
)
+(3/s/u^2+2/3/mh2/(s+u)/u-5/3/(s+u)/u+2/3/mh2/t/u-8/3/s/u+1/3/s/t/u+1/(s+u)^2/u+1/(s+u)/u^2)*(
+Pi^2*Log[-u]*Log[2-mh2-r]
)
+(4/s/u^2+4/mh2/(s+u)/u-11/(s+u)/u+4/mh2/t/u-2/s/u+2/s/t/u+7/(s+u)^2/u+7/(s+u)/u^2)*(
+G[u/(t+u), (s+u)/mh2, 1]*Log[1-t]^2
)
+(5/s/u^2+2/mh2/(s+u)/u+6/(s+u)/u+2/mh2/t/u-4/s/u+1/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+G[0, 1-1/mh2, 0, 1, 1]
+G[1-1/mh2, 0, 0, 1, 1]
)
+(5/s/u^2+2/mh2/(s+u)/u+20/(s+u)/u+2/mh2/t/u-4/s/u+1/s/t/u-22/(s+u)^2/u-22/(s+u)/u^2)*(
+G[0, 0, 1-1/mh2, 1, 1]
)
+(6/s/u^2+8/mh2/(s+u)/u-14/(s+u)/u+8/mh2/t/u-2/s/u+4/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+G[0, u/(t+u), 1/t, 1]*Log[1-t]
-G[1/t, 0, u/(t+u), 1/t, 1]
)
+(7/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-8/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[2/(mh2-r), 0, 0, t/(t+u), 1]
+G[2/(mh2+r), 0, 0, t/(t+u), 1]
)
+(7/s/u^2+6/mh2/(s+u)/u-12/(s+u)/u+6/mh2/t/u-4/s/u+3/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+G[0, 1-1/t, 1-1/t, 1]*Log[-u/t]
+G[0, 0, 0, -u/s, 1]
)
+(7/s/u^2+9/mh2/(s+u)/u-6/(s+u)/u+9/mh2/t/u-3/s/u-1/t/u^2-3/(s+u)^2/u+2/(s+u)/u^2)*(
+G[1/mh2, 0, 1/t, 1]
)
+(8/s/u^2+4/mh2/(s+u)/u-6/(s+u)/u+4/mh2/t/u-6/s/u+2/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+G[1-1/u, 1, 2/(mh2-r), (s+u)/mh2, 1]
+G[1-1/u, 1, 2/(mh2+r), (s+u)/mh2, 1]
)
+(8/s/u^2+8/mh2/(s+u)/u-20/(s+u)/u+8/mh2/t/u-4/s/u+4/s/t/u+12/(s+u)^2/u+12/(s+u)/u^2)*(
+G[1/t, 1/t, (s+u)/mh2, 1]*Log[-u]
-G[1/t, (s+u)/mh2, 1]*Log[-u]*Log[1-t]
)
+(8/s/u^2-8/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u)*(
+G[0, 0, 1/(s+t), 1]*Log[-u]
+G[0, 1/(s+t), 2/(mh2-r), 1]*Log[-u]
+G[0, 1/(s+t), 2/(mh2+r), 1]*Log[-u]
+G[0, 2/(mh2-r), u/mh2, 1]*Log[-u]
+G[0, 2/(mh2+r), u/mh2, 1]*Log[-u]
+Log[1-mh2]*Log[1-s-t]
-G[0, 1/(s+t), u/mh2, 1]*Log[-u]
-G[0, 2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 1/(s+t), 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1/(s+t), 2/(mh2+r), 1]
+G[0, 1/mh2, 1/(s+t), 2/(mh2-r), 1]
+G[0, 1/mh2, 1/(s+t), 2/(mh2+r), 1]
+G[0, 1-1/u, 1/(s+t), 2/(mh2-r), 1]
+G[0, 1-1/u, 1/(s+t), 2/(mh2+r), 1]
+G[1-1/u, 0, 1/(s+t), 2/(mh2-r), 1]
+G[1-1/u, 0, 1/(s+t), 2/(mh2+r), 1]
)
+(9/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-10/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
-G[0, 0, 1-1/t, t/(t+u), 1]
-G[0, 1-1/t, 0, t/(t+u), 1]
-G[1-1/t, 0, 0, t/(t+u), 1]
+G[0, 0, 1/u, t/(t+u), 1]
+G[0, 0, 1-1/t, 1/u, 1]
+G[0, 1-1/t, 0, 1/u, 1]
+G[1-1/t, 0, 0, 1/u, 1]
)
+(10/s/u^2+8/mh2/(s+u)/u-14/(s+u)/u+8/mh2/t/u-6/s/u+4/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+G[0, 1/t, u/(t+u), 1]*Log[1-t]
-G[1/t, 0, 1/t, u/(t+u), 1]
)
+(12/s/u^2+8/mh2/(s+u)/u-14/(s+u)/u+8/mh2/t/u-8/s/u+4/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+G[u/(t+u), 0, 1/t, 1]*Log[1-t]
-G[1/t, u/(t+u), 0, 1/t, 1]
-G[1-1/u, 1/t, 0, 1/t, 1]
+G[1-1/u, u/(t+u), 0, 1/t, 1]
)
+(14/s/u^2-14/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u-18/mh2/u^2-18/mh2/(s+t)/u+18/(s+t)/u)*(
-G[0, 2/(mh2-r), 0, 1/(s+t), 1]
-G[0, 2/(mh2+r), 0, 1/(s+t), 1]
+G[0, 1/mh2, 0, 1/(s+t), 1]
)
+(16/s/u^2+12/mh2/(s+u)/u-22/(s+u)/u+12/mh2/t/u-10/s/u+6/s/t/u+10/(s+u)^2/u+10/(s+u)/u^2)*(
+G[0, 0, 1-1/(s+t), 1]*Log[-u]
-G[0, 0, 1-1/(s+t), 1]*Log[1-u]
)
+(17/s/u^2+6/mh2/(s+u)/u-12/(s+u)/u+6/mh2/t/u-14/s/u+3/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+G[0, 0, 1-1/t, 1]*Log[u/(s+u)]
)
+(20/s/u^2+8/mh2/(s+u)/u-14/(s+u)/u+8/mh2/t/u-16/s/u+4/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+G[1/t, 0, 1/t, 1]*Log[1-mh2]
-G[1/mh2, 0, 1/t, 1/t, 1]
)
+(20/s/u^2-20/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u-24/mh2/u^2-24/mh2/(s+t)/u+24/(s+t)/u)*(
-G[2/(mh2-r), 0, 0, 1/(s+t), 1]
-G[2/(mh2+r), 0, 0, 1/(s+t), 1]
+G[1/mh2, 0, 0, 1/(s+t), 1]
)
+(22/s/u^2+4/mh2/(s+u)/u-8/(s+u)/u+4/mh2/t/u-20/s/u+2/s/t/u+4/(s+u)^2/u+4/(s+u)/u^2)*(
+G[2/(mh2-r), 0, 1/mh2, 1/t, 1]
+G[2/(mh2+r), 0, 1/mh2, 1/t, 1]
)
+(34/s/u^2-34/s/u+6/(s+u)^2/u+6/(s+u)/u^2-6/(s+u)/u-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u)*(
-G[1-1/u, u/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2-r), u/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), u/mh2, 0, 2/(mh2+r), 1]
)
+(38/s/u^2+8/mh2/(s+u)/u-14/(s+u)/u+8/mh2/t/u-34/s/u+4/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+G[0, 1/t, 1/t, 1]*Log[1-mh2]
)
+(-47/6/s/u^2-1/mh2/(s+u)/u+2/(s+u)/u-1/mh2/t/u+22/3/s/u-1/2/s/t/u-1/(s+u)^2/u-1/(s+u)/u^2)*(
+Log[u/(s+u)]*Log[1-t]^3
)
+(-23/2/s/u^2-1/mh2/(s+u)/u+2/(s+u)/u-1/mh2/t/u+11/s/u-1/2/s/t/u-1/(s+u)^2/u-1/(s+u)/u^2)*(
+G[0, 1/t, 1]*Log[1-mh2]^2
)
+(-5/2/s/u^2-4/mh2/(s+u)/u+8/(s+u)/u-4/mh2/t/u-1/2/s/u-1/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+Log[-u/t]*Log[1-u]^2
)
+(5/2/s/u^2+3/mh2/(s+u)/u-8/(s+u)/u+3/mh2/t/u-1/s/u+3/2/s/t/u+5/(s+u)^2/u+5/(s+u)/u^2)*(
+Log[-u]*Log[-t/(s+u)]*Log[1-t]^2
)
+(19/2/s/u^2+3/mh2/(s+u)/u-6/(s+u)/u+3/mh2/t/u-8/s/u+3/2/s/t/u+3/(s+u)^2/u+3/(s+u)/u^2)*(
+G[(s+u)/mh2, u/(t+u), 1]*Log[1-t]^2
+2*G[1-1/t, 0, 1-1/t, 1]*Log[-u/t]
)
+(23/6/s/u^2+1/mh2/(s+u)/u-2/(s+u)/u+1/mh2/t/u-10/3/s/u+1/2/s/t/u+1/(s+u)^2/u+1/(s+u)/u^2)*(
+Log[u/(s+u)]*Log[1-mh2]^3
)
+(25/6/s/u^2+1/mh2/(s+u)/u-2/(s+u)/u+1/mh2/t/u-11/3/s/u+1/2/s/t/u+1/(s+u)^2/u+1/(s+u)/u^2)*(
+Log[-u/t]*Log[1-t]^3
)
+(29/6/s/u^2-4/3/(s+u)^2/u-4/3/(s+u)/u^2+8/mh2/(s+u)/u-14/3/(s+u)/u+8/mh2/t/u-10/3/s/u+3/2/s/t/u)*(
+G[1/t, (s+u)/mh2, 1]*Log[-t]
)
+(205/3/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u-202/3/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+G[0, 1/u, 1]*G[0, 1-1/u, 1]
)
+(223/3/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u-220/3/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+G[(s+t)/mh2, 0, 1/u, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 0, 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, 0, 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, 0, 1/u, 1]
)
+(241/3/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u-238/3/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+G[0, (s+t)/mh2, 1/u, 1]*Log[1-u]
-G[1/u, 0, (s+t)/mh2, 1/u, 1]
)
+(259/3/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u-256/3/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+G[2/(mh2-r), 0, (s+t)/mh2, 1/u, 1]
+G[2/(mh2+r), 0, (s+t)/mh2, 1/u, 1]
)
+(319/3/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-322/3/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[2/(mh2-r), 0, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, 2/(mh2-r), 0, 2/(mh2+r), 1]
-G[1/u, 2/(mh2+r), 0, 2/(mh2+r), 1]
)
+(319/3/s/u^2-2/mh2/(s+u)/u+6/(s+u)/u-2/mh2/t/u-322/3/s/u-1/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+G[2/(mh2+r), 0, 2/(mh2+r), 1]*Log[1-u]
)
+(44/3/s/u-8/(s+u)/u+2/mh2/t/u+3/2/s/u^2-2/t/u^2-1/(s+u)^2/u+2/mh2/(s+u)/u-55/6/s/t/u)*(
+G[2/(mh2-r), 0, 1/t, 1]
+G[2/(mh2+r), 0, 1/t, 1]
)
+(-30/(s+u)/u^2-7/3/s/u+24/(s+u)/u+3/mh2/t/u-8/s/u^2+3/t/u^2+3/mh2/(s+u)/u+1/3/s/t/u)*(
+G[1-1/t, t/(1+t), 1, 1]
)
+(-30/(s+u)/u^2+1/3/s/u+20/(s+u)/u+7/mh2/t/u-7/s/u^2+3/t/u^2+7/mh2/(s+u)/u-4/3/s/t/u)*(
+G[0, t/(1+t), t/(1+t), 1]
)
+(-16/(s+u)/u^2+5/6/s/u+13/(s+u)/u+1/2/mh2/t/u-4/s/u^2+5/2/t/u^2+1/2/mh2/(s+u)/u-11/6/s/t/u)*(
+G[t/(1+t), 1-1/t, 1, 1]
)
+(-12/(s+u)/u^2-25/s/u+9/(s+u)/u+20/s/u^2-10/(s+u)^2/u+7/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 0, t/(t+u), 1]*Log[1-u]
)
+(-1/(s+u)/u^2-2/s/u+7/(s+u)/u-7/mh2/t/u-3/2/s/u^2+1/t/u^2-7/mh2/(s+u)/u+1/2/s/t/u)*(
+G[t/(1+t), 0, 1, 1]
)
+(2/(s+u)/u^2+29/6/s/u-3/2/(s+u)/u-4/s/u^2+5/3/(s+u)^2/u-7/6/s/t/u-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+Pi^2*Log[-u/t]*Log[1-u]
)
+(3/(s+u)/u^2+3/mh2/(s+u)/u-3/(s+u)/u+3/mh2/t/u+2/s/t/u+1/t/u^2+2/t/(s+t)/u-2*mh2/s/u^2)*(
+G[1-1/mh2, 1-1/u, 1, 1]
)
+(13/(s+u)/u^2+7/6/s/u-4/(s+u)/u-19/2/mh2/t/u+5/2/s/u^2+1/2/t/u^2-19/2/mh2/(s+u)/u-5/3/s/t/u)*(
+G[0, t/(1+t), 1, 1]
)
+(-15/2/(s+u)/u^2+49/12/s/u-1/(s+u)/u+31/4/mh2/t/u-1/4/s/u^2+3/4/t/u^2+31/4/mh2/(s+u)/u-17/6/s/t/u)*(
+G[t/(1+t), 0, t/(1+t), 1]
)
+(-10/3/(s+u)/u^2-19/3/s/u+1/3/(s+u)/u+16/3/s/u^2+2/3/(s+u)^2/u+1/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[1/t, (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
-Log[-u]*Log[-t/(s+u)]*Log[1-t]
)
+(-5/2/(s+u)/u^2-5/2/mh2/(s+u)/u+5/2/(s+u)/u-5/2/mh2/t/u+4/s/u-3/s/t/u+1/2/t/u^2-mh2/s/u^2)*(
+Log[-t]*Log[1-u]^2
)
+(11/2/(s+u)/u^2-11/4/s/u+7/(s+u)/u-55/4/mh2/t/u-3/4/s/u^2+5/4/t/u^2-55/4/mh2/(s+u)/u+1/2/s/t/u)*(
+G[0, 0, t/(1+t), 1]
)
+(15/2/(s+u)/u^2+5/4/s/u-7/(s+u)/u+1/4/mh2/t/u+9/4/s/u^2-3/4/t/u^2+1/4/mh2/(s+u)/u-1/2/s/t/u)*(
-6*G[1-1/t, 1, t/(1+t), 1]
+4*G[1-1/t, t/(1+t), t/(1+t), 1]
+G[0, 1-1/t, t/(1+t), 1]
+G[t/(1+t), 1-1/t, t/(1+t), 1]
+G[1-1/t, 0, t/(1+t), 1]
+G[1-1/t, 1-1/t, t/(1+t), 1]
)
+(-8/(s+u)^2/u+25/2/s/u^2-4/t/(s+t)/u-1/mh2/(s+u)/u+15/(s+u)/u-1/mh2/t/u-13/s/u-1/2/s/t/u-14/(s+u)/u^2)*(
+G[0, (s+u)/mh2, 1]*Log[1-t]^2
)
+(-2/(s+u)^2/u-20/s/u^2+2/t/(s+t)/u+20/s/u-8/(s+u)/u^2+8/(s+u)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+G[0, 2/(mh2+r), 2/(mh2+r), 1, 1]
)
+(-1/(s+u)^2/u-1/s/u^2-1/(s+u)/u^2-9/mh2/(s+u)/u+9/(s+u)/u-9/mh2/t/u-1/3/s/t/u+1/t/u^2-2/3/s/u)*(
+G[1/t, 1-1/(s+u), 1]*Log[-t]
+Log[-t]*Log[1-t]*Log[1-s-u]
+2*G[0, 1-1/t, 1]*Log[1-s-u]
+2*G[1/t, 1-1/(s+u), 1]*Log[1-t]
-3*G[(s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]
-Log[-t]^2*Log[1-s-u]
-2*G[1/t, 1/t, 1-1/(s+u), 1]
+3*G[1/t, (s+u)/mh2, 1-1/(s+u), 1]
-2*G[1/t, 1-1/(s+u), 1-1/(s+u), 1]
-3*G[2/(mh2-r), 1, 1-1/(s+u), 1]
-3*G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1]
-3*G[2/(mh2+r), 1, 1-1/(s+u), 1]
-3*G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1]
+3*G[1-1/mh2, 1, 1-1/(s+u), 1]
-4*G[1-1/mh2, 1-1/mh2, 1-1/(s+u), 1]
-2*G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1]
+G[2/(mh2-r), 1/t, 1-1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1]
+G[2/(mh2+r), 1/t, 1-1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1]
)
+(1/(s+u)^2/u-5586/1051/mh2/(s+u)/u-7765/3153/(s+u)/u^2+4947/4204/(s+u)/u-3484/1051/mh2/t/u+2539/3153/s/u^2+3556/3153/s/u-6095/3153/s/t/u+1/4*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Log[1-mh2]^2
)
+(2/(s+u)^2/u-2764/1051/mh2/(s+u)/u-15530/3153/(s+u)/u^2+28069/2102/(s+u)/u-6968/1051/mh2/t/u+5078/3153/s/u^2+7112/3153/s/u-12190/3153/s/t/u-1/2*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+G[0, 1-1/mh2, 1]
)
+(4/(s+u)^2/u+38/s/u^2+16/mh2/(s+u)/u+4/t/(s+t)/u+15/(s+u)/u^2-29/(s+u)/u+18/mh2/t/u-44/s/u+16/s/t/u)*(
-G[0, 0, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 0, 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 0, 1/t, (s+u)/mh2, 1]
)
+(5/(s+u)^2/u-4/s/u^2+4/t/(s+t)/u+10/(s+u)/u^2+6/mh2/(s+u)/u-12/(s+u)/u+6/mh2/t/u-6/s/u+6/s/t/u)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 1]
)
+(-3/2/(s+u)^2/u+80387/3153/s/u^2-2/t/(s+t)/u+3/2/(s+u)/u^2-13/4/mh2/(s+u)/u+13/4/(s+u)/u-13/4/mh2/t/u-441247/12612/s/u+113393/12612/s/t/u)*(
+Log[2-mh2-r]^2
+Log[2-mh2+r]^2
+2*Log[2]^2
-2*Log[2]*Log[2-mh2-r]
-2*Log[2]*Log[2-mh2+r]
)
+(1/18/(s+u)^2/u+1/3/s/u^2-1/9/t/(s+t)/u-1/3/s/u-1/9/(s+u)/u^2+1/9/(s+u)/u-1/6/mh2/u^2-1/6/mh2/(s+t)/u+1/6/(s+t)/u)*(
+Pi^4
)
+(-32/s/u^2+12/t/(s+t)/u-4/mh2/(s+u)/u+6/(s+u)/u-4/mh2/t/u+30/s/u-2/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[2/(mh2-r), 1, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), 1, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), 1, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), 1, 2/(mh2+r), (s+u)/mh2, 1]
)
+(-15/s/u^2+6/t/(s+t)/u-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+14/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[2/(mh2+r), 2/(mh2+r), 0, 1, 1]
)
+(-7/s/u^2+2/t/(s+t)/u-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+6/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[2/(mh2-r), 2/(mh2-r), 1, (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 1, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 1, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 1, (s+u)/mh2, 1]
)
+(-7/s/u^2+8/t/(s+t)/u+2/mh2/(s+u)/u-8/(s+u)/u+2/mh2/t/u+8/s/u+1/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+G[0, (s+u)/mh2, 1]*G[0, 1-1/t, 1]
)
+(-4/s/u^2+1/mh2/(s+u)/u+2/(s+u)/u+1/mh2/t/u-2/s/u+2/s/t/u-1/t/u^2-3/(s+u)^2/u+2/(s+u)/u^2)*(
+G[0, 1/mh2, 1/t, 1]
)
+(2/s/u^2-4/t/(s+t)/u-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u-6/s/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+G[0, (s+u)/mh2, 1/t, 1]*Log[1-t]
-G[1/t, 0, (s+u)/mh2, 1/t, 1]
)
+(4/s/u^2-9/t/(s+t)/u+8/(s+u)/u^2-16/mh2/(s+u)/u+14/(s+u)/u-16/mh2/t/u-4/s/u-4/s/t/u+2/(s+u)^2/u)*(
+G[2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 1]
)
+(5/s/u^2+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u-4/s/u+1/s/t/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1, 1]
)
+(7/s/u^2-4/t/(s+t)/u-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-8/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[2/(mh2-r), 2/(mh2-r), 0, (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 0, (s+u)/mh2, 1]
)
+(8/s/u^2-4/t/(s+t)/u-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u-12/s/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+G[2/(mh2-r), 0, (s+u)/mh2, 1/t, 1]
+G[2/(mh2+r), 0, (s+u)/mh2, 1/t, 1]
)
+(10/s/u^2+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u-8/s/u+2/s/t/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+G[2/(mh2-r), 1/u, (s+t)/mh2, 1, 1]
+G[2/(mh2+r), 1/u, (s+t)/mh2, 1, 1]
)
+(18/s/u^2+8/mh2/(s+u)/u-8/(s+u)/u+8/mh2/t/u-14/s/u+4/s/t/u-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u)*(
+G[1/u, (s+t)/mh2, 1, 1]*Log[1-u]
-G[1/u, 1/u, (s+t)/mh2, 1, 1]
)
+(23/s/u^2-8/t/(s+t)/u+6/mh2/(s+u)/u-8/(s+u)/u+6/mh2/t/u-20/s/u+3/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+G[1-1/t, 0, 1-1/t, 1]*Log[-t/(s+u)]
)
+(26/s/u^2-2/t/(s+t)/u+8/mh2/(s+u)/u-6/(s+u)/u+8/mh2/t/u-22/s/u+4/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+G[0, 1/t, 1]*G[0, 1-1/t, 1]
)
+(43/s/u^2-10/t/(s+t)/u+10/mh2/(s+u)/u-18/(s+u)/u+10/mh2/t/u-38/s/u+5/s/t/u+8/(s+u)^2/u+8/(s+u)/u^2)*(
+G[2/(mh2+r), 0, 1, 1, 1]
)
+(-3/2/s/u^2-4/(s+u)/u^2-8/mh2/(s+u)/u+9/(s+u)/u-8/mh2/t/u+2/s/u-3/2/s/t/u-2/t/(s+t)/u-mh2/s/u^2)*(
+G[1-1/(s+u), (s+u)/mh2, 1]*Log[-t]
-G[1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+G[1/t, 1-1/(s+u), (s+u)/mh2, 1]
+G[1-1/mh2, 1, (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1]
)
+(-23/s/u-9/(s+u)/u+6/mh2/t/u+21/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+10/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-G[0, 1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 1/mh2, 0, (s+u)/mh2, 1]
+G[0, 1/mh2, 1/t, (s+u)/mh2, 1]
)
+(27/s/u+9/(s+u)/u-6/mh2/t/u-25/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, u/(t+u), (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 0, u/(t+u), (s+u)/mh2, 1]
)
+(-25/2/s/u-9/2/(s+u)/u+3/mh2/t/u+23/2/s/u^2+1/(s+u)^2/u+3/mh2/(s+u)/u+5/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+G[0, u/(t+u), 1]*Log[1-t]^2
)
+(-39/(s+u)/u^2-143/3/s/u+36/(s+u)/u-18/mh2/t/u+206/3/s/u^2-12/mh2/(s+u)/u-9/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[0, 1-1/u, 1]*G[(s+t)/mh2, 2/(mh2-r), 1]
+G[0, 1-1/u, 1]*G[(s+t)/mh2, 2/(mh2+r), 1]
+G[(s+t)/mh2, (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
+G[(s+t)/mh2, (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, (s+t)/mh2, (s+t)/mh2, 2/(mh2-r), 1]
-G[1/u, (s+t)/mh2, (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 2/(mh2+r), 1]
)
+(-28/(s+u)/u^2+28/(s+u)/u-12/mh2/t/u+12/s/u^2-2/(s+u)^2/u-8/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 1-1/u, 1]*Log[-u]
)
+(-26/(s+u)/u^2+4/s/u+26/(s+u)/u-14/mh2/t/u+9/s/u^2-10/mh2/(s+u)/u-7/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, (s+t)/mh2, 1]
+G[2/(mh2+r), 0, 1, (s+t)/mh2, 1]
)
+(-26/(s+u)/u^2-116/3/s/u+26/(s+u)/u-14/mh2/t/u+155/3/s/u^2-10/mh2/(s+u)/u-7/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
-G[0, 0, 1/u, 2/(mh2-r), 1]
-G[0, 0, 1/u, 2/(mh2+r), 1]
+G[0, 0, 0, 1/u, 1]
)
+(-25/(s+u)/u^2+19/s/u+24/(s+u)/u-6/mh2/t/u-12/s/u^2-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 1-1/t, 1, 1, 1]
)
+(-15/(s+u)/u^2-4/s/u+9/(s+u)/u-4/mh2/t/u+7/s/u^2-2/mh2/(s+u)/u+5/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 1/t, 2/(mh2-r), (s+u)/mh2, 1]
+G[0, 1/t, 2/(mh2+r), (s+u)/mh2, 1]
)
+(-14/(s+u)/u^2+78/s/u+4/(s+u)/u-4/mh2/t/u-60/s/u^2+12/(s+u)^2/u-2/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 0, 1, 2/(mh2+r), 1]
)
+(-13/(s+u)/u^2-21/s/u+14/(s+u)/u-8/mh2/t/u+27/s/u^2-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 0, 0, (s+t)/mh2, 1]
+G[2/(mh2+r), 0, 0, (s+t)/mh2, 1]
)
+(-13/(s+u)/u^2-11/s/u+12/(s+u)/u-6/mh2/t/u+18/s/u^2-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 0, (s+t)/mh2, 1]*Log[1-u]
)
+(-13/(s+u)/u^2+1/s/u+12/(s+u)/u-6/mh2/t/u+6/s/u^2-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), 1]*Log[-u]^2
+G[0, 2/(mh2+r), 1]*Log[-u]^2
+G[0, 1, (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2-r), 2/(mh2+r), 1, 1]*Log[-u]
+G[2/(mh2+r), 2/(mh2-r), 1, 1]*Log[-u]
+1/2*G[2/(mh2-r), (s+t)/mh2, 1]*Log[-u]^2
+1/2*G[2/(mh2+r), (s+t)/mh2, 1]*Log[-u]^2
-2*G[0, 2/(mh2-r), 2/(mh2-r), 1]*Log[-u]
-G[0, 2/(mh2-r), 2/(mh2+r), 1]*Log[-u]
-G[0, 2/(mh2+r), 2/(mh2-r), 1]*Log[-u]
-2*G[0, 2/(mh2+r), 2/(mh2+r), 1]*Log[-u]
-G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
+3*G[1-1/u, 0, 1-1/u, 1]*Log[-u/(s+t)]
-1/4*Log[-u]^2*Log[2-mh2-r]^2
-1/4*Log[-u]^2*Log[2-mh2+r]^2
+1/2*Log[2]*Log[-u]^2*Log[2-mh2-r]
+1/2*Log[2]*Log[-u]^2*Log[2-mh2+r]
-G[1/u, 0, 1, (s+t)/mh2, 1]
-6*G[2/(mh2-r), 1, 2/(mh2-r), (s+t)/mh2, 1]
-6*G[2/(mh2-r), 1, 2/(mh2+r), (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1, (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1, (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 1-1/mh2, 1, (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1]
-6*G[2/(mh2+r), 1, 2/(mh2-r), (s+t)/mh2, 1]
-6*G[2/(mh2+r), 1, 2/(mh2+r), (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1, (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1, (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]
-2*G[2/(mh2+r), 1-1/mh2, 1, (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1]
+6*G[1-1/mh2, 1, 2/(mh2-r), (s+t)/mh2, 1]
+6*G[1-1/mh2, 1, 2/(mh2+r), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]
+4*G[1-1/mh2, 1-1/mh2, 1, (s+t)/mh2, 1]
-4*G[1-1/mh2, 1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1]
-4*G[1-1/mh2, 1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2-r), 1, 1, (s+t)/mh2, 1]
+G[2/(mh2+r), 1, 1, (s+t)/mh2, 1]
)
+(-13/(s+u)/u^2+3/s/u+14/(s+u)/u-8/mh2/t/u+3/s/u^2-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
+G[0, 2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
+G[0, 1-1/(s+t), 2/(mh2-r), 1]*Log[-u]
+G[0, 1-1/(s+t), 2/(mh2+r), 1]*Log[-u]
+G[1-1/(s+t), 0, 2/(mh2-r), 1]*Log[-u]
+G[1-1/(s+t), 0, 2/(mh2+r), 1]*Log[-u]
-G[0, 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
-G[0, 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
-G[1-1/(s+t), 0, 2/(mh2-r), 1]*Log[1-u]
-G[1-1/(s+t), 0, 2/(mh2+r), 1]*Log[1-u]
-G[0, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2-r), 0, 1-1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/(s+t), 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+t), 0, 2/(mh2+r), 1]
-G[2/(mh2+r), 0, 1-1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+t), 0, 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+t), 0, 2/(mh2+r), 1]
+G[0, 1/u, 1-1/(s+t), 2/(mh2-r), 1]
+G[0, 1/u, 1-1/(s+t), 2/(mh2+r), 1]
+G[0, 2/(mh2-r), 1, (s+t)/mh2, 1]
+G[0, 2/(mh2+r), 1, (s+t)/mh2, 1]
+G[0, 1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1]
+G[0, 1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1]
+G[1/u, 0, 1-1/(s+t), 2/(mh2-r), 1]
+G[1/u, 0, 1-1/(s+t), 2/(mh2+r), 1]
+G[1/u, 1-1/(s+t), 0, 2/(mh2-r), 1]
+G[1/u, 1-1/(s+t), 0, 2/(mh2+r), 1]
+G[1-1/mh2, 0, 1-1/(s+t), 2/(mh2-r), 1]
+G[1-1/mh2, 0, 1-1/(s+t), 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/(s+t), 0, 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/(s+t), 0, 2/(mh2+r), 1]
)
+(-13/(s+u)/u^2+4/s/u+13/(s+u)/u-7/mh2/t/u+5/2/s/u^2-5/mh2/(s+u)/u-7/2/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 1-1/(s+t), 1]*Log[2-mh2+r]^2
+Log[2]*Log[1-s-t]^2*Log[2-mh2+r]
+Log[-u]*Log[1-s-t]*Log[2-mh2+r]^2
-G[1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2+r]^2
-1/2*Log[1-s-t]^2*Log[2-mh2+r]^2
-2*G[0, 1-1/(s+t), 1]*Log[2]*Log[2-mh2+r]
+2*G[1-1/mh2, 1-1/(s+t), 1]*Log[2]*Log[2-mh2+r]
-2*Log[2]*Log[-u]*Log[1-s-t]*Log[2-mh2+r]
)
+(-13/(s+u)/u^2+5/s/u+14/(s+u)/u-8/mh2/t/u+1/s/u^2-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[1/u, 2/(mh2-r), 0, 1, 1]
+G[1/u, 2/(mh2+r), 0, 1, 1]
)
+(-13/(s+u)/u^2+9/s/u+12/(s+u)/u-6/mh2/t/u-2/s/u^2-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2+r), 1]*Log[-u]
)
+(-6/(s+u)/u^2+2/3/s/u+18/(s+u)/u-9/mh2/t/u-14/s/u^2+5/t/u^2-11/(s+u)^2/u-9/mh2/(s+u)/u-8/3/s/t/u)*(
+G[0, 1/t, 1/t, 1]
)
+(-5/(s+u)/u^2-2/t/(s+t)/u-11/6/s/u+6/(s+u)/u-3/2/mh2/t/u-7/2/s/u^2+1/2/t/u^2-3/2/mh2/(s+u)/u+4/3/s/t/u)*(
+3*G[0, 1-1/t, 1]*Log[2-mh2-r]
-4*G[1/t, 2/(mh2-r), 1]*Log[1-t]
-4*G[1/t, 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
+1/2*Log[1-t]^2*Log[2-mh2-r]
+4*G[1/t, 1/t, 2/(mh2-r), 1]
+4*G[1/t, 1/t, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/t, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/t, 2/(mh2+r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2+r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2+r), 1]
)
+(-2/(s+u)/u^2-33/s/u-9/(s+u)/u+8/mh2/t/u+32/s/u^2+8/mh2/(s+u)/u+11/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, u/(t+u), 1]
+G[2/(mh2-r), 0, u/mh2, u/(t+u), 1]
+G[2/(mh2+r), 0, 1, u/(t+u), 1]
+G[2/(mh2+r), 0, u/mh2, u/(t+u), 1]
)
+(-2/(s+u)/u^2-31/s/u-7/(s+u)/u+6/mh2/t/u+29/s/u^2+6/mh2/(s+u)/u+10/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-G[0, 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
-G[0, 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
-G[0, 1-1/u, u/(t+u), (s+u)/mh2, 1]
-G[0, 1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
-G[1-1/u, 0, u/(t+u), (s+u)/mh2, 1]
-G[1-1/u, 0, 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/u, 0, 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 1/t, u/(t+u), (s+u)/mh2, 1]
+G[0, 1-1/u, 1, (s+u)/mh2, 1]
+G[0, 1-1/u, 1/t, (s+u)/mh2, 1]
+G[0, 1-1/u, u/mh2, (s+u)/mh2, 1]
+G[1-1/u, 0, 1, (s+u)/mh2, 1]
+G[1-1/u, 0, 1/t, (s+u)/mh2, 1]
+G[1-1/u, 0, u/mh2, (s+u)/mh2, 1]
)
+(-2/(s+u)/u^2-29/s/u-9/(s+u)/u+8/mh2/t/u+28/s/u^2+8/mh2/(s+u)/u+11/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-G[0, 2/(mh2-r), 0, u/(t+u), 1]
-G[0, 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
-G[0, 2/(mh2+r), 0, u/(t+u), 1]
-G[0, 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
-G[0, 1-1/u, 1, u/(t+u), 1]
-G[0, 1-1/u, u/mh2, u/(t+u), 1]
-G[1-1/u, 0, 1, u/(t+u), 1]
-G[1-1/u, 0, u/mh2, u/(t+u), 1]
+G[0, 1/t, (s+u)/mh2, u/(t+u), 1]
+G[0, 2/(mh2-r), 1, u/(t+u), 1]
+G[0, 2/(mh2-r), u/mh2, u/(t+u), 1]
+G[0, 2/(mh2+r), 1, u/(t+u), 1]
+G[0, 2/(mh2+r), u/mh2, u/(t+u), 1]
)
+(-2/(s+u)/u^2-29/s/u-7/(s+u)/u+6/mh2/t/u+27/s/u^2+6/mh2/(s+u)/u+10/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 1/t, (s+u)/mh2, 1]*Log[-u]
-G[0, 2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
-G[0, 2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
)
+(-2/(s+u)/u^2-25/s/u-9/(s+u)/u+8/mh2/t/u+24/s/u^2+8/mh2/(s+u)/u+11/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-G[1-1/u, 1, 0, u/(t+u), 1]
-G[1-1/u, u/mh2, 0, u/(t+u), 1]
+G[2/(mh2-r), 1, 0, u/(t+u), 1]
+G[2/(mh2-r), u/mh2, 0, u/(t+u), 1]
+G[2/(mh2+r), 1, 0, u/(t+u), 1]
+G[2/(mh2+r), u/mh2, 0, u/(t+u), 1]
)
+(-1/(s+u)/u^2+8/3/s/u-7/(s+u)/u+7/mh2/t/u+1/s/u^2-1/t/u^2+1/(s+u)^2/u+7/mh2/(s+u)/u-5/3/s/t/u)*(
+G[0, t/(1-s-u), 1]*Log[1-mh2]
+4/3*Log[(-1+mh2)/t]^3
+1/6*Pi^2*Log[(-1+mh2)/t]
+3*G[0, 1-1/mh2, 1]*Log[(-1+mh2)/t]
+3*G[-t/(s+u), t/(1-s-u), 1]*Log[1-mh2]
-4*Log[(-1+mh2)/t]^2*Log[1-mh2]
+5/2*Log[(-1+mh2)/t]*Log[1-mh2]^2
-G[0, 0, t/(1-s-u), 1]
-4*G[0, t/(1-s-u), t/(1-s-u), 1]
+3*G[0, -t/(s+u), t/(1-s-u), 1]
-G[t/(1-s-u), 0, t/(1-s-u), 1]
-3*G[t/(1-s-u), -t/(s+u), t/(1-s-u), 1]
)
+(2/(s+u)/u^2+5/s/u-1/(s+u)/u+2/mh2/t/u-2/s/u^2+2/mh2/(s+u)/u-2/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[t/(t+u), 2/(mh2+r), 1]*Log[1-u]
+G[1-1/t, 2/(mh2-r), 1]*Log[1-u]
+G[1-1/t, 2/(mh2+r), 1]*Log[-u]
+2*G[1/t, 2/(mh2-r), 1]*Log[-u]
-2*G[1/t, 2/(mh2-r), 1]*Log[1-mh2]
-G[t/(t+u), 2/(mh2-r), 1]*Log[1-u]
-2*G[u/(t+u), 2/(mh2-r), 1]*Log[1-t]
-2*G[1-1/mh2, 1-1/t, 1]*Log[2]
+2*G[1-1/mh2, 1-1/t, 1]*Log[2-mh2+r]
-G[1-1/t, 2/(mh2-r), 1]*Log[-u]
-G[1-1/t, 2/(mh2+r), 1]*Log[1-u]
+2*Log[2]*Log[-u]*Log[1-t]
-2*Log[-u]*Log[1-t]*Log[2-mh2+r]
+2*G[1/mh2, 1/t, 2/(mh2-r), 1]
+2*G[1/t, u/(t+u), 2/(mh2-r), 1]
-G[1/u, t/(t+u), 2/(mh2+r), 1]
-G[1/u, 1-1/t, 2/(mh2-r), 1]
-G[2/(mh2-r), t/mh2, 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2+r), 1]
-G[2/(mh2+r), t/mh2, 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2+r), 1]
-G[1-1/mh2, 1-1/t, 2/(mh2-r), 1]
-G[1-1/t, t/mh2, 2/(mh2+r), 1]
-G[1-1/t, t/(t+u), 2/(mh2-r), 1]
+2*G[1-1/u, 1, 2/(mh2-r), 1]
+2*G[1-1/u, 1/t, 2/(mh2-r), 1]
-2*G[1-1/u, u/(t+u), 2/(mh2-r), 1]
+G[1/u, t/(t+u), 2/(mh2-r), 1]
+G[1/u, 1-1/t, 2/(mh2+r), 1]
+G[2/(mh2-r), t/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), 1-1/t, 2/(mh2-r), 1]
+G[2/(mh2+r), t/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 1-1/t, 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/t, 2/(mh2+r), 1]
+G[1-1/t, t/mh2, 2/(mh2-r), 1]
+G[1-1/t, t/(t+u), 2/(mh2+r), 1]
)
+(2/(s+u)/u^2+23/s/u+5/(s+u)/u-4/mh2/t/u-20/s/u^2-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1/t, 0, (s+u)/mh2, 1]*Log[1-mh2]
-G[1/mh2, 1/t, 0, (s+u)/mh2, 1]
)
+(2/(s+u)/u^2+25/s/u+11/(s+u)/u-10/mh2/t/u-25/s/u^2-10/mh2/(s+u)/u-12/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 0, 1/mh2, 1/t, 1]
)
+(2/(s+u)/u^2+27/s/u+11/(s+u)/u-10/mh2/t/u-27/s/u^2-10/mh2/(s+u)/u-12/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-G[0, 0, 1-1/u, u/(t+u), 1]
-G[0, 1-1/u, 0, u/(t+u), 1]
-G[1-1/u, 0, 0, u/(t+u), 1]
+G[0, 0, 1/t, u/(t+u), 1]
+G[0, 0, 1-1/u, 1/t, 1]
+G[0, 1-1/u, 0, 1/t, 1]
+G[1-1/u, 0, 0, 1/t, 1]
)
+(2/(s+u)/u^2+33/s/u+7/(s+u)/u-6/mh2/t/u-31/s/u^2-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, u/(t+u), 1]*G[0, 1-1/t, 1]
)
+(2/(s+u)/u^2+37/s/u+11/(s+u)/u-10/mh2/t/u-37/s/u^2-10/mh2/(s+u)/u-12/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 0, 1/t, 1]*Log[-u]
)
+(6/(s+u)/u^2+34/3/s/u-24/(s+u)/u+15/mh2/t/u+31/2/s/u^2-5/t/u^2+3/(s+u)^2/u+15/mh2/(s+u)/u-47/6/s/t/u)*(
+G[0, 1/t, 1]*Log[1-t]
-G[1/t, 0, 1/t, 1]
)
+(11/(s+u)/u^2-3/(s+u)/u+2/mh2/t/u-28/s/u^2-4/(s+u)^2/u-6/s/t/u+24/s/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Log[-u]*Log[1-s-t]
)
+(13/(s+u)/u^2-15/s/u-12/(s+u)/u+6/mh2/t/u+8/s/u^2+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2+r), 1, 1, 1]
+G[2/(mh2+r), 2/(mh2-r), 1, 1, 1]
)
+(13/(s+u)/u^2-5/s/u-12/(s+u)/u+6/mh2/t/u-2/s/u^2+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
+G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
+G[1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]*Log[-u]
+G[1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]*Log[-u]
+1/2*Pi^2*G[1-1/(s+t), 2/(mh2+r), 1]
+3*G[0, 1-1/u, 1]*G[1-1/(s+t), 2/(mh2+r), 1]
-1/2*G[1-1/(s+t), 2/(mh2+r), 1]*Log[-u]^2
+1/2*G[1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]^2
-2*G[0, 1, 2/(mh2-r), 1]*Log[-u]
+4*G[0, 1, 2/(mh2+r), 1]*Log[1-u]
-4*G[1/u, 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
-4*G[(s+t)/mh2, 1, 2/(mh2+r), 1]*Log[1-u]
+4*G[(s+t)/mh2, 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
+2*G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]*Log[-u]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]*Log[-u]
-2*G[2/(mh2+r), 1, 2/(mh2-r), 1]*Log[-u]
+2*G[2/(mh2+r), 1, 2/(mh2-r), 1]*Log[1-mh2]
+2*G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]*Log[-u]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]*Log[-u]
-4*G[1-1/(s+t), 1, 2/(mh2+r), 1]*Log[-u]
+4*G[1-1/(s+t), 1, 2/(mh2+r), 1]*Log[1-u]
-2*G[1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]*Log[-u]
+2*G[1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]*Log[1-u]
+3*G[1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]*Log[-u]
-3*G[1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
+1/3*Pi^2*Log[1-mh2]*Log[2-mh2+r]
+2*G[1/mh2, 0, 1, 2/(mh2-r), 1]
-2*G[1/mh2, 2/(mh2-r), 1, 2/(mh2-r), 1]
-2*G[1/mh2, 2/(mh2+r), 1, 2/(mh2-r), 1]
-4*G[1/u, 0, 1, 2/(mh2+r), 1]
+4*G[1/u, 1/u, 1-1/(s+t), 2/(mh2+r), 1]
+4*G[1/u, (s+t)/mh2, 1, 2/(mh2+r), 1]
-4*G[1/u, (s+t)/mh2, 1-1/(s+t), 2/(mh2+r), 1]
-G[1/u, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]
-G[1/u, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]
-4*G[1/u, 1-1/(s+t), 1, 2/(mh2+r), 1]
-2*G[1/u, 1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]
+3*G[1/u, 1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1, (s+t)/mh2, 2/(mh2+r), 1]
+4*G[2/(mh2-r), 1, 1-1/(s+t), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/u, 1-1/(s+t), 2/(mh2+r), 1]
-4*G[2/(mh2-r), (s+t)/mh2, 1, 2/(mh2+r), 1]
+4*G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1]
+4*G[2/(mh2-r), 1-1/(s+t), 1, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
-3*G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1, (s+t)/mh2, 2/(mh2+r), 1]
+4*G[2/(mh2+r), 1, 1-1/(s+t), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/u, 1-1/(s+t), 2/(mh2+r), 1]
-4*G[2/(mh2+r), (s+t)/mh2, 1, 2/(mh2+r), 1]
+4*G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1]
+4*G[2/(mh2+r), 1-1/(s+t), 1, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
-3*G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]
-2*G[1-1/mh2, 1, (s+t)/mh2, 2/(mh2+r), 1]
-4*G[1-1/mh2, 1, 1-1/(s+t), 2/(mh2+r), 1]
+2*G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]
+2*G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1]
-4*G[1-1/mh2, 1-1/(s+t), 1, 2/(mh2+r), 1]
-2*G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]
+3*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]
+G[1/u, 1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
+G[1/u, 1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
)
+(13/(s+u)/u^2+9/s/u-14/(s+u)/u+8/mh2/t/u-15/s/u^2+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1/u, 0, 0, (s+t)/mh2, 1]
)
+(13/(s+u)/u^2+173/3/s/u-12/(s+u)/u+6/mh2/t/u-194/3/s/u^2+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[(s+t)/mh2, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
+G[(s+t)/mh2, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-u]
+4*G[1/u, (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-4*G[1/u, 1/u, (s+t)/mh2, 2/(mh2+r), 1]
-G[1/u, (s+t)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
-G[1/u, (s+t)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1/u, (s+t)/mh2, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1/u, (s+t)/mh2, 2/(mh2+r), 1]
+G[1/u, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]
+G[1/u, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]
)
+(24/(s+u)/u^2+3/s/u-37/(s+u)/u+24/mh2/t/u-16/s/u^2+20/mh2/(s+u)/u+19/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1-1/u, 1, 0, 1, 1]
)
+(26/(s+u)/u^2-42/s/u-28/(s+u)/u+16/mh2/t/u+30/s/u^2+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 1/t, 2/(mh2-r), 1/t, 1]
+G[0, 1/t, 2/(mh2+r), 1/t, 1]
)
+(39/(s+u)/u^2-19/s/u-36/(s+u)/u+18/mh2/t/u-2/s/u^2+12/mh2/(s+u)/u+9/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[0, 0, 2/(mh2-r), 1]*Log[-u]
)
+(39/(s+u)/u^2+593/3/s/u-34/(s+u)/u+16/mh2/t/u-659/3/s/u^2+10/mh2/(s+u)/u+8/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[0, 0, 2/(mh2-r), 1]*Log[1-u]
)
+(-17/3/(s+u)/u^2+7/6/s/u+2/(s+u)/u+5/2/mh2/t/u-1/s/u^2+1/2/t/u^2+1/3/(s+u)^2/u+5/2/mh2/(s+u)/u-7/6/s/t/u)*(
+Log[-t]^3
)
+(-17/6/(s+u)/u^2-4/3/s/u+17/6/(s+u)/u-5/3/mh2/t/u+4/3/s/u^2-5/3/mh2/(s+u)/u+1/3/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+2*G[2/(mh2-r), 1-1/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1-1/mh2, 2/(mh2-r), 1]
+6*G[1-1/mh2, 1, 2/(mh2-r), 1]
-G[1-1/mh2, 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/mh2, 2/(mh2+r), 2/(mh2-r), 1]
-4*G[1-1/mh2, 1-1/mh2, 2/(mh2-r), 1]
)
+(-13/2/(s+u)/u^2-183/2/s/u+6/(s+u)/u-3/mh2/t/u+95/s/u^2-2/mh2/(s+u)/u-3/2/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+G[(s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]^2
)
+(-13/3/(s+u)/u^2+431/27/s/u+11/3/(s+u)/u-5/3/mh2/t/u-727/54/s/u^2-1/mh2/(s+u)/u-5/6/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*Log[2]^2
)
+(-11/12/(s+u)/u^2+781/108/s/u+1/2/(s+u)/u-1/6/mh2/t/u-175/27/s/u^2+1/6/(s+u)^2/u-1/12/s/t/u+1/12*mh2/s/u^2+1/6/(t+u)^2)*(
+Pi^2*Log[2-mh2+r]^2
-2*Pi^2*Log[2]*Log[2-mh2+r]
)
+(-5/3/(s+u)/u^2+4/3/s/u+2/(s+u)/u-5/3/mh2/t/u+1/3/t/u^2-1/3*mh2/s/u^2+4/3/(s+u)^2/u-5/3/mh2/(s+u)/u-4/3/s/t/u)*(
+Log[1-s-u]^3
+6*G[0, 0, 1-1/(s+u), 1]
+6*G[0, 1-1/(s+u), 1, 1]
)
+(-1/6/(s+u)/u^2-2/9/s/u+13/6/(s+u)/u-13/6/mh2/t/u-1/3/s/u^2+1/2/t/u^2-1/6/(s+u)^2/u-13/6/mh2/(s+u)/u-1/9/s/t/u)*(
+Pi^2*Log[-t]
)
+(7/6/(s+u)/u^2+5/2/s/u-1/3/(s+u)/u+1/3/mh2/t/u-4/s/u^2-1/(s+u)^2/u+1/6/s/t/u-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+Log[1-mh2]*Log[2-mh2-r]^3
-Log[-u]*Log[2-mh2-r]^3
-3*Log[2]*Log[1-mh2]*Log[2-mh2-r]^2
+3*Log[2]*Log[-u]*Log[2-mh2-r]^2
+3*Log[2]^2*Log[1-mh2]*Log[2-mh2-r]
-3*Log[2]^2*Log[-u]*Log[2-mh2-r]
)
+(13/2/(s+u)/u^2-19/2/s/u-6/(s+u)/u+3/mh2/t/u+6/s/u^2+2/mh2/(s+u)/u+3/2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]^2
+G[2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]^2
+Log[2]^2*Log[1-t]^2
+8*G[1/t, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+8*G[1/t, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
+2*G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+2*G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
+2*G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+2*G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
+2/3*Log[2]*Log[1-t]^3
-1/3*Log[1-t]^3*Log[2-mh2-r]
+1/2*Log[1-t]^2*Log[2-mh2-r]^2
-1/3*Log[1-t]^3*Log[2-mh2+r]
+1/2*Log[1-t]^2*Log[2-mh2+r]^2
-Log[2]*Log[1-t]^2*Log[2-mh2-r]
-Log[2]*Log[1-t]^2*Log[2-mh2+r]
-8*G[1/t, 1/t, 2/(mh2-r), (s+u)/mh2, 1]
-8*G[1/t, 1/t, 2/(mh2+r), (s+u)/mh2, 1]
-2*G[1/t, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
-2*G[1/t, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
-2*G[1/t, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
-2*G[1/t, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
)
+(13/2/(s+u)/u^2-3/2/s/u-6/(s+u)/u+3/mh2/t/u-2/s/u^2+2/mh2/(s+u)/u+3/2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Log[2]^2*Log[-u]^2
)
+(13/3/(s+u)/u^2+70/9/s/u-10/3/(s+u)/u+4/3/mh2/t/u-94/9/s/u^2+2/3/mh2/(s+u)/u+2/3/s/t/u-1/3*mh2/s/u^2-2/3/(t+u)^2)*(
+Pi^2*Log[-u/(s+t)]*Log[1-u]
)
+(13/4/(s+u)/u^2+71/36/s/u-7/2/(s+u)/u+2/mh2/t/u-125/36/s/u^2+3/2/mh2/(s+u)/u+1/s/t/u-1/4*mh2/s/u^2-1/2/(t+u)^2)*(
+Log[1-u]^2*Log[2-mh2+r]^2
+6*G[0, 1-1/u, 1]*Log[2-mh2+r]^2
+2/3*Pi^2*Log[1-u]*Log[2-mh2+r]
-12*G[0, 1-1/u, 1]*Log[2]*Log[2-mh2+r]
-2*Log[2]*Log[1-u]^2*Log[2-mh2+r]
)
+(-10/mh2/(s+u)/u-28/(s+u)/u^2+28/(s+u)/u-14/mh2/t/u-27/s/u^2+40/s/u-7/s/t/u-2/(s+u)^2/u+2*mh2/s/u^2+4/(t+u)^2)*(
+4*G[2/(mh2-r), 1/t, 1/t, 2/(mh2-r), 1]
+4*G[2/(mh2-r), 1/t, 1/t, 2/(mh2+r), 1]
+4*G[2/(mh2+r), 1/t, 1/t, 2/(mh2-r), 1]
+4*G[2/(mh2+r), 1/t, 1/t, 2/(mh2+r), 1]
+G[2/(mh2-r), 1/t, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), 1/t, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), 1/t, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 1/t, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2-r), 1/t, 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), 1/t, 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), 1/t, 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), 1/t, 2/(mh2+r), 1]
+G[2/(mh2+r), 1/t, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), 1/t, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 1/t, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), 1/t, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 1/t, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), 1/t, 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), 1/t, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), 1/t, 2/(mh2+r), 1]
)
+(-10/mh2/(s+u)/u-28/(s+u)/u^2+28/(s+u)/u-14/mh2/t/u-15/s/u^2+28/s/u-7/s/t/u-2/(s+u)^2/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
+4*G[1/u, 0, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, 0, 2/(mh2-r), 2/(mh2+r), 1]
-G[1/u, 0, 2/(mh2+r), 2/(mh2+r), 1]
-4*G[1/u, 1/u, 0, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1/u, 0, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1/u, 0, 2/(mh2+r), 1]
)
+(10/mh2/(s+u)/u+28/(s+u)/u^2-28/(s+u)/u+14/mh2/t/u-11/s/u^2-2/s/u+7/s/t/u+2/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+2*G[1/u, 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
-2*G[1/u, 1/u, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2-r), 1/u, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2+r), 1/u, 1-1/(s+t), (s+t)/mh2, 1]
)
+(30/mh2/(s+u)/u+84/(s+u)/u^2-84/(s+u)/u+42/mh2/t/u+27/s/u^2-66/s/u+21/s/t/u+6/(s+u)^2/u-6*mh2/s/u^2-12/(t+u)^2)*(
-G[1-1/u, 1, 1, 2/(mh2-r), 1]
+G[0, 1, 1, 2/(mh2-r), 1]
+G[2/(mh2+r), 1, 1, 2/(mh2-r), 1]
)
+(-5/3/mh2/(s+u)/u-14/3/(s+u)/u^2+14/3/(s+u)/u-7/3/mh2/t/u+283/18/s/u^2-122/9/s/u-7/6/s/t/u-1/3/(s+u)^2/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*G[0, 1/u, 1]
)
+(-4/(s+u)^2/u+98/s/u^2+24/mh2/(s+u)/u-20/(s+u)/u+28/mh2/t/u-114/s/u+28/s/t/u+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
+G[0, 2/(mh2+r), 0, 1, 1]
)
+(2/(s+u)^2/u+5/2/s/u^2+4/(s+u)/u^2+5/2/mh2/(s+u)/u-6/(s+u)/u+5/2/mh2/t/u+47/6/s/u-7/3/s/t/u+1/2/t/u^2-mh2/s/u^2)*(
+G[0, 1-1/t, 1]*Log[-t/(s+u)]
)
+(-47/s/u^2+6/(s+u)/u^2-14/mh2/(s+u)/u+14/(s+u)/u-14/mh2/t/u+50/s/u-21/s/t/u+2/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[2/(mh2-r), 0, 0, u/(t+u), 1]
+G[2/(mh2+r), 0, 0, u/(t+u), 1]
)
+(11/s/u^2-4/mh2/(s+u)/u+2/(s+u)/u-4/mh2/t/u-24/s/u+11/s/t/u-1/(s+u)^2/u-1/(s+u)/u^2+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 1/t, 1]*Log[1-mh2]
)
+(-182/3/s/u^2+12/mh2/(s+u)/u+28/(s+u)/u^2-30/(s+u)/u+16/mh2/t/u+146/3/s/u+8/s/t/u+2/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
-G[0, 0, 2/(mh2-r), (s+t)/mh2, 1]
-G[0, 0, 2/(mh2+r), (s+t)/mh2, 1]
-G[0, 1/u, (s+t)/mh2, (s+t)/mh2, 1]
+G[0, 0, 1/u, (s+t)/mh2, 1]
+G[0, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
+G[0, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
)
+(-27/2/s/u^2+2/t/(s+t)/u+27/2/s/u-2/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u+35/2/mh2/u^2+35/2/mh2/(s+t)/u-35/2/(s+t)/u)*(
-G[2/(mh2-r), 1/(s+t), 1]
-G[2/(mh2+r), 1/(s+t), 1]
+G[1/mh2, 1/(s+t), 1]
+G[1-1/u, 1/(s+t), 1]
)
+(-1/2/s/u^2-1/mh2/(s+u)/u+5/3/(s+u)/u-1/mh2/t/u-1/2/s/t/u-2/3/(s+u)^2/u-2/3/(s+u)/u^2+11/3/mh2/u^2+11/3/mh2/(s+t)/u-11/3/(s+t)/u)*(
+Pi^2*Log[1-u]*Log[1-s-t]
)
+(1/2/s/u^2+1/mh2/(s+u)/u-5/3/(s+u)/u+1/mh2/t/u+1/2/s/t/u+2/3/(s+u)^2/u+2/3/(s+u)/u^2+7/3/mh2/u^2+7/3/mh2/(s+t)/u-7/3/(s+t)/u)*(
+Pi^2*Log[-u]*Log[1-s-t]
)
+(46/s/u+18/(s+u)/u-41/s/u^2-6/(s+u)^2/u-19/s/t/u-10/mh2/(s+u)/u-2/(s+u)/u^2-10/mh2/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 0, (s+u)/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, 0, (s+u)/mh2, 1]
)
+(23/6/s/u-3/(s+u)/u-1/mh2/t/u+2/s/u^2+5/(s+u)^2/u-1/mh2/(s+u)/u-11/6/s/t/u-1/2/(s+u)/u^2-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[0, 1/t, 2/(mh2-r), 1]
+G[0, 1/t, 2/(mh2+r), 1]
)
+(-358/(s+u)/u^2-2132/3/s/u+380/(s+u)/u-190/mh2/t/u+2567/3/s/u^2-46/(s+u)^2/u-142/mh2/(s+u)/u-95/s/t/u+24*mh2/s/u^2+48/(t+u)^2)*(
+G[1/u, (s+t)/mh2, 1/u, 1]*Log[1-u]
-G[1/u, 1/u, (s+t)/mh2, 1/u, 1]
)
+(-226/(s+u)/u^2-554/s/u+248/(s+u)/u-120/mh2/t/u+634/s/u^2-44/(s+u)^2/u-92/mh2/(s+u)/u-60/s/t/u+14*mh2/s/u^2+28/(t+u)^2)*(
+G[0, 0, 1-1/u, 1-1/u, 1]
)
+(-218/(s+u)/u^2-316/s/u+220/(s+u)/u-114/mh2/t/u+419/s/u^2-10/(s+u)^2/u-82/mh2/(s+u)/u-57/s/t/u+16*mh2/s/u^2+32/(t+u)^2)*(
+Zeta[3]*Log[1-u]
)
+(-204/(s+u)/u^2-446/3/s/u+202/(s+u)/u-110/mh2/t/u+761/3/s/u^2+4/(s+u)^2/u-78/mh2/(s+u)/u-55/s/t/u+16*mh2/s/u^2+32/(t+u)^2)*(
+G[0, 0, 0, 1-1/u, 1]
)
+(-184/(s+u)/u^2+248/s/u+196/(s+u)/u-96/mh2/t/u-176/s/u^2-28/(s+u)^2/u-72/mh2/(s+u)/u-48/s/t/u+12*mh2/s/u^2+24/(t+u)^2)*(
+Zeta[3]*Log[1-t]
)
+(-164/(s+u)/u^2+208/s/u+164/(s+u)/u-84/mh2/t/u-130/s/u^2-8/(s+u)^2/u-60/mh2/(s+u)/u-42/s/t/u+12*mh2/s/u^2+24/(t+u)^2)*(
+G[0, 0, 1, 2/(mh2-r), 1]
)
+(-135/(s+u)/u^2+191/s/u+144/(s+u)/u-72/mh2/t/u-137/s/u^2-18/(s+u)^2/u-54/mh2/(s+u)/u-36/s/t/u+9*mh2/s/u^2+18/(t+u)^2)*(
+G[0, 1-1/t, 0, 1-1/t, 1]
)
+(-125/(s+u)/u^2-359/3/s/u+126/(s+u)/u-64/mh2/t/u+533/3/s/u^2-8/(s+u)^2/u-46/mh2/(s+u)/u-32/s/t/u+9*mh2/s/u^2+18/(t+u)^2)*(
+G[1/u, 0, 0, 2/(mh2+r), 1]
)
+(-123/(s+u)/u^2+1343/9/s/u+124/(s+u)/u-64/mh2/t/u-821/9/s/u^2-6/(s+u)^2/u-46/mh2/(s+u)/u-32/s/t/u+9*mh2/s/u^2+18/(t+u)^2)*(
+Zeta[3]*Log[2-mh2+r]
)
+(-122/(s+u)/u^2-54/s/u+132/(s+u)/u-66/mh2/t/u+101/s/u^2-18/(s+u)^2/u-50/mh2/(s+u)/u-33/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+G[1/u, 0, 1/u, 1]*Log[1-u]
-G[1/u, 1/u, 0, 1/u, 1]
)
+(-120/(s+u)/u^2+52/s/u+128/(s+u)/u-64/mh2/t/u-4/s/u^2-16/(s+u)^2/u-48/mh2/(s+u)/u-32/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+G[2/(mh2-r), 1-1/u, 1-1/u, u/mh2, 1]
+G[2/(mh2+r), 1-1/u, 1-1/u, u/mh2, 1]
)
+(-120/(s+u)/u^2+162/s/u+128/(s+u)/u-64/mh2/t/u-114/s/u^2-16/(s+u)^2/u-48/mh2/(s+u)/u-32/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+3*G[(s+u)/mh2, 1/t, 1/t, 1]*Log[1-t]
-3*G[1/t, (s+u)/mh2, 1/t, 1/t, 1]
+3*G[2/(mh2-r), (s+u)/mh2, 1/t, 1/t, 1]
-G[2/(mh2-r), 2/(mh2-r), 1/t, 1/t, 1]
-G[2/(mh2-r), 2/(mh2+r), 1/t, 1/t, 1]
+3*G[2/(mh2+r), (s+u)/mh2, 1/t, 1/t, 1]
-G[2/(mh2+r), 2/(mh2-r), 1/t, 1/t, 1]
-G[2/(mh2+r), 2/(mh2+r), 1/t, 1/t, 1]
)
+(-120/(s+u)/u^2-2126/9/s/u+128/(s+u)/u-64/mh2/t/u+2558/9/s/u^2-16/(s+u)^2/u-48/mh2/(s+u)/u-32/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+3*G[(s+t)/mh2, 1/u, 1/u, 1]*Log[1-u]
-3*G[1/u, (s+t)/mh2, 1/u, 1/u, 1]
+3*G[2/(mh2-r), (s+t)/mh2, 1/u, 1/u, 1]
-G[2/(mh2-r), 2/(mh2-r), 1/u, 1/u, 1]
-G[2/(mh2-r), 2/(mh2+r), 1/u, 1/u, 1]
+3*G[2/(mh2+r), (s+t)/mh2, 1/u, 1/u, 1]
-G[2/(mh2+r), 2/(mh2-r), 1/u, 1/u, 1]
-G[2/(mh2+r), 2/(mh2+r), 1/u, 1/u, 1]
)
+(-118/(s+u)/u^2-554/3/s/u+124/(s+u)/u-62/mh2/t/u+701/3/s/u^2-14/(s+u)^2/u-46/mh2/(s+u)/u-31/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2-r), 0, 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2+r), (s+t)/mh2, 1]
)
+(-116/(s+u)/u^2+88/s/u+120/(s+u)/u-60/mh2/t/u-38/s/u^2-12/(s+u)^2/u-44/mh2/(s+u)/u-30/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+G[2/(mh2-r), 1-1/u, 1, 2/(mh2-r), 1]
+G[2/(mh2+r), 1-1/u, 1, 2/(mh2-r), 1]
)
+(-106/(s+u)/u^2-458/3/s/u+108/(s+u)/u-58/mh2/t/u+611/3/s/u^2-2/(s+u)^2/u-42/mh2/(s+u)/u-29/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+G[0, 0, 1/u, 1/u, 1]
)
+(-105/(s+u)/u^2+139/s/u+112/(s+u)/u-56/mh2/t/u-97/s/u^2-14/(s+u)^2/u-42/mh2/(s+u)/u-28/s/t/u+7*mh2/s/u^2+14/(t+u)^2)*(
+G[0, 0, 0, 1-1/t, 1]
)
+(-95/(s+u)/u^2+109/s/u+94/(s+u)/u-48/mh2/t/u-63/s/u^2-4/(s+u)^2/u-34/mh2/(s+u)/u-24/s/t/u+7*mh2/s/u^2+14/(t+u)^2)*(
+G[0, 1, 0, 2/(mh2-r), 1]
)
+(-91/(s+u)/u^2-52/s/u+85/(s+u)/u-32/mh2/t/u+81/s/u^2-12/(s+u)^2/u-22/mh2/(s+u)/u-9/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[0, 0, 2/(mh2-r), 1, 1]
)
+(-91/(s+u)/u^2-887/3/s/u+104/(s+u)/u-48/mh2/t/u+965/3/s/u^2-26/(s+u)^2/u-38/mh2/(s+u)/u-24/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+G[0, 1-1/u, 0, 1-1/u, 1]
)
+(-90/(s+u)/u^2+50/s/u+96/(s+u)/u-48/mh2/t/u-14/s/u^2-12/(s+u)^2/u-36/mh2/(s+u)/u-24/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[1-1/u, 1, 1-1/u, u/mh2, 1]
)
+(-88/(s+u)/u^2-298/3/s/u+92/(s+u)/u-46/mh2/t/u+409/3/s/u^2-10/(s+u)^2/u-34/mh2/(s+u)/u-23/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[0, 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[0, 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
-G[1/u, 0, 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, 0, 2/(mh2+r), (s+t)/mh2, 1]
)
+(-78/(s+u)/u^2+126/s/u+84/(s+u)/u-48/mh2/t/u-90/s/u^2-12/(s+u)^2/u-36/mh2/(s+u)/u-24/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[0, 1-1/t, 1-1/t, 1, 1]
+G[1-1/t, 1-1/t, 0, 1, 1]
)
+(-78/(s+u)/u^2+128/s/u+84/(s+u)/u-48/mh2/t/u-92/s/u^2-12/(s+u)^2/u-36/mh2/(s+u)/u-24/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[1-1/t, 0, 1-1/t, 1, 1]
)
+(-76/(s+u)/u^2-149/3/s/u+61/(s+u)/u-30/mh2/t/u+269/3/s/u^2+4/(s+u)^2/u-18/mh2/(s+u)/u-8/s/t/u+7*mh2/s/u^2+14/(t+u)^2)*(
+G[0, 1-1/u, 1, 1, 1]
)
+(-75/(s+u)/u^2-141/s/u+80/(s+u)/u-40/mh2/t/u+171/s/u^2-10/(s+u)^2/u-30/mh2/(s+u)/u-20/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+G[(s+t)/mh2, 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[(s+t)/mh2, 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, (s+t)/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), (s+t)/mh2, 1]
)
+(-64/(s+u)/u^2-166/3/s/u+70/(s+u)/u-34/mh2/t/u+235/3/s/u^2-12/(s+u)^2/u-26/mh2/(s+u)/u-17/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 1]*Log[1-u]
)
+(-63/(s+u)/u^2+875/9/s/u+60/(s+u)/u-32/mh2/t/u-569/9/s/u^2+2/(s+u)^2/u-22/mh2/(s+u)/u-16/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+Zeta[3]*Log[2-mh2-r]
)
+(-62/(s+u)/u^2-20/s/u+68/(s+u)/u-34/mh2/t/u+43/s/u^2-10/(s+u)^2/u-26/mh2/(s+u)/u-17/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[2/(mh2-r), 1/u, 0, 1/u, 1]
+G[2/(mh2+r), 1/u, 0, 1/u, 1]
)
+(-62/(s+u)/u^2-166/3/s/u+68/(s+u)/u-34/mh2/t/u+235/3/s/u^2-10/(s+u)^2/u-26/mh2/(s+u)/u-17/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[2/(mh2+r), 0, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, 2/(mh2-r), 0, 2/(mh2-r), 1]
-G[1/u, 2/(mh2+r), 0, 2/(mh2-r), 1]
)
+(-60/(s+u)/u^2+16/s/u+64/(s+u)/u-32/mh2/t/u+8/s/u^2-8/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[2/(mh2-r), 1, 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 1, 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), 1, 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 1, 2/(mh2+r), u/mh2, 1]
+G[1-1/u, 1-1/u, 1, u/mh2, 1]
)
+(-60/(s+u)/u^2+32/s/u+64/(s+u)/u-32/mh2/t/u-8/s/u^2-8/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+1/12*Pi^2*G[1-1/u, 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 1/u, 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 1/u, 2/(mh2-r), 1]
)
+(-60/(s+u)/u^2+64/s/u+64/(s+u)/u-32/mh2/t/u-40/s/u^2-8/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[2/(mh2-r), 1-1/u, u/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 1-1/u, u/mh2, 2/(mh2-r), 1]
)
+(-60/(s+u)/u^2-100/3/s/u+64/(s+u)/u-32/mh2/t/u+172/3/s/u^2-8/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[0, 1/u, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, 0, 1/u, 2/(mh2+r), 1]
)
+(-60/(s+u)/u^2-35/3/s/u+65/(s+u)/u-33/mh2/t/u+211/6/s/u^2-8/(s+u)^2/u-25/mh2/(s+u)/u-33/2/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[0, 2/(mh2-r), 1]*Log[1-u]^2
)
+(-58/(s+u)/u^2+56/s/u+60/(s+u)/u-30/mh2/t/u-31/s/u^2-6/(s+u)^2/u-22/mh2/(s+u)/u-15/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
-G[1-1/u, 1, 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/u, 1, 2/(mh2+r), 2/(mh2-r), 1]
-4*G[1-1/u, 1-1/u, 1, 2/(mh2-r), 1]
+G[0, 1, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), 1, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), 1, 2/(mh2-r), 1]
+G[2/(mh2+r), 1, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), 1, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), 1, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), 1, 2/(mh2-r), 1]
+G[1-1/u, 2/(mh2-r), 1, 2/(mh2-r), 1]
+G[1-1/u, 2/(mh2+r), 1, 2/(mh2-r), 1]
)
+(-54/(s+u)/u^2+4/s/u+52/(s+u)/u-26/mh2/t/u+23/s/u^2-2/(s+u)^2/u-18/mh2/(s+u)/u-13/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[(s+t)/mh2, 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 1-1/(s+t), (s+t)/mh2, 1]
-G[1-1/mh2, 1, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2-r), 1, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2+r), 1, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), (s+t)/mh2, 1]
)
+(-54/(s+u)/u^2+181/2/s/u+115/2/(s+u)/u-30/mh2/t/u-63/s/u^2-3/(s+u)^2/u-22/mh2/(s+u)/u-37/2/s/t/u+7/2*mh2/s/u^2+7/(t+u)^2)*(
+G[0, 2/(mh2-r), 1]*Log[1-t]^2
+G[0, 2/(mh2+r), 1]*Log[1-t]^2
)
+(-50/(s+u)/u^2+1/s/u+35/(s+u)/u-16/mh2/t/u+26/s/u^2+4/(s+u)^2/u-8/mh2/(s+u)/u-1/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+G[1-1/u, 0, 1, 1, 1]
)
+(-47/(s+u)/u^2+63/s/u+52/(s+u)/u-26/mh2/t/u-46/s/u^2-8/(s+u)^2/u-20/mh2/(s+u)/u-13/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
-G[1/t, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
-G[1/t, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
-G[1/t, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
)
+(-46/(s+u)/u^2-210/s/u+56/(s+u)/u-24/mh2/t/u+218/s/u^2-20/(s+u)^2/u-20/mh2/(s+u)/u-12/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[1-1/u, 0, 0, 1-1/u, 1]
)
+(-45/(s+u)/u^2+19/s/u+42/(s+u)/u-18/mh2/t/u+2/s/u^2-6/(s+u)^2/u-12/mh2/(s+u)/u-9/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[0, 0, 2/(mh2-r), 1]*Log[1-mh2]
)
+(-45/(s+u)/u^2+51/s/u+42/(s+u)/u-18/mh2/t/u-30/s/u^2-6/(s+u)^2/u-12/mh2/(s+u)/u-9/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[0, 1, 1-1/t, 1]*Log[-t/(s+u)]
)
+(-43/(s+u)/u^2+55/s/u+44/(s+u)/u-22/mh2/t/u-36/s/u^2-4/(s+u)^2/u-16/mh2/(s+u)/u-11/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[0, 1-1/t, 1]*G[(s+u)/mh2, 2/(mh2-r), 1]
+G[0, 1-1/t, 1]*G[(s+u)/mh2, 2/(mh2+r), 1]
)
+(-41/(s+u)/u^2+3/s/u+40/(s+u)/u-20/mh2/t/u+17/s/u^2-2/(s+u)^2/u-14/mh2/(s+u)/u-10/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[0, 1-1/u, 1]*G[1-1/(s+t), (s+t)/mh2, 1]
+G[1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]*Log[-u]
+1/6*Pi^2*G[1-1/(s+t), (s+t)/mh2, 1]
-G[1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
-G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]
+G[1/u, 1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]
)
+(-36/(s+u)/u^2-240/s/u+40/(s+u)/u-18/mh2/t/u+251/s/u^2-10/(s+u)^2/u-14/mh2/(s+u)/u-9/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[2/(mh2-r), 0, 0, 1/u, 1]
+G[2/(mh2+r), 0, 0, 1/u, 1]
)
+(-36/(s+u)/u^2-506/3/s/u+40/(s+u)/u-18/mh2/t/u+539/3/s/u^2-10/(s+u)^2/u-14/mh2/(s+u)/u-9/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 2/(mh2-r), 0, 1/u, 1]
+G[0, 2/(mh2+r), 0, 1/u, 1]
)
+(-35/(s+u)/u^2+47/s/u+28/(s+u)/u-14/mh2/t/u-24/s/u^2+4/(s+u)^2/u-8/mh2/(s+u)/u-7/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[(s+u)/mh2, (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
+G[(s+u)/mh2, (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, (s+u)/mh2, 2/(mh2-r), 1]
-G[1/t, (s+u)/mh2, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 2/(mh2+r), 1]
)
+(-35/(s+u)/u^2-593/3/s/u+30/(s+u)/u-16/mh2/t/u+659/3/s/u^2+4/(s+u)^2/u-10/mh2/(s+u)/u-8/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[1/u, 0, 0, 2/(mh2-r), 1]
)
+(-34/(s+u)/u^2+17/s/u+29/(s+u)/u-12/mh2/t/u-8/s/u^2-6/(s+u)^2/u-8/mh2/(s+u)/u+1/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[0, 2/(mh2-r), 1/t, 2/(mh2-r), 1]
+G[0, 2/(mh2-r), 1/t, 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 1/t, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1/t, 2/(mh2+r), 1]
)
+(-34/(s+u)/u^2+42/s/u+36/(s+u)/u-16/mh2/t/u-30/s/u^2-12/mh2/(s+u)/u-8/s/t/u-8/(s+u)^2/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 1/t, 0, 2/(mh2-r), 1]
+G[0, 1/t, 0, 2/(mh2+r), 1]
)
+(-32/(s+u)/u^2-122/s/u+34/(s+u)/u-16/mh2/t/u+134/s/u^2-6/(s+u)^2/u-12/mh2/(s+u)/u-8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
-G[0, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]
-G[0, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]
+G[0, 1/u, (s+t)/mh2, 2/(mh2-r), 1]
+G[0, 1/u, (s+t)/mh2, 2/(mh2+r), 1]
)
+(-32/(s+u)/u^2-268/3/s/u+36/(s+u)/u-18/mh2/t/u+301/3/s/u^2-6/(s+u)^2/u-14/mh2/(s+u)/u-9/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 2/(mh2-r), 1/u, (s+t)/mh2, 1]
+G[0, 2/(mh2+r), 1/u, (s+t)/mh2, 1]
)
+(-31/(s+u)/u^2+57/s/u+24/(s+u)/u-14/mh2/t/u-34/s/u^2+8/(s+u)^2/u-8/mh2/(s+u)/u-7/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[0, 1-1/t, 1]*G[2/(mh2-r), (s+u)/mh2, 1]
+G[0, 1-1/t, 1]*G[2/(mh2+r), (s+u)/mh2, 1]
)
+(-30/(s+u)/u^2+28/s/u+30/(s+u)/u-14/mh2/t/u-15/s/u^2-4/(s+u)^2/u-10/mh2/(s+u)/u-7/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-u]
)
+(-30/(s+u)/u^2+30/s/u+32/(s+u)/u-16/mh2/t/u-18/s/u^2-4/(s+u)^2/u-12/mh2/(s+u)/u-8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
-G[1-1/u, u/mh2, 2/(mh2-r), u/mh2, 1]
-G[1-1/u, u/mh2, 2/(mh2+r), u/mh2, 1]
+G[2/(mh2-r), u/mh2, 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), u/mh2, 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), u/mh2, 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), u/mh2, 2/(mh2+r), u/mh2, 1]
)
+(-30/(s+u)/u^2+46/s/u+32/(s+u)/u-16/mh2/t/u-34/s/u^2-4/(s+u)^2/u-12/mh2/(s+u)/u-8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[2/(mh2-r), 0, 1/u, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 1/u, 2/(mh2+r), 1]
)
+(-30/(s+u)/u^2+50/s/u+32/(s+u)/u-16/mh2/t/u-38/s/u^2-4/(s+u)^2/u-12/mh2/(s+u)/u-8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[1-1/u, 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
+G[1-1/u, 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
)
+(-28/(s+u)/u^2-8/t/(s+t)/u-22/3/s/u+20/(s+u)/u+7/mh2/t/u-13/s/u^2-1/t/u^2-5/(s+u)^2/u+7/mh2/(s+u)/u+7/3/s/t/u)*(
+G[1/t, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 1/t, (s+u)/mh2, 1]
)
+(-24/(s+u)/u^2+4/s/u+22/(s+u)/u-12/mh2/t/u+10/s/u^2+2/(s+u)^2/u-8/mh2/(s+u)/u-6/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[2/(mh2-r), 0, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2+r), 0, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2-r), 1, 0, (s+t)/mh2, 1]
+G[2/(mh2+r), 1, 0, (s+t)/mh2, 1]
)
+(-21/(s+u)/u^2+33/s/u+28/(s+u)/u-14/mh2/t/u-30/s/u^2-8/(s+u)^2/u-12/mh2/(s+u)/u-7/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 0, 2/(mh2+r), 1]*Log[-u]
)
+(-18/(s+u)/u^2-2/t/(s+t)/u-14/s/u+22/(s+u)/u-13/mh2/t/u+10/s/u^2+1/t/u^2-2/(s+u)^2/u-9/mh2/(s+u)/u+6/s/t/u)*(
+G[2/(mh2-r), 0, (s+t)/mh2, 1]
+G[2/(mh2+r), 0, (s+t)/mh2, 1]
)
+(-16/(s+u)/u^2+256/3/s/u+12/(s+u)/u-10/mh2/t/u-211/3/s/u^2+10/(s+u)^2/u-6/mh2/(s+u)/u-5/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 1/u, 0, 1/u, 1]
)
+(-15/(s+u)/u^2-7/s/u+16/(s+u)/u-8/mh2/t/u+13/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 0, (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), 0, (s+t)/mh2, 1]*Log[1-u]
+8*G[0, 1/u, 1/u, 1]*Log[1-u]
-8*G[1/u, 0, 1/u, 1/u, 1]
-G[1/u, 2/(mh2-r), 0, (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), 0, (s+t)/mh2, 1]
)
+(-15/(s+u)/u^2+1/s/u+16/(s+u)/u-8/mh2/t/u+5/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 1-1/(s+t), 1]*G[2/(mh2-r), u/mh2, 1]
+G[0, 1-1/(s+t), 1]*G[2/(mh2+r), u/mh2, 1]
+G[0, 1, u/mh2, 1]*Log[1-mh2]
+G[0, 1-1/mh2, 1-1/(s+t), 1]*Log[2]
+G[1/(s+t), 2/(mh2-r), u/mh2, 1]*Log[1-mh2]
+G[1/(s+t), 2/(mh2+r), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2-r), 1, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2-r), 1/(s+t), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2-r), 2/(mh2-r), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2-r), 2/(mh2+r), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), 1, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2+r), 1/(s+t), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 2/(mh2-r), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 2/(mh2+r), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
+G[1-1/mh2, 0, 1-1/(s+t), 1]*Log[2]
+G[1-1/(s+t), 1, (s+t)/mh2, 1]*Log[1-u]
+G[1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2-r), u/mh2, 1]*Log[-u]*Log[1-s-t]
+G[2/(mh2+r), u/mh2, 1]*Log[-u]*Log[1-s-t]
+1/2*Pi^2*G[1/(s+t), u/mh2, 1]
+2*G[0, u/mh2, 1]*Log[1-mh2]^2
+3*G[0, 1-1/mh2, 1]*G[1/(s+t), u/mh2, 1]
-3*G[0, 1-1/mh2, 1]*G[2/(mh2-r), u/mh2, 1]
-3*G[0, 1-1/mh2, 1]*G[2/(mh2+r), u/mh2, 1]
-3*G[0, 1-1/(s+t), 1]*G[1/(s+t), u/mh2, 1]
-1/2*G[1/(s+t), u/mh2, 1]*Log[-u]^2
+1/2*G[1/(s+t), u/mh2, 1]*Log[1-mh2]^2
+3/2*G[1/(s+t), u/mh2, 1]*Log[1-s-t]^2
-1/2*G[2/(mh2-r), u/mh2, 1]*Log[1-mh2]^2
-1/2*G[2/(mh2-r), u/mh2, 1]*Log[1-s-t]^2
-1/2*G[2/(mh2+r), u/mh2, 1]*Log[1-mh2]^2
-1/2*G[2/(mh2+r), u/mh2, 1]*Log[1-s-t]^2
+3*G[1/(s+t), u/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-G[2/(mh2-r), u/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-G[2/(mh2+r), u/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
+1/2*G[1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]^2
+3*G[0, 0, 1-1/(s+t), 1]*Log[2]
+3*G[0, 0, 1-1/(s+t), 1]*Log[-u/(s+t)]
+2*G[0, 1, 1-1/(s+t), 1]*Log[2]
-2*G[0, 1, 1-1/(s+t), 1]*Log[-u/(s+t)]
-G[0, 1-1/mh2, 1-1/(s+t), 1]*Log[-u/(s+t)]
+6*G[0, 1-1/(s+t), 1, 1]*Log[2]
-2*G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[2]
+2*G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[-u/(s+t)]
-4*G[1/mh2, 0, u/mh2, 1]*Log[1-mh2]
-4*G[1/mh2, 1/(s+t), u/mh2, 1]*Log[1-mh2]
+4*G[1/mh2, 2/(mh2-r), u/mh2, 1]*Log[1-mh2]
+4*G[1/mh2, 2/(mh2+r), u/mh2, 1]*Log[1-mh2]
+3*G[1/(s+t), 1/(s+t), u/mh2, 1]*Log[-u]
-3*G[1/(s+t), 1/(s+t), u/mh2, 1]*Log[1-mh2]
-G[1/(s+t), 2/(mh2-r), u/mh2, 1]*Log[-u]
-G[1/(s+t), 2/(mh2+r), u/mh2, 1]*Log[-u]
-G[2/(mh2-r), 1, u/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 1, (s+t)/mh2, 1]*Log[1-u]
-G[2/(mh2-r), 1/(s+t), u/mh2, 1]*Log[-u]
-G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 1, u/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 1, (s+t)/mh2, 1]*Log[1-u]
-G[2/(mh2+r), 1/(s+t), u/mh2, 1]*Log[-u]
-G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]*Log[-u]
-G[1-1/mh2, 0, 1-1/(s+t), 1]*Log[-u/(s+t)]
-2*G[1-1/mh2, 1, 1-1/(s+t), 1]*Log[2]
+2*G[1-1/mh2, 1, 1-1/(s+t), 1]*Log[-u/(s+t)]
+3*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]*Log[2]
-3*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]*Log[-u/(s+t)]
-2*G[1-1/mh2, 1-1/(s+t), 1, 1]*Log[2]
-G[1-1/mh2, 1-1/(s+t), 1, 1]*Log[-u/(s+t)]
+2*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]*Log[2]
-2*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]*Log[-u/(s+t)]
-G[1-1/(s+t), 1, (s+t)/mh2, 1]*Log[-u]
-G[1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
-G[1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
+1/6*Log[2]*Log[1-s-t]^3
+5/6*Log[-u/(s+t)]*Log[1-s-t]^3
+1/6*Pi^2*Log[2]*Log[1-s-t]
+5/6*Pi^2*Log[-u/(s+t)]*Log[1-s-t]
+4*G[0, 1-1/(s+t), 1]*Log[2]*Log[-u]
-G[0, 1-1/(s+t), 1]*Log[-u]*Log[-u/(s+t)]
-3*G[1/(s+t), u/mh2, 1]*Log[-u]*Log[1-s-t]
-1/2*Log[2]*Log[-u]*Log[1-s-t]^2
+1/2*Log[2]*Log[-u]^2*Log[1-s-t]
-Log[-u]*Log[-u/(s+t)]*Log[1-s-t]^2
-1/2*Log[-u]^2*Log[-u/(s+t)]*Log[1-s-t]
-G[1/mh2, 0, 1, u/mh2, 1]
+4*G[1/mh2, 1/mh2, 0, u/mh2, 1]
+4*G[1/mh2, 1/mh2, 1/(s+t), u/mh2, 1]
-4*G[1/mh2, 1/mh2, 2/(mh2-r), u/mh2, 1]
-4*G[1/mh2, 1/mh2, 2/(mh2+r), u/mh2, 1]
+3*G[1/mh2, 1/(s+t), 1/(s+t), u/mh2, 1]
-G[1/mh2, 1/(s+t), 2/(mh2-r), u/mh2, 1]
-G[1/mh2, 1/(s+t), 2/(mh2+r), u/mh2, 1]
-G[1/mh2, 2/(mh2-r), 1/(s+t), u/mh2, 1]
-G[1/mh2, 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
-G[1/mh2, 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
-G[1/mh2, 2/(mh2+r), 1/(s+t), u/mh2, 1]
-G[1/mh2, 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
-G[1/mh2, 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
-G[1/u, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), 1, (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 1/mh2, 0, u/mh2, 1]
-2*G[2/(mh2-r), 1/mh2, 1/(s+t), u/mh2, 1]
+2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), u/mh2, 1]
+2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), u/mh2, 1]
-3*G[2/(mh2-r), 1/(s+t), 1/(s+t), u/mh2, 1]
+4*G[2/(mh2-r), u/mh2, 1/(s+t), u/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1/(s+t), u/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1/(s+t), u/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, 1, u/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, 1/(s+t), u/mh2, 1]
-2*G[2/(mh2+r), 1/mh2, 0, u/mh2, 1]
-2*G[2/(mh2+r), 1/mh2, 1/(s+t), u/mh2, 1]
+2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), u/mh2, 1]
+2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), u/mh2, 1]
-3*G[2/(mh2+r), 1/(s+t), 1/(s+t), u/mh2, 1]
+4*G[2/(mh2+r), u/mh2, 1/(s+t), u/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1/(s+t), u/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1/(s+t), u/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, 1, u/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, 1/(s+t), u/mh2, 1]
-G[1-1/mh2, 1, 1, (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/(s+t), 1, (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]
+3*G[1-1/u, 1/(s+t), 1/(s+t), u/mh2, 1]
-G[1-1/u, 1/(s+t), 2/(mh2-r), u/mh2, 1]
-G[1-1/u, 1/(s+t), 2/(mh2+r), u/mh2, 1]
-4*G[1-1/u, u/mh2, 1/(s+t), u/mh2, 1]
-G[1-1/u, 2/(mh2-r), 1/(s+t), u/mh2, 1]
-G[1-1/u, 2/(mh2+r), 1/(s+t), u/mh2, 1]
+4*G[1-1/u, 1-1/u, 1/(s+t), u/mh2, 1]
+G[1/mh2, 2/(mh2-r), 1, u/mh2, 1]
+G[1/mh2, 2/(mh2+r), 1, u/mh2, 1]
+G[1/u, 2/(mh2-r), 1, (s+t)/mh2, 1]
+G[1/u, 2/(mh2+r), 1, (s+t)/mh2, 1]
+G[2/(mh2-r), 1/(s+t), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 1/(s+t), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2-r), 1-1/(s+t), 1, (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2+r), 1/(s+t), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 1/(s+t), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), 1-1/(s+t), 1, (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]
)
+(-15/(s+u)/u^2+3/s/u+16/(s+u)/u-8/mh2/t/u+3/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 1, u/mh2, 1]*Log[-u]
+G[2/(mh2+r), 1, u/mh2, 1]*Log[-u]
+1/2*G[2/(mh2-r), u/mh2, 1]*Log[-u]^2
+1/2*G[2/(mh2+r), u/mh2, 1]*Log[-u]^2
-G[2/(mh2-r), 2/(mh2-r), u/mh2, 1]*Log[-u]
-G[2/(mh2-r), 2/(mh2+r), u/mh2, 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2-r), u/mh2, 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2+r), u/mh2, 1]*Log[-u]
)
+(-15/(s+u)/u^2+11/s/u+16/(s+u)/u-8/mh2/t/u-5/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
)
+(-15/(s+u)/u^2+13/s/u+16/(s+u)/u-8/mh2/t/u-7/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+6*G[2/(mh2-r), 1, 1-1/u, 2/(mh2-r), 1]
+6*G[2/(mh2-r), u/mh2, 1-1/u, 2/(mh2-r), 1]
+6*G[2/(mh2+r), 1, 1-1/u, 2/(mh2-r), 1]
+6*G[2/(mh2+r), u/mh2, 1-1/u, 2/(mh2-r), 1]
+2*G[1-1/u, 1, u/mh2, 2/(mh2-r), 1]
-6*G[1-1/u, u/mh2, 1-1/u, 2/(mh2-r), 1]
+4*G[1-1/u, 1-1/u, 2/(mh2-r), u/mh2, 1]
+4*G[1-1/u, 1-1/u, 2/(mh2+r), u/mh2, 1]
+G[1-1/u, 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
+G[1-1/u, 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
+G[1-1/u, 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
+G[1-1/u, 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
)
+(-15/(s+u)/u^2+17/s/u+18/(s+u)/u-10/mh2/t/u-12/s/u^2-2/(s+u)^2/u-8/mh2/(s+u)/u-5/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2+r), 0, 1, 1]*Log[-u]
+G[2/(mh2+r), 0, 2/(mh2+r), 1]*Log[1-mh2]
)
+(-15/(s+u)/u^2-143/3/s/u+16/(s+u)/u-8/mh2/t/u+161/3/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[1/u, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
)
+(-15/(s+u)/u^2-137/3/s/u+16/(s+u)/u-8/mh2/t/u+155/3/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
+G[0, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
)
+(-15/(s+u)/u^2-119/3/s/u+16/(s+u)/u-8/mh2/t/u+137/3/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+2*G[0, 1/u, 0, 2/(mh2-r), 1]
+2*G[0, 1/u, 0, 2/(mh2+r), 1]
+16*G[0, 1/u, 1/u, 1/u, 1]
-4*G[0, 1/u, 1/u, 2/(mh2-r), 1]
-4*G[0, 1/u, 1/u, 2/(mh2+r), 1]
-2*G[0, 1/u, 2/(mh2-r), 1/u, 1]
-G[0, 1/u, 2/(mh2-r), 2/(mh2-r), 1]
-G[0, 1/u, 2/(mh2-r), 2/(mh2+r), 1]
-2*G[0, 1/u, 2/(mh2+r), 1/u, 1]
-G[0, 1/u, 2/(mh2+r), 2/(mh2-r), 1]
-G[0, 1/u, 2/(mh2+r), 2/(mh2+r), 1]
+2*G[0, 2/(mh2-r), 1/u, 2/(mh2-r), 1]
+2*G[0, 2/(mh2-r), 1/u, 2/(mh2+r), 1]
+2*G[0, 2/(mh2+r), 1/u, 2/(mh2-r), 1]
+2*G[0, 2/(mh2+r), 1/u, 2/(mh2+r), 1]
+G[0, 1/u, 2/(mh2-r), (s+t)/mh2, 1]
+G[0, 1/u, 2/(mh2+r), (s+t)/mh2, 1]
)
+(-15/(s+u)/u^2+319/3/s/u+18/(s+u)/u-10/mh2/t/u-304/3/s/u^2-2/(s+u)^2/u-8/mh2/(s+u)/u-5/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[(s+t)/mh2, 0, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+t)/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+t)/mh2, 0, 2/(mh2-r), 1]
)
+(-14/(s+u)/u^2-29/s/u+17/(s+u)/u-6/mh2/t/u+21/s/u^2-12/(s+u)^2/u-6/mh2/(s+u)/u+4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 0, 1/t, 1]*Log[1-mh2]
)
+(-14/(s+u)/u^2-19/s/u+15/(s+u)/u-4/mh2/t/u+12/s/u^2-12/(s+u)^2/u-4/mh2/(s+u)/u+5/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[u/(t+u), 0, 2/(mh2-r), 1]*Log[1-t]
+G[u/(t+u), 0, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, u/(t+u), 0, 2/(mh2-r), 1]
-G[1/t, u/(t+u), 0, 2/(mh2+r), 1]
+G[1-1/u, u/(t+u), 0, 2/(mh2-r), 1]
+G[1-1/u, u/(t+u), 0, 2/(mh2+r), 1]
)
+(-13/(s+u)/u^2+1/s/u+12/(s+u)/u-6/mh2/t/u+6/s/u^2+2/(s+u)^2/u-6/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Log[2]^2*Log[1-u]
+1/2*Log[1-u]*Log[2-mh2-r]^2
+1/2*Log[1-u]*Log[2-mh2+r]^2
-Log[2]*Log[1-u]*Log[2-mh2-r]
-Log[2]*Log[1-u]*Log[2-mh2+r]
-G[1/u, 2/(mh2-r), 1, 1]
-G[1/u, 2/(mh2+r), 1, 1]
)
+(-12/(s+u)/u^2-29/s/u+13/(s+u)/u-4/mh2/t/u+22/s/u^2-10/(s+u)^2/u-4/mh2/(s+u)/u+5/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), 1]*G[0, 1-1/t, 1]
+G[0, 2/(mh2+r), 1]*G[0, 1-1/t, 1]
)
+(-12/(s+u)/u^2-23/s/u+15/(s+u)/u-6/mh2/t/u+15/s/u^2-10/(s+u)^2/u-6/mh2/(s+u)/u+4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
+G[0, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, 2/(mh2-r), (s+u)/mh2, 1]
-G[1/mh2, 0, 2/(mh2+r), (s+u)/mh2, 1]
)
+(-12/(s+u)/u^2-3/s/u+11/(s+u)/u-2/mh2/t/u-3/s/u^2-10/(s+u)^2/u-2/mh2/(s+u)/u+6/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, u/(t+u), 2/(mh2-r), 1]*Log[1-t]
+G[0, u/(t+u), 2/(mh2+r), 1]*Log[1-t]
+G[0, 2/(mh2-r), u/(t+u), 1]*Log[1-t]
+G[0, 2/(mh2+r), u/(t+u), 1]*Log[1-t]
-G[1/t, 0, u/(t+u), 2/(mh2-r), 1]
-G[1/t, 0, u/(t+u), 2/(mh2+r), 1]
-G[1/t, 0, 2/(mh2-r), u/(t+u), 1]
-G[1/t, 0, 2/(mh2+r), u/(t+u), 1]
)
+(-11/(s+u)/u^2-11/s/u+10/(s+u)/u-6/mh2/t/u+18/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), 0, (s+t)/mh2, 1]
+G[0, 2/(mh2+r), 0, (s+t)/mh2, 1]
)
+(-11/(s+u)/u^2-7/s/u+10/(s+u)/u-6/mh2/t/u+14/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-G[1-1/u, u/mh2, 1, 1, 1]
+G[2/(mh2-r), u/mh2, 1, 1, 1]
+G[2/(mh2+r), u/mh2, 1, 1, 1]
)
+(-11/(s+u)/u^2+3/s/u+12/(s+u)/u-8/mh2/t/u+3/s/u^2+2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[1-1/u, 2/(mh2-r), 0, u/mh2, 1]
+G[1-1/u, 2/(mh2+r), 0, u/mh2, 1]
)
+(-11/(s+u)/u^2+43/s/u+10/(s+u)/u-6/mh2/t/u-36/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-G[1-1/u, 1, 2/(mh2-r), 1, 1]
-G[1-1/u, 1, 2/(mh2+r), 1, 1]
+G[0, 1, 2/(mh2-r), 1, 1]
+G[0, 1, 2/(mh2+r), 1, 1]
+G[2/(mh2-r), 1, 2/(mh2+r), 1, 1]
+G[2/(mh2+r), 1, 2/(mh2-r), 1, 1]
)
+(-11/(s+u)/u^2+271/3/s/u+10/(s+u)/u-6/mh2/t/u-250/3/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, 0, (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, (s+t)/mh2, 2/(mh2-r), 1]
)
+(-10/(s+u)/u^2-62/s/u+12/mh2/t/u+58/s/u^2+6/(s+u)^2/u+12/mh2/(s+u)/u+20/s/t/u-8/(s+u)/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
)
+(-10/(s+u)/u^2-25/s/u+5/(s+u)/u+2/mh2/t/u+21/s/u^2-8/(s+u)^2/u+2/mh2/(s+u)/u+8/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[1/u, 0, t/(t+u), 1, 1]
)
+(-9/(s+u)/u^2-1/s/u+6/(s+u)/u-4/mh2/t/u+4/(s+u)^2/u-2/mh2/(s+u)/u-2/s/t/u+9/s/u^2+mh2/s/u^2+2/(t+u)^2)*(
-G[2/(mh2-r), 0, (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), 0, (s+t)/mh2, (s+t)/mh2, 1]
+G[1/u, 0, (s+t)/mh2, (s+t)/mh2, 1]
)
+(-8/(s+u)/u^2-39/s/u+1/(s+u)/u+4/mh2/t/u+36/s/u^2-6/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, t/(t+u), 1]*G[0, 1-1/u, 1]
)
+(-8/(s+u)/u^2-29/s/u+1/(s+u)/u+4/mh2/t/u+26/s/u^2-6/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, (s+u)/mh2, 1]*G[1-1/mh2, 1-1/t, 1]
+G[0, 0, 1-1/t, 1]*Log[-u]
+G[0, t/mh2, 1, 1]*Log[1-u]
+G[(s+t)/mh2, t/mh2, 1, 1]*Log[1-u]
+G[2/(mh2-r), t/mh2, 1, 1]*Log[-u]
+G[2/(mh2+r), t/mh2, 1, 1]*Log[-u]
+G[1-1/t, t/mh2, 1, 1]*Log[1-u]
-G[0, 0, 1-1/t, 1]*Log[1-u]
-G[t/(t+u), t/mh2, 1, 1]*Log[1-u]
-G[2/(mh2-r), t/mh2, 1, 1]*Log[1-u]
-G[2/(mh2+r), t/mh2, 1, 1]*Log[1-u]
-G[1-1/t, t/mh2, 1, 1]*Log[-u]
+1/6*Log[-u]*Log[1-t]^3
-1/6*Log[1-t]^3*Log[1-u]
+1/6*Pi^2*Log[-u]*Log[1-t]
-G[1/u, 0, t/mh2, 1, 1]
-G[1/u, (s+t)/mh2, t/mh2, 1, 1]
-G[1/u, 1-1/t, 1, 1, 1]
-G[1/u, 1-1/t, t/mh2, 1, 1]
-G[2/(mh2-r), t/mh2, 1, 1, 1]
-2*G[2/(mh2-r), t/mh2, t/mh2, 1, 1]
-G[2/(mh2+r), t/mh2, 1, 1, 1]
-2*G[2/(mh2+r), t/mh2, t/mh2, 1, 1]
-G[1-1/mh2, 1, t/mh2, 1, 1]
-G[1-1/mh2, 1-1/t, 1, 1, 1]
-G[1-1/mh2, 1-1/t, t/mh2, 1, 1]
+2*G[1-1/t, t/mh2, t/mh2, 1, 1]
-G[1-1/t, t/(t+u), 1, 1, 1]
-G[1-1/t, t/(t+u), t/mh2, 1, 1]
-G[1-1/t, 2/(mh2-r), t/mh2, 1, 1]
-G[1-1/t, 2/(mh2+r), t/mh2, 1, 1]
+G[1/u, t/(t+u), 1, 1, 1]
+G[1/u, t/(t+u), t/mh2, 1, 1]
+G[1/u, 2/(mh2-r), t/mh2, 1, 1]
+G[1/u, 2/(mh2+r), t/mh2, 1, 1]
+G[2/(mh2-r), (s+t)/mh2, t/mh2, 1, 1]
+G[2/(mh2-r), 1-1/t, 1, 1, 1]
+G[2/(mh2-r), 1-1/t, t/mh2, 1, 1]
+G[2/(mh2+r), (s+t)/mh2, t/mh2, 1, 1]
+G[2/(mh2+r), 1-1/t, 1, 1, 1]
+G[2/(mh2+r), 1-1/t, t/mh2, 1, 1]
+G[1-1/mh2, 2/(mh2-r), t/mh2, 1, 1]
+G[1-1/mh2, 2/(mh2+r), t/mh2, 1, 1]
+G[1-1/t, 1, t/mh2, 1, 1]
+G[1-1/t, t/mh2, 1, 1, 1]
)
+(-8/(s+u)/u^2-27/s/u+1/(s+u)/u+4/mh2/t/u+24/s/u^2-6/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[t/(t+u), 2/(mh2-r), 1, 1]*Log[1-u]
+G[t/(t+u), 2/(mh2+r), 1, 1]*Log[1-u]
+G[2/(mh2-r), t/(t+u), 1, 1]*Log[1-u]
+G[2/(mh2+r), t/(t+u), 1, 1]*Log[1-u]
+G[1-1/t, 2/(mh2-r), 1, 1]*Log[-u]
+G[1-1/t, 2/(mh2+r), 1, 1]*Log[-u]
-G[(s+t)/mh2, t/(t+u), 1, 1]*Log[1-u]
-G[1-1/t, 2/(mh2-r), 1, 1]*Log[1-u]
-G[1-1/t, 2/(mh2+r), 1, 1]*Log[1-u]
-G[1/u, t/(t+u), 2/(mh2-r), 1, 1]
-G[1/u, t/(t+u), 2/(mh2+r), 1, 1]
-G[1/u, 2/(mh2-r), t/(t+u), 1, 1]
-G[1/u, 2/(mh2+r), t/(t+u), 1, 1]
-G[2/(mh2-r), 0, t/(t+u), 1, 1]
-G[2/(mh2-r), (s+t)/mh2, t/(t+u), 1, 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2-r), 1, 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2+r), 1, 1]
-G[2/(mh2+r), 0, t/(t+u), 1, 1]
-G[2/(mh2+r), (s+t)/mh2, t/(t+u), 1, 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2-r), 1, 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2+r), 1, 1]
-G[1-1/t, 1, t/(t+u), 1, 1]
-G[1-1/t, t/mh2, t/(t+u), 1, 1]
-G[1-1/t, t/mh2, 2/(mh2-r), 1, 1]
-G[1-1/t, t/mh2, 2/(mh2+r), 1, 1]
+G[1/u, (s+t)/mh2, t/(t+u), 1, 1]
+G[1/u, 1-1/t, 2/(mh2-r), 1, 1]
+G[1/u, 1-1/t, 2/(mh2+r), 1, 1]
+G[2/(mh2-r), 1, t/(t+u), 1, 1]
+G[2/(mh2-r), t/mh2, t/(t+u), 1, 1]
+G[2/(mh2-r), t/mh2, 2/(mh2-r), 1, 1]
+G[2/(mh2-r), t/mh2, 2/(mh2+r), 1, 1]
+G[2/(mh2+r), 1, t/(t+u), 1, 1]
+G[2/(mh2+r), t/mh2, t/(t+u), 1, 1]
+G[2/(mh2+r), t/mh2, 2/(mh2-r), 1, 1]
+G[2/(mh2+r), t/mh2, 2/(mh2+r), 1, 1]
+G[1-1/mh2, 1-1/t, 2/(mh2-r), 1, 1]
+G[1-1/mh2, 1-1/t, 2/(mh2+r), 1, 1]
+G[1-1/t, t/(t+u), 2/(mh2-r), 1, 1]
+G[1-1/t, t/(t+u), 2/(mh2+r), 1, 1]
+G[1-1/t, 2/(mh2-r), t/(t+u), 1, 1]
+G[1-1/t, 2/(mh2+r), t/(t+u), 1, 1]
)
+(-7/(s+u)/u^2-2/t/(s+t)/u-11/6/s/u+2/(s+u)/u+11/2/mh2/t/u-1/s/u^2-1/2/t/u^2-3/(s+u)^2/u+11/2/mh2/(s+u)/u-1/6/s/t/u)*(
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
)
+(-6/(s+u)/u^2-31/s/u-3/(s+u)/u+6/mh2/t/u+29/s/u^2+6/mh2/(s+u)/u+10/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 1-1/t, 1, 1]*Log[-u]
-G[0, 1-1/t, 1, 1]*Log[1-u]
)
+(-6/(s+u)/u^2-23/s/u-1/(s+u)/u+4/mh2/t/u+20/s/u^2+4/mh2/(s+u)/u+9/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+G[1-1/u, 2/(mh2-r), 0, u/(t+u), 1]
+G[1-1/u, 2/(mh2+r), 0, u/(t+u), 1]
)
+(-6/(s+u)/u^2+23/s/u+15/(s+u)/u-6/mh2/t/u-21/s/u^2-8/(s+u)^2/u-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 0, (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2+r), 0, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 2/(mh2-r), 0, (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), 0, (s+u)/mh2, 1]
)
+(-5/(s+u)/u^2+280/s/u+3/(s+u)/u-16/mh2/t/u-253/s/u^2+32/(s+u)^2/u-10/mh2/(s+u)/u-15/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 0, 1-1/u, 1, 1]
)
+(-5/(s+u)/u^2+5/6/s/u+35/6/(s+u)/u-8/3/mh2/t/u+1/s/u^2-1/(s+u)^2/u-2/mh2/(s+u)/u-7/6/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+Pi^2*Log[-u/(s+t)]
-6*G[0, u/(1+u), 1]*Log[-u/(s+t)]
-6*G[u/(1+u), 1-1/u, 1]*Log[-u/(s+t)]
+3*Log[-u]^2*Log[-u/(s+t)]
)
+(-4/(s+u)/u^2-31/s/u-5/(s+u)/u+6/mh2/t/u+29/s/u^2-2/(s+u)^2/u+6/mh2/(s+u)/u+10/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 0, u/(t+u), 1]*Log[1-t]
+G[2/(mh2+r), 0, u/(t+u), 1]*Log[1-t]
-G[1/t, 2/(mh2-r), 0, u/(t+u), 1]
-G[1/t, 2/(mh2+r), 0, u/(t+u), 1]
)
+(-4/(s+u)/u^2-27/s/u-3/(s+u)/u+4/mh2/t/u+24/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[1/t, 0, (s+u)/mh2, 1]*Log[-u]
-G[u/(t+u), 0, (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2-r), 0, (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 0, (s+u)/mh2, 1]*Log[-u]
-G[0, (s+u)/mh2, 1]*Log[-u]*Log[1-t]
-G[2/(mh2-r), u/mh2, 0, (s+u)/mh2, 1]
-G[2/(mh2+r), u/mh2, 0, (s+u)/mh2, 1]
-G[1-1/u, u/(t+u), 0, (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2-r), 0, (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2+r), 0, (s+u)/mh2, 1]
+G[1/t, u/(t+u), 0, (s+u)/mh2, 1]
+G[1-1/u, 1, 0, (s+u)/mh2, 1]
+G[1-1/u, 1/t, 0, (s+u)/mh2, 1]
+G[1-1/u, u/mh2, 0, (s+u)/mh2, 1]
)
+(-4/(s+u)/u^2-23/s/u-3/(s+u)/u+4/mh2/t/u+20/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[1/t, 0, 0, u/(t+u), 1]
)
+(-4/(s+u)/u^2-23/4/s/u+17/4/(s+u)/u-1/mh2/t/u+4/s/u^2-7/2/(s+u)^2/u-1/mh2/(s+u)/u+5/4/s/t/u+1/4*mh2/s/u^2+1/2/(t+u)^2)*(
+Log[-u/t]^2*Log[1-u]^2
)
+(-4/(s+u)/u^2+5/3/s/u+11/3/(s+u)/u-2/mh2/t/u+2/3/s/u^2+1/3/(s+u)^2/u-4/3/mh2/(s+u)/u-1/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*Log[-u]*Log[2-mh2+r]
)
+(-3/(s+u)/u^2+2/t/(s+t)/u+7/s/u+8/(s+u)/u+2/mh2/t/u-16/s/u^2-16/(s+u)^2/u+1/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 1-1/mh2, 1, 1, 1]
)
+(-2/(s+u)/u^2-29/s/u-5/(s+u)/u+4/mh2/t/u+26/s/u^2-6/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 0, t/mh2, 1, 1]
+G[2/(mh2+r), 0, t/mh2, 1, 1]
)
+(-2/(s+u)/u^2+10/9/s/u+5/(s+u)/u-14/3/mh2/t/u-1/3/s/u^2+2/3/t/u^2-1/3*mh2/s/u^2+1/(s+u)^2/u-14/3/mh2/(s+u)/u-13/9/s/t/u)*(
+Pi^2*Log[1-s-u]
)
+(2/(s+u)/u^2-2/t/(s+t)/u+31/s/u+7/(s+u)/u-6/mh2/t/u-29/s/u^2-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 2/(mh2-r), 1, (s+u)/mh2, 1]
+G[0, 2/(mh2+r), 1, (s+u)/mh2, 1]
)
+(3/(s+u)/u^2+1/s/u-2/(s+u)/u+4/3/mh2/t/u-11/3/s/u^2-4/3/(s+u)^2/u+2/3/mh2/(s+u)/u+2/3/s/t/u-1/3*mh2/s/u^2-2/3/(t+u)^2)*(
+Pi^2*Log[2]*Log[-u]
)
+(3/(s+u)/u^2+2/t/(s+t)/u+7/s/u+2/(s+u)/u+2/mh2/t/u-16/s/u^2-10/(s+u)^2/u+1/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1-1/mh2, 0, 1, 1, 1]
)
+(4/(s+u)/u^2-23/s/u-15/(s+u)/u+8/mh2/t/u+22/s/u^2+6/(s+u)^2/u+8/mh2/(s+u)/u+11/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 0, (s+u)/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 0, (s+u)/mh2, 1]*Log[1-mh2]
-G[1/mh2, 2/(mh2-r), 0, (s+u)/mh2, 1]
-G[1/mh2, 2/(mh2+r), 0, (s+u)/mh2, 1]
)
+(4/(s+u)/u^2-6/s/u-10/3/(s+u)/u+5/3/mh2/t/u+7/2/s/u^2-1/3/(s+u)^2/u+1/mh2/(s+u)/u+5/6/s/t/u-1/3*mh2/s/u^2-2/3/(t+u)^2)*(
+Pi^2*G[1/t, 2/(mh2-r), 1]
+Pi^2*G[1/t, 2/(mh2+r), 1]
)
+(4/(s+u)/u^2+21/s/u+5/(s+u)/u-6/mh2/t/u-19/s/u^2+2/(s+u)^2/u-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, (s+u)/mh2, u/(t+u), 1]*Log[1-t]
+G[(s+u)/mh2, 0, u/(t+u), 1]*Log[1-t]
-G[1/t, 0, (s+u)/mh2, u/(t+u), 1]
-G[1/t, (s+u)/mh2, 0, u/(t+u), 1]
+G[2/(mh2-r), 0, (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), (s+u)/mh2, 0, u/(t+u), 1]
+G[2/(mh2+r), 0, (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2+r), (s+u)/mh2, 0, u/(t+u), 1]
)
+(4/(s+u)/u^2+25/s/u+3/(s+u)/u-4/mh2/t/u-22/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 1/t, 2/(mh2-r), 1]*Log[-u]
+G[0, 1/t, 2/(mh2+r), 1]*Log[-u]
+G[0, 1/mh2, 1/t, 2/(mh2-r), 1]
+G[0, 1/mh2, 1/t, 2/(mh2+r), 1]
+G[0, 1-1/u, 1/t, 2/(mh2-r), 1]
+G[0, 1-1/u, 1/t, 2/(mh2+r), 1]
+G[1-1/u, 0, 1/t, 2/(mh2-r), 1]
+G[1-1/u, 0, 1/t, 2/(mh2+r), 1]
)
+(4/(s+u)/u^2+29/s/u+9/(s+u)/u-10/mh2/t/u-29/s/u^2+2/(s+u)^2/u-10/mh2/(s+u)/u-12/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1/u, 0, 1, 1, 1]
)
+(4/(s+u)/u^2+31/s/u+3/(s+u)/u-4/mh2/t/u-28/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 0, u/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, u/mh2, (s+u)/mh2, 1]
)
+(4/(s+u)/u^2+39/s/u+3/(s+u)/u-4/mh2/t/u-36/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 0, u/(t+u), 1]*Log[1-t]
)
+(4/(s+u)/u^2+19/2/s/u-1/2/(s+u)/u-2/mh2/t/u-8/s/u^2+3/(s+u)^2/u-2/mh2/(s+u)/u-9/2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[0, t/(t+u), 1]*Log[1-u]^2
)
+(6/(s+u)/u^2+27/s/u+1/(s+u)/u-4/mh2/t/u-24/s/u^2-4/mh2/(s+u)/u-9/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
-G[0, 1-1/u, u/(t+u), 2/(mh2-r), 1]
-G[0, 1-1/u, u/(t+u), 2/(mh2+r), 1]
-G[0, 1-1/u, 2/(mh2-r), u/(t+u), 1]
-G[0, 1-1/u, 2/(mh2+r), u/(t+u), 1]
-G[1-1/u, 0, u/(t+u), 2/(mh2-r), 1]
-G[1-1/u, 0, u/(t+u), 2/(mh2+r), 1]
-G[1-1/u, 0, 2/(mh2-r), u/(t+u), 1]
-G[1-1/u, 0, 2/(mh2+r), u/(t+u), 1]
+G[0, 1/t, u/(t+u), 2/(mh2-r), 1]
+G[0, 1/t, u/(t+u), 2/(mh2+r), 1]
+G[0, 1/t, 2/(mh2-r), u/(t+u), 1]
+G[0, 1/t, 2/(mh2+r), u/(t+u), 1]
)
+(7/(s+u)/u^2+25/2/s/u-13/2/(s+u)/u+1/mh2/t/u-19/2/s/u^2+6/(s+u)^2/u+1/mh2/(s+u)/u-3/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[0, 1-1/u, 1]*Log[-u/t]^2
)
+(8/(s+u)/u^2+27/s/u-3/(s+u)/u-2/mh2/t/u-23/s/u^2+6/(s+u)^2/u-2/mh2/(s+u)/u-8/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 1/mh2, 0, 1/t, 1]
)
+(10/(s+u)/u^2+21/s/u-3/(s+u)/u-4/mh2/t/u-18/s/u^2+8/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1/u, 0, 0, 1, 1]
)
+(10/(s+u)/u^2+23/s/u-9/(s+u)/u+2/mh2/t/u-17/s/u^2+8/(s+u)^2/u+2/mh2/(s+u)/u-6/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 1/t, (s+u)/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, 1/t, (s+u)/mh2, 1]
)
+(11/(s+u)/u^2-15/s/u-10/(s+u)/u+6/mh2/t/u+8/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1-1/u, 2/(mh2-r), 1, 1, 1]
+G[1-1/u, 2/(mh2+r), 1, 1, 1]
)
+(11/(s+u)/u^2-1/s/u-10/(s+u)/u+6/mh2/t/u-6/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, u/mh2, 1, 1]*Log[1-mh2]
+G[0, 1-1/(s+t), (s+t)/mh2, 1]*Log[-u]
+G[1/(s+t), u/mh2, 1, 1]*Log[1-mh2]
+G[1/(s+t), 2/(mh2-r), 1, 1]*Log[-u]
+G[1/(s+t), 2/(mh2+r), 1, 1]*Log[-u]
+G[2/(mh2-r), u/mh2, 1, 1]*Log[-u]
+G[2/(mh2-r), 2/(mh2+r), 1, 1]*Log[1-mh2]
+G[2/(mh2+r), u/mh2, 1, 1]*Log[-u]
+G[2/(mh2+r), 2/(mh2-r), 1, 1]*Log[1-mh2]
+G[1-1/(s+t), 0, (s+t)/mh2, 1]*Log[-u]
+1/2*G[0, 2/(mh2-r), 1]*Log[1-mh2]^2
+1/2*G[0, 2/(mh2+r), 1]*Log[1-mh2]^2
+3*G[0, 2/(mh2-r), 1]*G[0, 1-1/mh2, 1]
+3*G[0, 2/(mh2+r), 1]*G[0, 1-1/mh2, 1]
-3*G[0, 1-1/mh2, 1]*Log[2]^2
-3/2*G[0, 1-1/mh2, 1]*Log[2-mh2-r]^2
-3/2*G[0, 1-1/mh2, 1]*Log[2-mh2+r]^2
+1/2*G[0, 1-1/(s+t), 1]*Log[-u/(s+t)]^2
-1/2*G[1-1/mh2, 1-1/(s+t), 1]*Log[-u/(s+t)]^2
-G[0, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-mh2]
-G[0, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-mh2]
-G[0, 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
-4*G[1/mh2, 0, 1, 1]*Log[1-mh2]
+4*G[1/mh2, 2/(mh2-r), 1, 1]*Log[1-mh2]
+4*G[1/mh2, 2/(mh2+r), 1, 1]*Log[1-mh2]
-G[1/(s+t), u/mh2, 1, 1]*Log[-u]
-G[1/(s+t), 2/(mh2-r), 1, 1]*Log[1-mh2]
-G[1/(s+t), 2/(mh2+r), 1, 1]*Log[1-mh2]
-G[2/(mh2-r), u/mh2, 1, 1]*Log[1-mh2]
-G[2/(mh2+r), u/mh2, 1, 1]*Log[1-mh2]
-G[1-1/(s+t), 0, (s+t)/mh2, 1]*Log[1-u]
-1/2*Log[2]^2*Log[1-mh2]^2
-1/4*Log[-u/(s+t)]^2*Log[1-s-t]^2
-1/4*Log[1-mh2]^2*Log[2-mh2-r]^2
-1/4*Log[1-mh2]^2*Log[2-mh2+r]^2
+3*G[0, 1-1/mh2, 1]*Log[2]*Log[2-mh2-r]
+3*G[0, 1-1/mh2, 1]*Log[2]*Log[2-mh2+r]
+1/2*Log[2]*Log[1-mh2]^2*Log[2-mh2-r]
+1/2*Log[2]*Log[1-mh2]^2*Log[2-mh2+r]
+1/2*Log[-u]*Log[-u/(s+t)]^2*Log[1-s-t]
-G[0, 1/u, 2/(mh2-r), 1, 1]
-G[0, 1/u, 2/(mh2+r), 1, 1]
-G[0, 2/(mh2-r), (s+t)/mh2, 1, 1]
-G[0, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]
-G[0, 2/(mh2+r), (s+t)/mh2, 1, 1]
-G[0, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]
-G[0, 1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1]
-G[0, 1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1]
-G[1/mh2, 0, u/mh2, 1, 1]
+4*G[1/mh2, 1/mh2, 0, 1, 1]
-4*G[1/mh2, 1/mh2, 2/(mh2-r), 1, 1]
-4*G[1/mh2, 1/mh2, 2/(mh2+r), 1, 1]
-G[1/mh2, 1/(s+t), u/mh2, 1, 1]
-G[1/mh2, 2/(mh2-r), 2/(mh2-r), 1, 1]
-G[1/mh2, 2/(mh2-r), 2/(mh2+r), 1, 1]
-G[1/mh2, 2/(mh2+r), 2/(mh2-r), 1, 1]
-G[1/mh2, 2/(mh2+r), 2/(mh2+r), 1, 1]
-G[2/(mh2-r), 0, 1-1/(s+t), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 1/mh2, 0, 1, 1]
+2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), 1, 1]
+2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), 1, 1]
-G[2/(mh2-r), 1/(s+t), 2/(mh2-r), 1, 1]
-G[2/(mh2-r), 1/(s+t), 2/(mh2+r), 1, 1]
-G[2/(mh2-r), 1-1/(s+t), 0, (s+t)/mh2, 1]
-G[2/(mh2+r), 0, 1-1/(s+t), (s+t)/mh2, 1]
-2*G[2/(mh2+r), 1/mh2, 0, 1, 1]
+2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), 1, 1]
+2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), 1, 1]
-G[2/(mh2+r), 1/(s+t), 2/(mh2-r), 1, 1]
-G[2/(mh2+r), 1/(s+t), 2/(mh2+r), 1, 1]
-G[2/(mh2+r), 1-1/(s+t), 0, (s+t)/mh2, 1]
-G[1-1/mh2, 0, 2/(mh2-r), (s+t)/mh2, 1]
-G[1-1/mh2, 0, 2/(mh2+r), (s+t)/mh2, 1]
-G[1-1/u, 1/(s+t), u/mh2, 1, 1]
+G[0, 1/u, (s+t)/mh2, 1, 1]
+G[0, 1/u, 1-1/(s+t), (s+t)/mh2, 1]
+G[0, 1-1/mh2, 1, (s+t)/mh2, 1]
+G[0, 1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1]
+G[1/mh2, 1/(s+t), 2/(mh2-r), 1, 1]
+G[1/mh2, 1/(s+t), 2/(mh2+r), 1, 1]
+G[1/mh2, 2/(mh2-r), u/mh2, 1, 1]
+G[1/mh2, 2/(mh2+r), u/mh2, 1, 1]
+G[1/u, 0, 1-1/(s+t), (s+t)/mh2, 1]
+G[1/u, 1-1/(s+t), 0, (s+t)/mh2, 1]
+G[2/(mh2-r), 1/(s+t), u/mh2, 1, 1]
+G[2/(mh2+r), 1/(s+t), u/mh2, 1, 1]
+G[1-1/mh2, 0, 1, (s+t)/mh2, 1]
+G[1-1/mh2, 0, 1-1/(s+t), (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/(s+t), 0, (s+t)/mh2, 1]
+G[1-1/u, 1/(s+t), 2/(mh2-r), 1, 1]
+G[1-1/u, 1/(s+t), 2/(mh2+r), 1, 1]
)
+(11/(s+u)/u^2+3/s/u-12/(s+u)/u+8/mh2/t/u-2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
+G[0, (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
)
+(11/(s+u)/u^2+41/s/u-10/(s+u)/u+6/mh2/t/u-48/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-G[1-1/u, u/mh2, 2/(mh2-r), 1, 1]
-G[1-1/u, u/mh2, 2/(mh2+r), 1, 1]
+G[2/(mh2-r), u/mh2, 2/(mh2-r), 1, 1]
+G[2/(mh2-r), u/mh2, 2/(mh2+r), 1, 1]
+G[2/(mh2+r), u/mh2, 2/(mh2-r), 1, 1]
+G[2/(mh2+r), u/mh2, 2/(mh2+r), 1, 1]
)
+(12/(s+u)/u^2+17/s/u-13/(s+u)/u+4/mh2/t/u-10/s/u^2+10/(s+u)^2/u+4/mh2/(s+u)/u-5/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/t, 1]
+G[0, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/t, 1]
+G[1/t, 0, 2/(mh2-r), 1]*Log[-u]
+G[1/t, 0, 2/(mh2+r), 1]*Log[-u]
-G[0, 1/t, 2/(mh2-r), 1]*Log[1-mh2]
-G[0, 1/t, 2/(mh2+r), 1]*Log[1-mh2]
-G[1/t, 0, 2/(mh2-r), 1]*Log[1-mh2]
-G[1/t, 0, 2/(mh2+r), 1]*Log[1-mh2]
-G[0, 2/(mh2-r), 1]*Log[-u]*Log[1-t]
-G[0, 2/(mh2+r), 1]*Log[-u]*Log[1-t]
+G[1/mh2, 0, 1/t, 2/(mh2-r), 1]
+G[1/mh2, 0, 1/t, 2/(mh2+r), 1]
+G[1/mh2, 1/t, 0, 2/(mh2-r), 1]
+G[1/mh2, 1/t, 0, 2/(mh2+r), 1]
+G[1-1/u, 1/t, 0, 2/(mh2-r), 1]
+G[1-1/u, 1/t, 0, 2/(mh2+r), 1]
)
+(12/(s+u)/u^2+4/t/(s+t)/u-1/4/s/u-7/(s+u)/u-19/4/mh2/t/u+21/4/s/u^2+1/4/t/u^2+1/2*mh2/s/u^2+3/2/(s+u)^2/u-19/4/mh2/(s+u)/u)*(
+Log[-t/(s+u)]*Log[1-t]^2
)
+(14/(s+u)/u^2+17/s/u-17/(s+u)/u+6/mh2/t/u+12/(s+u)^2/u+6/mh2/(s+u)/u-4/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
+G[1/mh2, 0, 0, 1/t, 1]
)
+(15/(s+u)/u^2-33/s/u-22/(s+u)/u+14/mh2/t/u+30/s/u^2+2/(s+u)^2/u+12/mh2/(s+u)/u+7/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 0, 2/(mh2+r), 1]*Log[1-mh2]
)
+(15/(s+u)/u^2-21/s/u-16/(s+u)/u+8/mh2/t/u+15/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 1/t, 1]*Log[1-t]^2
+G[2/(mh2+r), 1/t, 1]*Log[1-t]^2
+6*G[0, 1-1/t, 1]*G[2/(mh2-r), 1/t, 1]
+6*G[0, 1-1/t, 1]*G[2/(mh2+r), 1/t, 1]
-12*G[0, 1-1/t, 1]*Log[1-t]^2
-18*G[0, 0, 1-1/t, 1]*Log[1-t]
+12*G[0, 1, 1-1/t, 1]*Log[1-t]
+2*G[0, 1/t, 2/(mh2-r), 1]*Log[1-t]
+2*G[0, 1/t, 2/(mh2+r), 1]*Log[1-t]
-18*G[0, 1-1/t, 1-1/t, 1]*Log[1-t]
-16*G[1/t, 1/t, 2/(mh2-r), 1]*Log[1-t]
-16*G[1/t, 1/t, 2/(mh2+r), 1]*Log[1-t]
-8*G[1/t, 2/(mh2-r), 1/t, 1]*Log[1-t]
-4*G[1/t, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
-4*G[1/t, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-8*G[1/t, 2/(mh2+r), 1/t, 1]*Log[1-t]
-4*G[1/t, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
-4*G[1/t, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
-8*G[2/(mh2-r), 1/t, 1/t, 1]*Log[1-t]
+2*G[2/(mh2-r), 1/t, 2/(mh2-r), 1]*Log[1-t]
+2*G[2/(mh2-r), 1/t, 2/(mh2+r), 1]*Log[1-t]
-2*G[2/(mh2-r), 2/(mh2-r), 1/t, 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-2*G[2/(mh2-r), 2/(mh2+r), 1/t, 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
-8*G[2/(mh2+r), 1/t, 1/t, 1]*Log[1-t]
+2*G[2/(mh2+r), 1/t, 2/(mh2-r), 1]*Log[1-t]
+2*G[2/(mh2+r), 1/t, 2/(mh2+r), 1]*Log[1-t]
-2*G[2/(mh2+r), 2/(mh2-r), 1/t, 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-2*G[2/(mh2+r), 2/(mh2+r), 1/t, 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
+12*G[1-1/t, 0, 1, 1]*Log[2]
-6*G[1-1/t, 0, 1, 1]*Log[2-mh2-r]
-6*G[1-1/t, 0, 1, 1]*Log[2-mh2+r]
-12*G[1-1/t, 0, 1-1/t, 1]*Log[2]
-6*G[1-1/t, 0, 1-1/t, 1]*Log[1-t]
+6*G[1-1/t, 0, 1-1/t, 1]*Log[2-mh2-r]
+6*G[1-1/t, 0, 1-1/t, 1]*Log[2-mh2+r]
+1/3*Log[2]^3*Log[1-t]
-1/6*Log[1-t]*Log[2-mh2-r]^3
-1/6*Log[1-t]*Log[2-mh2+r]^3
-1/3*Pi^2*Log[2]*Log[1-t]
+1/6*Pi^2*Log[1-t]*Log[2-mh2-r]
+1/6*Pi^2*Log[1-t]*Log[2-mh2+r]
+1/2*Log[2]*Log[1-t]*Log[2-mh2-r]^2
+1/2*Log[2]*Log[1-t]*Log[2-mh2+r]^2
-1/2*Log[2]^2*Log[1-t]*Log[2-mh2-r]
-1/2*Log[2]^2*Log[1-t]*Log[2-mh2+r]
-18*G[0, 0, 1-1/t, 1-1/t, 1]
-3*G[0, 1, 1, 1-1/t, 1]
+9*G[0, 1, 1-1/t, 1-1/t, 1]
+4*G[0, 1/t, 1/t, 2/(mh2-r), 1]
+4*G[0, 1/t, 1/t, 2/(mh2+r), 1]
-9*G[0, 1-1/t, 1-1/t, 1-1/t, 1]
-2*G[1/t, 0, 1/t, 2/(mh2-r), 1]
-2*G[1/t, 0, 1/t, 2/(mh2+r), 1]
+16*G[1/t, 1/t, 1/t, 2/(mh2-r), 1]
+16*G[1/t, 1/t, 1/t, 2/(mh2+r), 1]
+8*G[1/t, 1/t, 2/(mh2-r), 1/t, 1]
+4*G[1/t, 1/t, 2/(mh2-r), 2/(mh2-r), 1]
+4*G[1/t, 1/t, 2/(mh2-r), 2/(mh2+r), 1]
+8*G[1/t, 1/t, 2/(mh2+r), 1/t, 1]
+4*G[1/t, 1/t, 2/(mh2+r), 2/(mh2-r), 1]
+4*G[1/t, 1/t, 2/(mh2+r), 2/(mh2+r), 1]
+8*G[1/t, 2/(mh2-r), 1/t, 1/t, 1]
-2*G[1/t, 2/(mh2-r), 1/t, 2/(mh2-r), 1]
-2*G[1/t, 2/(mh2-r), 1/t, 2/(mh2+r), 1]
+2*G[1/t, 2/(mh2-r), 2/(mh2-r), 1/t, 1]
+2*G[1/t, 2/(mh2-r), 2/(mh2+r), 1/t, 1]
+8*G[1/t, 2/(mh2+r), 1/t, 1/t, 1]
-2*G[1/t, 2/(mh2+r), 1/t, 2/(mh2-r), 1]
-2*G[1/t, 2/(mh2+r), 1/t, 2/(mh2+r), 1]
+2*G[1/t, 2/(mh2+r), 2/(mh2-r), 1/t, 1]
+2*G[1/t, 2/(mh2+r), 2/(mh2+r), 1/t, 1]
-4*G[2/(mh2-r), 1/t, 2/(mh2-r), 1/t, 1]
-4*G[2/(mh2-r), 1/t, 2/(mh2+r), 1/t, 1]
-4*G[2/(mh2+r), 1/t, 2/(mh2-r), 1/t, 1]
-4*G[2/(mh2+r), 1/t, 2/(mh2+r), 1/t, 1]
+G[0, 1/t, 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 1/t, 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 1/t, 2/(mh2+r), 2/(mh2-r), 1]
+G[0, 1/t, 2/(mh2+r), 2/(mh2+r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1]
)
+(15/(s+u)/u^2-17/s/u-16/(s+u)/u+8/mh2/t/u+11/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+6*G[1-1/u, 1, 1-1/u, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+2*G[1-1/u, 2/(mh2-r), 1-1/u, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
+2*G[1-1/u, 2/(mh2+r), 1-1/u, 2/(mh2-r), 1]
-4*G[1-1/u, 1-1/u, 2/(mh2-r), 2/(mh2-r), 1]
-4*G[1-1/u, 1-1/u, 2/(mh2+r), 2/(mh2-r), 1]
-16*G[1-1/u, 1-1/u, 1-1/u, 2/(mh2-r), 1]
)
+(15/(s+u)/u^2-9/s/u-16/(s+u)/u+8/mh2/t/u+3/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+2*G[2/(mh2-r), 1-1/u, 2/(mh2-r), u/mh2, 1]
+2*G[2/(mh2-r), 1-1/u, 2/(mh2+r), u/mh2, 1]
+2*G[2/(mh2+r), 1-1/u, 2/(mh2-r), u/mh2, 1]
+2*G[2/(mh2+r), 1-1/u, 2/(mh2+r), u/mh2, 1]
-2*G[1-1/u, 2/(mh2-r), 1-1/u, u/mh2, 1]
-2*G[1-1/u, 2/(mh2+r), 1-1/u, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), 1, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 1, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 1, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 1, u/mh2, 1]
)
+(15/(s+u)/u^2-9/s/u-14/(s+u)/u+6/mh2/t/u+2/s/u^2+2/(s+u)^2/u+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, 1]*Log[-u]
+G[2/(mh2-r), 0, 2/(mh2-r), 1]*Log[1-mh2]
)
+(15/(s+u)/u^2-7/s/u-16/(s+u)/u+8/mh2/t/u+1/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2+r), 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
+G[0, 1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2+r]
+G[1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]*Log[-u]
+G[1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]*Log[-u]
+G[2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
+G[2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
+G[1-1/mh2, 0, 1-1/(s+t), 1]*Log[2-mh2+r]
+1/2*Pi^2*G[1/(s+t), 2/(mh2-r), 1]
+3*G[0, 1-1/mh2, 1]*G[1/(s+t), 2/(mh2-r), 1]
-3*G[0, 1-1/(s+t), 1]*G[1/(s+t), 2/(mh2-r), 1]
+2*G[0, 1-1/(s+t), 1]*G[u/mh2, 2/(mh2-r), 1]
-G[0, 1-1/(s+t), 1]*G[2/(mh2+r), 2/(mh2-r), 1]
-1/2*G[1/(s+t), 2/(mh2-r), 1]*Log[-u]^2
+1/2*G[1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]^2
+3/2*G[1/(s+t), 2/(mh2-r), 1]*Log[1-s-t]^2
-G[u/mh2, 2/(mh2-r), 1]*Log[1-s-t]^2
+1/2*G[2/(mh2+r), 2/(mh2-r), 1]*Log[1-s-t]^2
+3*G[1/(s+t), 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
-2*G[u/mh2, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
+3*G[0, 0, 1-1/(s+t), 1]*Log[2-mh2+r]
+2*G[0, 1, 1-1/(s+t), 1]*Log[2-mh2+r]
+2*G[0, u/mh2, 2/(mh2-r), 1]*Log[1-mh2]
+6*G[0, 1-1/(s+t), 1, 1]*Log[2-mh2+r]
-2*G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[2-mh2+r]
-4*G[1/mh2, 1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
+3*G[1/(s+t), 1/(s+t), 2/(mh2-r), 1]*Log[-u]
-3*G[1/(s+t), 1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
-2*G[1/(s+t), u/mh2, 2/(mh2-r), 1]*Log[-u]
+2*G[1/(s+t), u/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-G[1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-mh2]
-G[1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-mh2]
-G[2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]*Log[-u]
+2*G[2/(mh2-r), u/mh2, 2/(mh2-r), 1]*Log[-u]
-2*G[2/(mh2-r), u/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-G[2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]*Log[-u]
+2*G[2/(mh2+r), u/mh2, 2/(mh2-r), 1]*Log[-u]
-2*G[2/(mh2+r), u/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-2*G[1-1/mh2, 1, 1-1/(s+t), 1]*Log[2-mh2+r]
+3*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2+r]
-2*G[1-1/mh2, 1-1/(s+t), 1, 1]*Log[2-mh2+r]
+2*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]*Log[2-mh2+r]
+1/6*Log[1-s-t]^3*Log[2-mh2+r]
+1/6*Pi^2*Log[1-s-t]*Log[2-mh2+r]
+4*G[0, 1-1/(s+t), 1]*Log[-u]*Log[2-mh2+r]
-3*G[1/(s+t), 2/(mh2-r), 1]*Log[-u]*Log[1-s-t]
+2*G[u/mh2, 2/(mh2-r), 1]*Log[-u]*Log[1-s-t]
-G[2/(mh2+r), 2/(mh2-r), 1]*Log[-u]*Log[1-s-t]
-1/2*Log[-u]*Log[1-s-t]^2*Log[2-mh2+r]
+1/2*Log[-u]^2*Log[1-s-t]*Log[2-mh2+r]
-2*G[1/mh2, 0, u/mh2, 2/(mh2-r), 1]
+4*G[1/mh2, 1/mh2, 1/(s+t), 2/(mh2-r), 1]
+3*G[1/mh2, 1/(s+t), 1/(s+t), 2/(mh2-r), 1]
-2*G[1/mh2, 1/(s+t), u/mh2, 2/(mh2-r), 1]
-G[1/mh2, 2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
+2*G[1/mh2, 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
-G[1/mh2, 2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
+2*G[1/mh2, 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/mh2, 1/(s+t), 2/(mh2-r), 1]
-3*G[2/(mh2-r), 1/(s+t), 1/(s+t), 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1/(s+t), u/mh2, 2/(mh2-r), 1]
-G[2/(mh2-r), 1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2-r), 1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
+4*G[2/(mh2-r), u/mh2, 1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1-1/u, u/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1-1/u, u/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/mh2, 1/(s+t), 2/(mh2-r), 1]
-3*G[2/(mh2+r), 1/(s+t), 1/(s+t), 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1/(s+t), u/mh2, 2/(mh2-r), 1]
-G[2/(mh2+r), 1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2+r), 1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
+4*G[2/(mh2+r), u/mh2, 1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1-1/u, u/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1-1/u, u/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, 1/(s+t), 2/(mh2-r), 1]
+3*G[1-1/u, 1/(s+t), 1/(s+t), 2/(mh2-r), 1]
-2*G[1-1/u, 1/(s+t), u/mh2, 2/(mh2-r), 1]
-4*G[1-1/u, u/mh2, 1/(s+t), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
+4*G[1-1/u, 1-1/u, 1/(s+t), 2/(mh2-r), 1]
+G[1/mh2, 1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/mh2, 1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
+G[1-1/u, 1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
+G[1-1/u, 1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
)
+(15/(s+u)/u^2-5/s/u-16/(s+u)/u+8/mh2/t/u-1/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, 1]*Log[1-u]
+G[2/(mh2+r), 0, 1, 1]*Log[1-u]
+1/6*Pi^2*G[2/(mh2-r), u/mh2, 1]
+1/6*Pi^2*G[2/(mh2+r), u/mh2, 1]
+G[1-1/u, 2/(mh2-r), 0, 1, 1]
+G[1-1/u, 2/(mh2-r), 1, u/mh2, 1]
+G[1-1/u, 2/(mh2+r), 0, 1, 1]
+G[1-1/u, 2/(mh2+r), 1, u/mh2, 1]
)
+(15/(s+u)/u^2+1/s/u-16/(s+u)/u+8/mh2/t/u-7/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+1/3*Pi^2*G[1-1/u, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), 0, (s+t)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 0, (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 0, (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 0, (s+t)/mh2, 1]
)
+(15/(s+u)/u^2+3/s/u-16/(s+u)/u+8/mh2/t/u+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
+4*G[1/u, 0, (s+t)/mh2, 1]*Log[1-u]
-4*G[1/u, 1/u, 0, (s+t)/mh2, 1]
-G[2/(mh2-r), u/mh2, 1, u/mh2, 1]
-G[2/(mh2+r), u/mh2, 1, u/mh2, 1]
+G[1-1/u, u/mh2, 1, u/mh2, 1]
)
+(15/(s+u)/u^2-230/3/s/u-15/(s+u)/u+7/mh2/t/u+421/6/s/u^2+2/(s+u)^2/u+5/mh2/(s+u)/u+7/2/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 2/(mh2+r), 1]*Log[1-u]^2
)
+(15/(s+u)/u^2+35/9/s/u-16/(s+u)/u+8/mh2/t/u-89/9/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+1/3*Pi^2*G[2/(mh2-r), 2/(mh2+r), 1]
+1/3*Pi^2*G[2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
)
+(15/(s+u)/u^2+71/9/s/u-16/(s+u)/u+8/mh2/t/u-125/9/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+1/3*Pi^2*G[1/u, 2/(mh2-r), 1]
+6*G[0, 1-1/u, 1]*G[1/u, 2/(mh2-r), 1]
+3*G[0, 1-1/u, 1]*G[2/(mh2+r), 2/(mh2-r), 1]
+5*G[1/u, 2/(mh2-r), 1]*Log[1-u]^2
+1/2*G[2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]^2
-3*G[0, 1, 1-1/u, 1]*Log[2-mh2+r]
-6*G[0, 1-1/u, 1, 1]*Log[2-mh2+r]
+9*G[0, 1-1/u, 1-1/u, 1]*Log[2-mh2+r]
-16*G[1/u, 1/u, 2/(mh2-r), 1]*Log[1-u]
-4*G[1/u, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-u]
-4*G[1/u, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
+6*G[(s+t)/mh2, 1/u, 2/(mh2-r), 1]*Log[1-u]
+2*G[2/(mh2-r), 1/u, 2/(mh2-r), 1]*Log[1-u]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
+2*G[2/(mh2+r), 1/u, 2/(mh2-r), 1]*Log[1-u]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-u]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
-6*G[1-1/u, 0, 1, 1]*Log[2-mh2+r]
+6*G[1-1/u, 0, 1-1/u, 1]*Log[2-mh2+r]
-1/6*Log[1-u]^3*Log[2-mh2+r]
-1/6*Log[1-u]*Log[2-mh2+r]^3
+1/2*Log[2]*Log[1-u]*Log[2-mh2+r]^2
-1/2*Log[2]^2*Log[1-u]*Log[2-mh2+r]
+16*G[1/u, 1/u, 1/u, 2/(mh2-r), 1]
+4*G[1/u, 1/u, 2/(mh2-r), 2/(mh2-r), 1]
+4*G[1/u, 1/u, 2/(mh2+r), 2/(mh2-r), 1]
-6*G[1/u, (s+t)/mh2, 1/u, 2/(mh2-r), 1]
-2*G[1/u, 2/(mh2-r), 1/u, 2/(mh2-r), 1]
-2*G[1/u, 2/(mh2+r), 1/u, 2/(mh2-r), 1]
-8*G[2/(mh2-r), 1/u, 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/u, 2/(mh2-r), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/u, 2/(mh2+r), 2/(mh2-r), 1]
+6*G[2/(mh2-r), (s+t)/mh2, 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1/u, 2/(mh2-r), 1]
-8*G[2/(mh2+r), 1/u, 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/u, 2/(mh2-r), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/u, 2/(mh2+r), 2/(mh2-r), 1]
+6*G[2/(mh2+r), (s+t)/mh2, 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1/u, 2/(mh2-r), 1]
+G[1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
)
+(16/(s+u)/u^2-452/3/s/u-12/(s+u)/u+10/mh2/t/u+407/3/s/u^2-10/(s+u)^2/u+6/mh2/(s+u)/u+5/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 0, 1/u, 1]*Log[1-u]
-G[1/u, 0, 0, 1/u, 1]
)
+(17/(s+u)/u^2-17/s/u-20/(s+u)/u+10/mh2/t/u+12/s/u^2+8/mh2/(s+u)/u+5/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2+r), 0, 2/(mh2-r), 1]*Log[-u]
)
+(17/(s+u)/u^2+143/3/s/u-20/(s+u)/u+10/mh2/t/u-158/3/s/u^2+8/mh2/(s+u)/u+5/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
+3*G[0, 1-1/u, 1-1/u, 1]*Log[-u/(s+t)]
+2*G[2/(mh2-r), 1/u, (s+t)/mh2, (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1/u, (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
)
+(18/(s+u)/u^2+4/t/(s+t)/u+14/s/u-22/(s+u)/u+13/mh2/t/u-10/s/u^2-1/t/u^2+2/(s+u)^2/u+9/mh2/(s+u)/u-6/s/t/u)*(
+G[1/u, 0, (s+t)/mh2, 1]
)
+(19/(s+u)/u^2+193/3/s/u-22/(s+u)/u+10/mh2/t/u-208/3/s/u^2+6/(s+u)^2/u+8/mh2/(s+u)/u+5/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, 0, (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), 0, (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, (s+t)/mh2, 2/(mh2+r), 1]
)
+(20/(s+u)/u^2-40/s/u-24/(s+u)/u+18/mh2/t/u+29/s/u^2+6/(s+u)^2/u+14/mh2/(s+u)/u+9/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[1-1/t, 1, 0, 1, 1]
)
+(20/(s+u)/u^2+625/3/s/u-15/(s+u)/u-2/mh2/t/u-613/3/s/u^2+18/(s+u)^2/u-2/mh2/(s+u)/u-8/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1-1/u, 0, 0, 1, 1]
)
+(21/(s+u)/u^2+143/3/s/u-28/(s+u)/u+14/mh2/t/u-152/3/s/u^2+8/(s+u)^2/u+12/mh2/(s+u)/u+7/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, (s+t)/mh2, 1]
+G[1/u, (s+t)/mh2, (s+t)/mh2, (s+t)/mh2, 1]
)
+(22/(s+u)/u^2-8/s/u-20/(s+u)/u+12/mh2/t/u-6/s/u^2-4/(s+u)^2/u+8/mh2/(s+u)/u+6/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[2/(mh2-r), 1-1/u, 1, 1, 1]
+G[2/(mh2+r), 1-1/u, 1, 1, 1]
)
+(24/(s+u)/u^2-2/s/u-22/(s+u)/u+12/mh2/t/u-12/s/u^2-2/(s+u)^2/u+8/mh2/(s+u)/u+6/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
-G[1-1/mh2, 2/(mh2-r), 0, (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 0, (s+t)/mh2, 1]
+G[1-1/mh2, 1, 0, (s+t)/mh2, 1]
)
+(26/(s+u)/u^2-8/t/(s+t)/u-50/s/u-20/(s+u)/u+8/mh2/t/u+34/s/u^2+4/mh2/(s+u)/u+4/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 1/t, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 0, 1/t, (s+u)/mh2, 1]
)
+(26/(s+u)/u^2+4/t/(s+t)/u+128/3/s/u-24/(s+u)/u+12/mh2/t/u-170/3/s/u^2+8/mh2/(s+u)/u+6/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 0, 2/(mh2+r), 2/(mh2+r), 1]
)
+(28/(s+u)/u^2+2/t/(s+t)/u-28/(s+u)/u+12/mh2/t/u-12/s/u^2+2/(s+u)^2/u+8/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 1/u, 1]*Log[-u]
+G[2/(mh2+r), 1/u, 1]*Log[-u]
)
+(30/(s+u)/u^2-40/s/u-32/(s+u)/u+16/mh2/t/u+28/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+1/3*Pi^2*G[2/(mh2-r), 1/t, 1]
+1/3*Pi^2*G[2/(mh2+r), 1/t, 1]
-2*G[2/(mh2-r), 0, 2/(mh2-r), 1]*Log[1-t]
-2*G[2/(mh2-r), 0, 2/(mh2+r), 1]*Log[1-t]
-2*G[2/(mh2+r), 0, 2/(mh2-r), 1]*Log[1-t]
-2*G[2/(mh2+r), 0, 2/(mh2+r), 1]*Log[1-t]
+2*G[1/t, 2/(mh2-r), 0, 2/(mh2-r), 1]
+2*G[1/t, 2/(mh2-r), 0, 2/(mh2+r), 1]
+2*G[1/t, 2/(mh2+r), 0, 2/(mh2-r), 1]
+2*G[1/t, 2/(mh2+r), 0, 2/(mh2+r), 1]
-3*G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1/t, 1]
-3*G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1/t, 1]
-3*G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1/t, 1]
-3*G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1/t, 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/t, 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/t, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/t, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/t, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/t, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/t, 1]
)
+(30/(s+u)/u^2-38/s/u-32/(s+u)/u+16/mh2/t/u+26/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
+G[0, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
+G[0, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
+G[0, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
+4*G[1/t, 0, 2/(mh2-r), 1]*Log[1-t]
+4*G[1/t, 0, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, 0, 2/(mh2-r), 2/(mh2-r), 1]
-G[1/t, 0, 2/(mh2-r), 2/(mh2+r), 1]
-G[1/t, 0, 2/(mh2+r), 2/(mh2-r), 1]
-G[1/t, 0, 2/(mh2+r), 2/(mh2+r), 1]
-4*G[1/t, 1/t, 0, 2/(mh2-r), 1]
-4*G[1/t, 1/t, 0, 2/(mh2+r), 1]
-G[2/(mh2-r), u/mh2, 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2-r), u/mh2, 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
-G[2/(mh2+r), u/mh2, 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2+r), u/mh2, 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
+4*G[1-1/u, 1-1/u, u/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 1, u/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 1, u/mh2, 2/(mh2-r), 1]
+G[1-1/u, u/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[1-1/u, u/mh2, 2/(mh2+r), 2/(mh2-r), 1]
)
+(30/(s+u)/u^2-28/s/u-32/(s+u)/u+16/mh2/t/u+16/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+4*G[2/(mh2-r), 1-1/u, 1-1/u, 2/(mh2-r), 1]
+4*G[2/(mh2+r), 1-1/u, 1-1/u, 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), 1-1/u, 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), 1-1/u, 2/(mh2-r), 1]
+G[2/(mh2-r), 1-1/u, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), 1-1/u, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), 1-1/u, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), 1-1/u, 2/(mh2-r), 1]
+G[2/(mh2+r), 1-1/u, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), 1-1/u, 2/(mh2+r), 2/(mh2-r), 1]
)
+(30/(s+u)/u^2-24/s/u-34/(s+u)/u+18/mh2/t/u+13/s/u^2+4/(s+u)^2/u+14/mh2/(s+u)/u+9/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-u]
)
+(30/(s+u)/u^2+4/s/u-32/(s+u)/u+16/mh2/t/u-16/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[2/(mh2-r), 1/u, 0, (s+t)/mh2, 1]
+G[2/(mh2+r), 1/u, 0, (s+t)/mh2, 1]
)
+(30/(s+u)/u^2-334/3/s/u-32/(s+u)/u+16/mh2/t/u+298/3/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 1/u, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, 0, 1/u, 2/(mh2-r), 1]
)
+(30/(s+u)/u^2+140/3/s/u-32/(s+u)/u+16/mh2/t/u-176/3/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
+1/3*Pi^2*G[1/u, (s+t)/mh2, 1]
+6*G[0, 1-1/u, 1]*G[1/u, (s+t)/mh2, 1]
-3*G[0, 1-1/u, 1]*G[2/(mh2-r), (s+t)/mh2, 1]
-3*G[0, 1-1/u, 1]*G[2/(mh2+r), (s+t)/mh2, 1]
+5*G[1/u, (s+t)/mh2, 1]*Log[1-u]^2
-1/2*G[2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]^2
-1/2*G[2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]^2
-3*G[0, 1, 1-1/u, 1]*Log[-u/(s+t)]
+2*G[0, 2/(mh2-r), 1/u, 1]*Log[1-u]
+2*G[0, 2/(mh2+r), 1/u, 1]*Log[1-u]
-16*G[1/u, 1/u, (s+t)/mh2, 1]*Log[1-u]
+4*G[1/u, 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+4*G[1/u, 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
+2*G[2/(mh2-r), 0, 1/u, 1]*Log[1-u]
+2*G[2/(mh2-r), 1/u, (s+t)/mh2, 1]*Log[1-u]
+2*G[2/(mh2+r), 0, 1/u, 1]*Log[1-u]
+2*G[2/(mh2+r), 1/u, (s+t)/mh2, 1]*Log[1-u]
-2*G[1/u, 0, 2/(mh2-r), 1/u, 1]
-2*G[1/u, 0, 2/(mh2+r), 1/u, 1]
+16*G[1/u, 1/u, 1/u, (s+t)/mh2, 1]
-4*G[1/u, 1/u, 2/(mh2-r), (s+t)/mh2, 1]
-4*G[1/u, 1/u, 2/(mh2+r), (s+t)/mh2, 1]
-2*G[1/u, 2/(mh2-r), 0, 1/u, 1]
-2*G[1/u, 2/(mh2-r), 1/u, (s+t)/mh2, 1]
-G[1/u, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
-2*G[1/u, 2/(mh2+r), 0, 1/u, 1]
-2*G[1/u, 2/(mh2+r), 1/u, (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
-8*G[2/(mh2-r), 0, 1/u, 1/u, 1]
-8*G[2/(mh2-r), 1/u, 1/u, (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1/u, 2/(mh2-r), (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1/u, 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 2/(mh2-r), 0, 1/u, 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1/u, (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 2/(mh2+r), 0, 1/u, 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1/u, (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
-8*G[2/(mh2+r), 0, 1/u, 1/u, 1]
-8*G[2/(mh2+r), 1/u, 1/u, (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1/u, 2/(mh2-r), (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1/u, 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2+r), 2/(mh2-r), 0, 1/u, 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1/u, (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2+r), 2/(mh2+r), 0, 1/u, 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1/u, (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
)
+(30/(s+u)/u^2+256/3/s/u-32/(s+u)/u+16/mh2/t/u-292/3/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+3*G[0, 1/u, (s+t)/mh2, 1/u, 1]
-3*G[0, 2/(mh2-r), (s+t)/mh2, 1/u, 1]
-3*G[0, 2/(mh2+r), (s+t)/mh2, 1/u, 1]
+G[0, 2/(mh2-r), 2/(mh2-r), 1/u, 1]
+G[0, 2/(mh2-r), 2/(mh2+r), 1/u, 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 1/u, 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 1/u, 1]
)
+(30/(s+u)/u^2+518/9/s/u-32/(s+u)/u+16/mh2/t/u-626/9/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+3*G[0, 1-1/u, 1]*G[2/(mh2-r), 1/u, 1]
+3*G[0, 1-1/u, 1]*G[2/(mh2+r), 1/u, 1]
-6*G[0, 1-1/u, 1]*Log[1-u]^2
+1/2*G[2/(mh2-r), 1/u, 1]*Log[1-u]^2
+1/2*G[2/(mh2+r), 1/u, 1]*Log[1-u]^2
-9*G[0, 0, 1-1/u, 1]*Log[1-u]
+3/2*G[0, 1, 1-1/u, 1]*Log[2]
+6*G[0, 1, 1-1/u, 1]*Log[1-u]
+3*G[0, 1-1/u, 1, 1]*Log[2]
-9/2*G[0, 1-1/u, 1-1/u, 1]*Log[2]
-9*G[0, 1-1/u, 1-1/u, 1]*Log[1-u]
-4*G[1/u, 2/(mh2-r), 1/u, 1]*Log[1-u]
-4*G[1/u, 2/(mh2+r), 1/u, 1]*Log[1-u]
-4*G[2/(mh2-r), 1/u, 1/u, 1]*Log[1-u]
-G[2/(mh2-r), 2/(mh2-r), 1/u, 1]*Log[1-u]
-G[2/(mh2-r), 2/(mh2+r), 1/u, 1]*Log[1-u]
-4*G[2/(mh2+r), 1/u, 1/u, 1]*Log[1-u]
-G[2/(mh2+r), 2/(mh2-r), 1/u, 1]*Log[1-u]
-G[2/(mh2+r), 2/(mh2+r), 1/u, 1]*Log[1-u]
+3*G[1-1/u, 0, 1, 1]*Log[2]
-3*G[1-1/u, 0, 1-1/u, 1]*Log[2]
-3*G[1-1/u, 0, 1-1/u, 1]*Log[1-u]
+1/12*Log[2]*Log[1-u]^3
+1/12*Log[2]^3*Log[1-u]
-3/2*G[0, 1, 1, 1-1/u, 1]
+9/2*G[0, 1, 1-1/u, 1-1/u, 1]
-9/2*G[0, 1-1/u, 1-1/u, 1-1/u, 1]
+4*G[1/u, 1/u, 2/(mh2-r), 1/u, 1]
+4*G[1/u, 1/u, 2/(mh2+r), 1/u, 1]
+4*G[1/u, 2/(mh2-r), 1/u, 1/u, 1]
+4*G[1/u, 2/(mh2+r), 1/u, 1/u, 1]
-2*G[2/(mh2-r), 1/u, 2/(mh2-r), 1/u, 1]
-2*G[2/(mh2-r), 1/u, 2/(mh2+r), 1/u, 1]
-2*G[2/(mh2+r), 1/u, 2/(mh2-r), 1/u, 1]
-2*G[2/(mh2+r), 1/u, 2/(mh2+r), 1/u, 1]
+G[1/u, 2/(mh2-r), 2/(mh2-r), 1/u, 1]
+G[1/u, 2/(mh2-r), 2/(mh2+r), 1/u, 1]
+G[1/u, 2/(mh2+r), 2/(mh2-r), 1/u, 1]
+G[1/u, 2/(mh2+r), 2/(mh2+r), 1/u, 1]
)
+(30/(s+u)/u^2+536/9/s/u-32/(s+u)/u+16/mh2/t/u-644/9/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+1/3*Pi^2*G[2/(mh2-r), 1/u, 1]
+1/3*Pi^2*G[2/(mh2+r), 1/u, 1]
-6*G[2/(mh2-r), 1/u, (s+t)/mh2, 1/u, 1]
-3*G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1/u, 1]
-3*G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1/u, 1]
-6*G[2/(mh2+r), 1/u, (s+t)/mh2, 1/u, 1]
-3*G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1/u, 1]
-3*G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1/u, 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/u, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/u, 1]
)
+(32/(s+u)/u^2-24/s/u-36/(s+u)/u+18/mh2/t/u+13/s/u^2+6/(s+u)^2/u+14/mh2/(s+u)/u+9/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
+4*G[1/u, 0, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, 0, 2/(mh2-r), 2/(mh2-r), 1]
-G[1/u, 0, 2/(mh2+r), 2/(mh2-r), 1]
-4*G[1/u, 1/u, 0, 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1/u, 0, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1/u, 0, 2/(mh2-r), 1]
)
+(33/(s+u)/u^2+2/t/(s+t)/u-10/s/u-33/(s+u)/u+17/mh2/t/u-4/s/u^2-1/t/u^2-2/(s+u)^2/u+13/mh2/(s+u)/u+2/s/t/u)*(
+G[0, 1-1/(s+t), 1]*Log[-u]
-G[1-1/mh2, 1-1/(s+t), 1, 1]
)
+(34/(s+u)/u^2-38/s/u-36/(s+u)/u+16/mh2/t/u+26/s/u^2+12/mh2/(s+u)/u+8/s/t/u+8/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[2/(mh2-r), 1/t, (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 2/(mh2-r), 1/t, (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), 1/t, (s+u)/mh2, 1]
+G[2/(mh2-r), 1/t, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), 1/t, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, 2/(mh2+r), (s+u)/mh2, 1]
)
+(43/(s+u)/u^2-59/s/u-44/(s+u)/u+22/mh2/t/u+40/s/u^2+4/(s+u)^2/u+16/mh2/(s+u)/u+11/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[(s+u)/mh2, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
+G[(s+u)/mh2, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
+G[(s+u)/mh2, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
+G[(s+u)/mh2, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
+4*G[1/t, (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
+4*G[1/t, (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-4*G[1/t, 1/t, (s+u)/mh2, 2/(mh2-r), 1]
-4*G[1/t, 1/t, (s+u)/mh2, 2/(mh2+r), 1]
-G[1/t, (s+u)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
-G[1/t, (s+u)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
-G[1/t, (s+u)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
-G[1/t, (s+u)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
)
+(43/(s+u)/u^2+95/3/s/u-44/(s+u)/u+22/mh2/t/u-152/3/s/u^2+4/(s+u)^2/u+16/mh2/(s+u)/u+11/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[(s+t)/mh2, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-u]
+G[(s+t)/mh2, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
+4*G[1/u, (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
-G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
-G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
-4*G[1/u, 1/u, (s+t)/mh2, 2/(mh2-r), 1]
-G[1/u, (s+t)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
-G[1/u, (s+t)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1/u, (s+t)/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1/u, (s+t)/mh2, 2/(mh2-r), 1]
+G[1/u, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]
+G[1/u, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]
)
+(45/(s+u)/u^2-65/s/u-48/(s+u)/u+24/mh2/t/u+47/s/u^2+6/(s+u)^2/u+18/mh2/(s+u)/u+12/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
-2*G[1-1/t, 0, 0, 1-1/t, 1]
+G[0, 1-1/t, 1, 1-1/t, 1]
)
+(45/(s+u)/u^2-61/s/u-48/(s+u)/u+24/mh2/t/u+43/s/u^2+6/(s+u)^2/u+18/mh2/(s+u)/u+12/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[0, 1, 0, 1-1/t, 1]
)
+(45/(s+u)/u^2+87/s/u-48/(s+u)/u+24/mh2/t/u-105/s/u^2+6/(s+u)^2/u+18/mh2/(s+u)/u+12/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[0, 1-1/u, 1, 1-1/u, 1]
)
+(45/(s+u)/u^2+163/3/s/u-46/(s+u)/u+22/mh2/t/u-220/3/s/u^2+6/(s+u)^2/u+16/mh2/(s+u)/u+11/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[(s+t)/mh2, 0, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+t)/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+t)/mh2, 0, 2/(mh2+r), 1]
)
+(45/(s+u)/u^2+257/3/s/u-48/(s+u)/u+24/mh2/t/u-311/3/s/u^2+6/(s+u)^2/u+18/mh2/(s+u)/u+12/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[0, 1, 0, 1-1/u, 1]
)
+(47/(s+u)/u^2-67/s/u-52/(s+u)/u+26/mh2/t/u+50/s/u^2+8/(s+u)^2/u+20/mh2/(s+u)/u+13/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[0, 1-1/t, 1]*Log[2]^2
)
+(47/(s+u)/u^2-65/s/u-52/(s+u)/u+26/mh2/t/u+48/s/u^2+8/(s+u)^2/u+20/mh2/(s+u)/u+13/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[0, 1-1/t, 1]*G[2/(mh2-r), 2/(mh2+r), 1]
+G[0, 1-1/t, 1]*G[2/(mh2+r), 2/(mh2-r), 1]
+1/2*G[0, 1-1/t, 1]*Log[2-mh2-r]^2
+1/2*G[0, 1-1/t, 1]*Log[2-mh2+r]^2
-6*G[0, 1-1/t, 1-1/t, 1]*Log[2]
+3*G[0, 1-1/t, 1-1/t, 1]*Log[2-mh2-r]
+3*G[0, 1-1/t, 1-1/t, 1]*Log[2-mh2+r]
-G[0, 1-1/t, 1]*Log[2]*Log[2-mh2-r]
-G[0, 1-1/t, 1]*Log[2]*Log[2-mh2+r]
)
+(48/(s+u)/u^2-101/s/u-51/(s+u)/u+28/mh2/t/u+70/s/u^2-2/(s+u)^2/u+20/mh2/(s+u)/u+21/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[2/(mh2-r), 0, 1/t, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, 1/t, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 1/t, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 1/t, 2/(mh2+r), 1]
)
+(48/(s+u)/u^2-93/s/u-51/(s+u)/u+28/mh2/t/u+62/s/u^2-2/(s+u)^2/u+20/mh2/(s+u)/u+21/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[2/(mh2-r), 1/t, 0, 2/(mh2-r), 1]
+G[2/(mh2-r), 1/t, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 1/t, 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 1/t, 0, 2/(mh2+r), 1]
)
+(51/(s+u)/u^2-69/s/u-60/(s+u)/u+30/mh2/t/u+54/s/u^2+24/mh2/(s+u)/u+15/s/t/u+12/(s+u)^2/u-3*mh2/s/u^2-6/(t+u)^2)*(
+2*G[0, 1, 1-1/t, 1]*Log[2]
-G[0, 1, 1-1/t, 1]*Log[2-mh2-r]
-G[0, 1, 1-1/t, 1]*Log[2-mh2+r]
+4*G[0, 1-1/t, 1, 1]*Log[2]
-2*G[0, 1-1/t, 1, 1]*Log[2-mh2-r]
-2*G[0, 1-1/t, 1, 1]*Log[2-mh2+r]
)
+(54/(s+u)/u^2+262/3/s/u-56/(s+u)/u+30/mh2/t/u-337/3/s/u^2+2/(s+u)^2/u+22/mh2/(s+u)/u+15/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 0, 2/(mh2-r), 1/u, 1]
+G[0, 0, 2/(mh2+r), 1/u, 1]
)
+(58/(s+u)/u^2-32/s/u-60/(s+u)/u+30/mh2/t/u+7/s/u^2+6/(s+u)^2/u+22/mh2/(s+u)/u+15/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
-G[1-1/u, u/mh2, 1, 2/(mh2-r), 1]
+G[2/(mh2-r), u/mh2, 1, 2/(mh2-r), 1]
+G[2/(mh2+r), u/mh2, 1, 2/(mh2-r), 1]
)
+(59/(s+u)/u^2-182/s/u-75/(s+u)/u+48/mh2/t/u+151/s/u^2+8/(s+u)^2/u+38/mh2/(s+u)/u+31/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 0, 2/(mh2+r), 1, 1]
)
+(60/(s+u)/u^2-40/s/u-64/(s+u)/u+32/mh2/t/u+16/s/u^2+8/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[1-1/u, 1, 2/(mh2-r), u/mh2, 1]
+G[1-1/u, 1, 2/(mh2+r), u/mh2, 1]
)
+(60/(s+u)/u^2+182/3/s/u-64/(s+u)/u+32/mh2/t/u-254/3/s/u^2+8/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 1/u, 1]*Log[1-u]^2
)
+(62/(s+u)/u^2+524/3/s/u-68/(s+u)/u+34/mh2/t/u-593/3/s/u^2+10/(s+u)^2/u+26/mh2/(s+u)/u+17/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 1/u, 1/u, (s+t)/mh2, 1]
)
+(65/(s+u)/u^2+294/s/u-63/(s+u)/u+22/mh2/t/u-308/s/u^2+24/(s+u)^2/u+16/mh2/(s+u)/u+4/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 1-1/u, 0, 1, 1]
)
+(66/(s+u)/u^2+572/3/s/u-76/(s+u)/u+38/mh2/t/u-635/3/s/u^2+14/(s+u)^2/u+30/mh2/(s+u)/u+19/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[1/u, (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[1/u, 1/u, (s+t)/mh2, (s+t)/mh2, 1]
)
+(70/(s+u)/u^2-86/s/u-72/(s+u)/u+30/mh2/t/u+61/s/u^2+6/(s+u)^2/u+22/mh2/(s+u)/u+15/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[1-1/t, 0, 0, 1, 1]
)
+(71/(s+u)/u^2-101/s/u-72/(s+u)/u+36/mh2/t/u+69/s/u^2+6/(s+u)^2/u+26/mh2/(s+u)/u+18/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+G[1/t, 2/(mh2-r), 1]*Log[1-t]^2
+G[1/t, 2/(mh2+r), 1]*Log[1-t]^2
)
+(82/(s+u)/u^2-118/s/u-80/(s+u)/u+40/mh2/t/u+78/s/u^2+4/(s+u)^2/u+28/mh2/(s+u)/u+20/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[(s+u)/mh2, 1/t, 2/(mh2-r), 1]*Log[1-t]
+G[(s+u)/mh2, 1/t, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 1/t, 2/(mh2-r), 1]
-G[1/t, (s+u)/mh2, 1/t, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+u)/mh2, 1/t, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, 1/t, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, 1/t, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, 1/t, 2/(mh2+r), 1]
)
+(82/(s+u)/u^2-114/s/u-80/(s+u)/u+40/mh2/t/u+74/s/u^2+4/(s+u)^2/u+28/mh2/(s+u)/u+20/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[2/(mh2-r), 1/t, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 1/t, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 2/(mh2+r), 1]
)
+(88/(s+u)/u^2+524/3/s/u-92/(s+u)/u+46/mh2/t/u-635/3/s/u^2+10/(s+u)^2/u+34/mh2/(s+u)/u+23/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[(s+t)/mh2, 2/(mh2-r), 1/u, 1]*Log[1-u]
+G[(s+t)/mh2, 2/(mh2+r), 1/u, 1]*Log[1-u]
+G[2/(mh2-r), (s+t)/mh2, 1/u, 1]*Log[1-u]
+G[2/(mh2+r), (s+t)/mh2, 1/u, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 2/(mh2-r), 1/u, 1]
-G[1/u, (s+t)/mh2, 2/(mh2+r), 1/u, 1]
-G[1/u, 2/(mh2-r), (s+t)/mh2, 1/u, 1]
-G[1/u, 2/(mh2+r), (s+t)/mh2, 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1/u, 1]
)
+(90/(s+u)/u^2-34/s/u-96/(s+u)/u+48/mh2/t/u-2/s/u^2+12/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
-G[1-1/u, u/mh2, 1-1/u, u/mh2, 1]
+G[2/(mh2-r), 1, 1-1/u, u/mh2, 1]
+G[2/(mh2-r), u/mh2, 1-1/u, u/mh2, 1]
+G[2/(mh2+r), 1, 1-1/u, u/mh2, 1]
+G[2/(mh2+r), u/mh2, 1-1/u, u/mh2, 1]
)
+(90/(s+u)/u^2+124/3/s/u-90/(s+u)/u+42/mh2/t/u-241/3/s/u^2+12/(s+u)^2/u+30/mh2/(s+u)/u+21/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[0, 2/(mh2+r), 1]*G[0, 1-1/u, 1]
)
+(90/(s+u)/u^2+554/3/s/u-96/(s+u)/u+48/mh2/t/u-662/3/s/u^2+12/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[0, 1-1/u, 1]*G[(s+t)/mh2, 1/u, 1]
)
+(92/(s+u)/u^2+548/3/s/u-100/(s+u)/u+50/mh2/t/u-653/3/s/u^2+14/(s+u)^2/u+38/mh2/(s+u)/u+25/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[(s+t)/mh2, (s+t)/mh2, 1/u, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, (s+t)/mh2, 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1/u, 1]
)
+(98/(s+u)/u^2-134/s/u-112/(s+u)/u+56/mh2/t/u+102/s/u^2+20/(s+u)^2/u+44/mh2/(s+u)/u+28/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[0, 1-1/t, 1]*G[1/t, 2/(mh2-r), 1]
+G[0, 1-1/t, 1]*G[1/t, 2/(mh2+r), 1]
)
+(100/(s+u)/u^2-128/s/u-104/(s+u)/u+46/mh2/t/u+91/s/u^2+10/(s+u)^2/u+34/mh2/(s+u)/u+23/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[0, 0, 1-1/t, 1, 1]
)
+(114/(s+u)/u^2+268/3/s/u-116/(s+u)/u+58/mh2/t/u-421/3/s/u^2+10/(s+u)^2/u+42/mh2/(s+u)/u+29/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+G[0, 1-1/u, 1, 1]*Log[-u/(s+t)]
)
+(115/(s+u)/u^2-147/s/u-120/(s+u)/u+54/mh2/t/u+104/s/u^2+12/(s+u)^2/u+40/mh2/(s+u)/u+27/s/t/u-7*mh2/s/u^2-14/(t+u)^2)*(
+G[0, 1-1/t, 0, 1, 1]
)
+(116/(s+u)/u^2+268/3/s/u-120/(s+u)/u+60/mh2/t/u-418/3/s/u^2+12/(s+u)^2/u+44/mh2/(s+u)/u+30/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+G[1-1/u, 0, 1, 1]*Log[-u/(s+t)]
)
+(120/(s+u)/u^2+270/s/u-128/(s+u)/u+64/mh2/t/u-318/s/u^2+16/(s+u)^2/u+48/mh2/(s+u)/u+32/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), 0, 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 1/u, 1]
)
+(120/(s+u)/u^2+316/3/s/u-128/(s+u)/u+64/mh2/t/u-460/3/s/u^2+16/(s+u)^2/u+48/mh2/(s+u)/u+32/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+G[0, 1/u, (s+t)/mh2, 1]*Log[1-u]
-G[1/u, 0, 1/u, (s+t)/mh2, 1]
)
+(120/(s+u)/u^2+1006/3/s/u-128/(s+u)/u+64/mh2/t/u-1150/3/s/u^2+16/(s+u)^2/u+48/mh2/(s+u)/u+32/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+G[0, 2/(mh2-r), 1/u, 1/u, 1]
+G[0, 2/(mh2+r), 1/u, 1/u, 1]
)
+(129/(s+u)/u^2+359/3/s/u-130/(s+u)/u+64/mh2/t/u-533/3/s/u^2+12/(s+u)^2/u+46/mh2/(s+u)/u+32/s/t/u-9*mh2/s/u^2-18/(t+u)^2)*(
+G[0, 0, 2/(mh2+r), 1]*Log[1-u]
)
+(134/(s+u)/u^2+263/s/u-142/(s+u)/u+71/mh2/t/u-635/2/s/u^2+17/(s+u)^2/u+53/mh2/(s+u)/u+71/2/s/t/u-9*mh2/s/u^2-18/(t+u)^2)*(
+G[(s+t)/mh2, 1/u, 1]*Log[1-u]^2
)
+(150/(s+u)/u^2+572/3/s/u-160/(s+u)/u+80/mh2/t/u-752/3/s/u^2+20/(s+u)^2/u+60/mh2/(s+u)/u+40/s/t/u-10*mh2/s/u^2-20/(t+u)^2)*(
+G[2/(mh2-r), 0, 1/u, (s+t)/mh2, 1]
+G[2/(mh2+r), 0, 1/u, (s+t)/mh2, 1]
)
+(180/(s+u)/u^2-248/s/u-192/(s+u)/u+96/mh2/t/u+176/s/u^2+24/(s+u)^2/u+72/mh2/(s+u)/u+48/s/t/u-12*mh2/s/u^2-24/(t+u)^2)*(
+G[0, 0, 1, 1-1/t, 1]
)
+(180/(s+u)/u^2+344/s/u-192/(s+u)/u+96/mh2/t/u-416/s/u^2+24/(s+u)^2/u+72/mh2/(s+u)/u+48/s/t/u-12*mh2/s/u^2-24/(t+u)^2)*(
+G[0, 0, 1, 1-1/u, 1]
)
+(182/(s+u)/u^2+280/s/u-196/(s+u)/u+98/mh2/t/u-351/s/u^2+26/(s+u)^2/u+74/mh2/(s+u)/u+49/s/t/u-12*mh2/s/u^2-24/(t+u)^2)*(
+G[(s+t)/mh2, 1/u, (s+t)/mh2, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 1/u, (s+t)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 1/u, (s+t)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 1/u, (s+t)/mh2, 1]
)
+(186/(s+u)/u^2-2218/9/s/u-184/(s+u)/u+96/mh2/t/u+1390/9/s/u^2+4/(s+u)^2/u+68/mh2/(s+u)/u+48/s/t/u-14*mh2/s/u^2-28/(t+u)^2)*(
+Zeta[3]*Log[2]
)
+(219/(s+u)/u^2+277/s/u-228/(s+u)/u+114/mh2/t/u-370/s/u^2+24/(s+u)^2/u+84/mh2/(s+u)/u+57/s/t/u-15*mh2/s/u^2-30/(t+u)^2)*(
+G[0, 0, 1-1/u, 1]*Log[-u/(s+t)]
)
+(240/(s+u)/u^2-142/s/u-256/(s+u)/u+128/mh2/t/u+46/s/u^2+32/(s+u)^2/u+96/mh2/(s+u)/u+64/s/t/u-16*mh2/s/u^2-32/(t+u)^2)*(
+G[1-1/u, 1-1/u, 1-1/u, u/mh2, 1]
)
+(480/(s+u)/u^2-654/s/u-512/(s+u)/u+256/mh2/t/u+462/s/u^2+64/(s+u)^2/u+192/mh2/(s+u)/u+128/s/t/u-32*mh2/s/u^2-64/(t+u)^2)*(
+G[2/(mh2-r), 1/t, 1/t, 1/t, 1]
+G[2/(mh2+r), 1/t, 1/t, 1/t, 1]
)
+(480/(s+u)/u^2+8450/9/s/u-512/(s+u)/u+256/mh2/t/u-10178/9/s/u^2+64/(s+u)^2/u+192/mh2/(s+u)/u+128/s/t/u-32*mh2/s/u^2-64/(t+u)^2)*(
+G[2/(mh2-r), 1/u, 1/u, 1/u, 1]
+G[2/(mh2+r), 1/u, 1/u, 1/u, 1]
)
+(-133/2/(s+u)/u^2-79/2/s/u+70/(s+u)/u-35/mh2/t/u+67/s/u^2-8/(s+u)^2/u-26/mh2/(s+u)/u-35/2/s/t/u+9/2*mh2/s/u^2+9/(t+u)^2)*(
+G[(s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]^2
)
+(-129/2/(s+u)/u^2+181/2/s/u+66/(s+u)/u-33/mh2/t/u-62/s/u^2-6/(s+u)^2/u-24/mh2/(s+u)/u-33/2/s/t/u+9/2*mh2/s/u^2+9/(t+u)^2)*(
+G[(s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]^2
+G[(s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]^2
)
+(-85/2/(s+u)/u^2-971/18/s/u+136/3/(s+u)/u-68/3/mh2/t/u+1277/18/s/u^2-17/3/(s+u)^2/u-17/mh2/(s+u)/u-34/3/s/t/u+17/6*mh2/s/u^2+17/3/(t+u)^2)*(
+Log[-u/(s+t)]*Log[1-u]^3
)
+(-41/12/(s+u)/u^2+1015/108/s/u+19/6/(s+u)/u-3/2/mh2/t/u-413/54/s/u^2-1/6/(s+u)^2/u-1/mh2/(s+u)/u-3/4/s/t/u+1/4*mh2/s/u^2+1/2/(t+u)^2)*(
+Pi^2*Log[2-mh2-r]^2
-2*Pi^2*Log[2]*Log[2-mh2-r]
)
+(-37/2/(s+u)/u^2+3/2/s/u+18/(s+u)/u-10/mh2/t/u+17/2/s/u^2+1/(s+u)^2/u-7/mh2/(s+u)/u-5/s/t/u+3/2*mh2/s/u^2+3/(t+u)^2)*(
+G[0, 1-1/(s+t), 1]*Log[2]^2
+Log[2]^2*Log[-u]*Log[1-s-t]
-G[1-1/mh2, 1-1/(s+t), 1]*Log[2]^2
-1/2*Log[2]^2*Log[1-s-t]^2
)
+(-26/3/(s+u)/u^2-2/3/s/u+9/(s+u)/u-4/mh2/t/u+13/3/s/u^2-2/3/(s+u)^2/u-8/3/mh2/(s+u)/u-1/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+G[1-1/(s+t), 1/u, 1]*Log[-u]
+4*G[0, u/(1+u), 1]*Log[1-u]
+2*G[u/(1+u), 1-1/u, 1]*Log[1-u]
-2*G[1-1/u, u/(1+u), 1]*Log[1-u]
-G[1-1/(s+t), 1/u, 1]*Log[1-u]
-Log[-u]^2*Log[1-u]
-2*G[0, u/(1+u), 1-1/u, 1]
-6*G[u/(1+u), 1, 1-1/u, 1]
+4*G[u/(1+u), u/(1+u), 1-1/u, 1]
-G[2/(mh2-r), 1-1/(s+t), 1/u, 1]
-G[2/(mh2+r), 1-1/(s+t), 1/u, 1]
-G[1-1/mh2, 2/(mh2-r), 1/u, 1]
-G[1-1/mh2, 2/(mh2+r), 1/u, 1]
-2*G[1-1/u, u/(1+u), 1-1/u, 1]
+G[1/u, 1-1/(s+t), 1/u, 1]
+G[u/(1+u), 0, 1-1/u, 1]
+G[u/(1+u), 1-1/u, 1-1/u, 1]
+G[1-1/mh2, 1-1/(s+t), 1/u, 1]
)
+(-25/6/(s+u)/u^2-149/18/s/u+7/(s+u)/u-4/mh2/t/u+143/18/s/u^2-2/(s+u)^2/u-11/3/mh2/(s+u)/u-2/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+Log[-u/(s+t)]^3*Log[1-u]
)
+(-21/2/(s+u)/u^2+19/2/s/u+12/(s+u)/u-5/mh2/t/u-7/s/u^2-4/(s+u)^2/u-4/mh2/(s+u)/u-5/2/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+G[2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]^2
+G[2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]^2
)
+(-19/6/(s+u)/u^2+1/3/s/u+17/6/(s+u)/u-2/mh2/t/u+2/s/u^2+7/6/(s+u)^2/u-4/3/mh2/(s+u)/u-1/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*Log[1-mh2]^2
)
+(-17/12/(s+u)/u^2+845/108/s/u+3/2/(s+u)/u-2/3/mh2/t/u-791/108/s/u^2-1/2/mh2/(s+u)/u-1/3/s/t/u-1/3/(s+u)^2/u+1/12*mh2/s/u^2+1/6/(t+u)^2)*(
+Log[2]^4
)
+(-13/2/(s+u)/u^2+2/t/(s+t)/u+37/2/s/u+9/(s+u)/u-6/mh2/t/u-33/2/s/u^2-5/mh2/(s+u)/u-3/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+G[0, 1-1/t, 1]*Log[-t/(s+u)]^2
)
+(-11/2/(s+u)/u^2-5/2/s/u+5/(s+u)/u-3/mh2/t/u+6/s/u^2+1/(s+u)^2/u-2/mh2/(s+u)/u-3/2/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+G[0, 1-1/(s+t), 1]*Log[2-mh2-r]^2
+Log[2]*Log[1-s-t]^2*Log[2-mh2-r]
+Log[-u]*Log[1-s-t]*Log[2-mh2-r]^2
-G[1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2-r]^2
-1/2*Log[1-s-t]^2*Log[2-mh2-r]^2
-2*G[0, 1-1/(s+t), 1]*Log[2]*Log[2-mh2-r]
+2*G[1-1/mh2, 1-1/(s+t), 1]*Log[2]*Log[2-mh2-r]
-2*Log[2]*Log[-u]*Log[1-s-t]*Log[2-mh2-r]
-2*G[0, 1/u, 0, (s+t)/mh2, 1]
+2*G[2/(mh2-r), u/mh2, u/mh2, 1, 1]
+2*G[2/(mh2+r), u/mh2, u/mh2, 1, 1]
-2*G[1-1/u, u/mh2, u/mh2, 1, 1]
)
+(-11/3/(s+u)/u^2-1/s/u+8/3/(s+u)/u-4/3/mh2/t/u+11/3/s/u^2+2/3/(s+u)^2/u-2/3/mh2/(s+u)/u-2/3/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*Log[2]*Log[1-mh2]
)
+(-11/6/(s+u)/u^2+11/6/s/u+2/(s+u)/u-4/3/mh2/t/u-5/6/s/u^2+1/3/(s+u)^2/u-1/mh2/(s+u)/u-2/3/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+Pi^2*G[0, 1-1/t, 1]
)
+(-11/12/(s+u)/u^2-1/6/s/u+1/4/mh2/t/u+25/12/s/u^2-1/4/t/u^2-2/3/(s+u)^2/u+7/12/mh2/(s+u)/u-3/4/s/t/u+7/12*mh2/s/u^2+7/6/(t+u)^2)*(
+Log[1-u]*Log[1-s-t]^2
)
+(-7/2/(s+u)/u^2-289/18/s/u+14/3/(s+u)/u-7/3/mh2/t/u+149/9/s/u^2-4/3/(s+u)^2/u-2/mh2/(s+u)/u-7/6/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+Pi^2*G[2/(mh2-r), (s+t)/mh2, 1]
+Pi^2*G[2/(mh2+r), (s+t)/mh2, 1]
)
+(-5/2/(s+u)/u^2+1/(s+u)/u-1/2/mh2/t/u-1/2/s/u^2+1/2/t/u^2+2/(s+u)^2/u-1/2/mh2/(s+u)/u-11/2/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+G[1-1/mh2, 1-1/t, 1, 1]
)
+(-4/3/(s+u)/u^2+481/108/s/u+17/12/(s+u)/u-2/3/mh2/t/u-427/108/s/u^2-1/4/(s+u)^2/u-1/2/mh2/(s+u)/u-1/3/s/t/u+1/12*mh2/s/u^2+1/6/(t+u)^2)*(
+Log[2-mh2+r]^4
-4*Log[2]*Log[2-mh2+r]^3
+6*Log[2]^2*Log[2-mh2+r]^2
-4*Log[2]^3*Log[2-mh2+r]
)
+(-3/2/(s+u)/u^2-3/2/mh2/(s+u)/u-3/2/mh2/t/u-1/2/t/u^2-3/2*mh2/s/u^2+7/s/u-9/2/s/u^2-5/2/s/t/u+2/(s+u)/u-1/(t+u)^2)*(
+G[2/(mh2-r), 0, u/mh2, 1]
+G[2/(mh2+r), 0, u/mh2, 1]
)
+(2/3/(s+u)/u^2+25/s/u+19/3/(s+u)/u-4/mh2/t/u-22/s/u^2+2/3/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 1/t, 1]*Log[-u]
)
+(4/3/(s+u)/u^2+7/6/s/u-1/6/(s+u)/u-2/3/mh2/t/u-2/3/s/u^2+1/(s+u)^2/u-2/3/mh2/(s+u)/u-3/2/s/t/u-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+Pi^2*Log[1-t]*Log[1-u]
)
+(4/3/(s+u)/u^2+31/6/s/u-1/6/(s+u)/u-2/3/mh2/t/u-14/3/s/u^2+1/(s+u)^2/u-2/3/mh2/(s+u)/u-3/2/s/t/u-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+Log[-u/t]^3*Log[1-u]
)
+(9/4/(s+u)/u^2+41/12/s/u-2/(s+u)/u-1/2/mh2/t/u-1/2/s/u^2-1/2/mh2/(s+u)/u-23/12/s/t/u+1/(s+u)^2/u-1/4*mh2/s/u^2-1/2/(t+u)^2)*(
+Log[1-t]*Log[2-mh2-r]^2
+Log[1-t]*Log[2-mh2+r]^2
+2*Log[2]^2*Log[1-t]
-2*Log[2]*Log[1-t]*Log[2-mh2-r]
-2*Log[2]*Log[1-t]*Log[2-mh2+r]
)
+(11/2/(s+u)/u^2-1/2/s/u-4/(s+u)/u+2/mh2/t/u-7/2/s/u^2-1/(s+u)^2/u+1/mh2/(s+u)/u+1/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[1-1/(s+t), (s+t)/mh2, 1]*Log[-u]^2
+2*G[1-1/mh2, 2/(mh2-r), 1, (s+t)/mh2, 1]
+2*G[1-1/mh2, 2/(mh2+r), 1, (s+t)/mh2, 1]
)
+(11/4/(s+u)/u^2+259/36/s/u-3/(s+u)/u+2/mh2/t/u-313/36/s/u^2-1/2/(s+u)^2/u+3/2/mh2/(s+u)/u+1/s/t/u-1/4*mh2/s/u^2-1/2/(t+u)^2)*(
+Log[2]^2*Log[1-u]^2
-2/3*Pi^2*Log[2]*Log[1-u]
)
+(22/3/(s+u)/u^2+2/3/s/u-6/(s+u)/u+10/3/mh2/t/u-17/3/s/u^2-4/3/(s+u)^2/u+2/mh2/(s+u)/u+5/3/s/t/u-2/3*mh2/s/u^2-4/3/(t+u)^2)*(
+Log[2]^3*Log[-u]
-Log[2]^3*Log[1-mh2]
)
+(33/2/(s+u)/u^2+247/6/s/u-18/(s+u)/u+12/mh2/t/u-301/6/s/u^2-3/(s+u)^2/u+9/mh2/(s+u)/u+6/s/t/u-3/2*mh2/s/u^2-3/(t+u)^2)*(
+G[0, 1-1/u, 1]*Log[2]^2
)
+(37/6/(s+u)/u^2-11/6/s/u-17/3/(s+u)/u+3/mh2/t/u-5/3/s/u^2-1/3/(s+u)^2/u+2/mh2/(s+u)/u+3/2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Log[1-mh2]*Log[2-mh2+r]^3
-Log[-u]*Log[2-mh2+r]^3
-3*Log[2]*Log[1-mh2]*Log[2-mh2+r]^2
+3*Log[2]*Log[-u]*Log[2-mh2+r]^2
+3*Log[2]^2*Log[1-mh2]*Log[2-mh2+r]
-3*Log[2]^2*Log[-u]*Log[2-mh2+r]
)
+(57/4/(s+u)/u^2+1165/36/s/u-185/12/(s+u)/u+91/12/mh2/t/u-2717/72/s/u^2+7/3/(s+u)^2/u+23/4/mh2/(s+u)/u+91/24/s/t/u-11/12*mh2/s/u^2-11/6/(t+u)^2)*(
+Log[1-u]^4
)
+(68/3/(s+u)/u^2+2/3/s/u-23/(s+u)/u+10/mh2/t/u-31/3/s/u^2+5/3/(s+u)^2/u+20/3/mh2/(s+u)/u+5/2/s/t/u-5/6*mh2/s/u^2-5/3/(t+u)^2)*(
+Log[-u]*Log[1-u]^2
)
+(125/8/(s+u)/u^2-523/24/s/u-50/3/(s+u)/u+25/3/mh2/t/u+373/24/s/u^2+25/12/(s+u)^2/u+25/4/mh2/(s+u)/u+25/6/s/t/u-25/24*mh2/s/u^2-25/12/(t+u)^2)*(
+Log[1-t]^4
)
+(-4/t/(s+t)/u+17/s/u+7/(s+u)/u-4/mh2/t/u-14/s/u^2-2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1/t, 0, 0, (s+u)/mh2, 1]
)
+(-2/t/(s+t)/u+21/s/u+11/(s+u)/u-8/mh2/t/u-20/s/u^2-2/(s+u)^2/u-8/mh2/(s+u)/u-11/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 2/(mh2-r), 0, (s+u)/mh2, 1]
+G[0, 2/(mh2+r), 0, (s+u)/mh2, 1]
)
+(8/mh2/(s+u)/u-16/(s+u)/u+8/mh2/t/u-14/s/u+4/s/t/u+8/(s+u)^2/u+8/(s+u)/u^2-18/mh2/u^2+18/s/u^2-18/mh2/(s+t)/u+18/(s+t)/u)*(
+G[(s+t)/mh2, 1-1/(s+t), 1, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 1-1/(s+t), 1, 1]
-G[1-1/mh2, 1, 1-1/(s+t), 1, 1]
+G[2/(mh2-r), 1, 1-1/(s+t), 1, 1]
+G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1, 1]
+G[2/(mh2+r), 1, 1-1/(s+t), 1, 1]
+G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1, 1]
)
+(-5/2/mh2/(s+u)/u+2/(s+u)^2/u-9/2/s/u^2+6/s/u-5/2/s/t/u-1/2/(s+u)/u^2+1/2/t/u^2+2/(s+u)/u-5/2/mh2/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[0, -u/s, 1]*Log[(-t*u+rtus-s+u)/u]
+G[0, -u/s, 1]*Log[-(t*u+rtus+s-u)/u]
+G[0, 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
+G[0, 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
+G[1/t, 2*u/(t*u-rtus+s+u), 1]*Log[(-1+mh2)/u]
+G[1/t, 2*u/(t*u+rtus+s+u), 1]*Log[(-1+mh2)/u]
+G[2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
+G[2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
+G[2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
+G[2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
+G[1-1/u, 2*u/(t*u-rtus+s+u), 1]*Log[(-1+mh2)/u]
+G[1-1/u, 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
+G[1-1/u, 2*u/(t*u+rtus+s+u), 1]*Log[(-1+mh2)/u]
+G[1-1/u, 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
+Log[u/(s+u)]*Log[(-t*u+rtus-s+u)/u]*Log[1-t]
+Log[u/(s+u)]*Log[-(t*u+rtus+s-u)/u]*Log[1-t]
+2*G[0, u/mh2, 1]*Log[1-mh2]
-2*G[0, -u/s, 1]*Log[2]
+2*G[0, -u/(s+t), 1]*Log[-u/(s+t)]
-G[0, 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
-G[0, 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
+2*G[1/(s+t), u/mh2, 1]*Log[(-1+mh2)/u]
-G[1/(s+t), 2*u/(t*u-rtus+s+u), 1]*Log[(-1+mh2)/u]
-G[1/(s+t), 2*u/(t*u+rtus+s+u), 1]*Log[(-1+mh2)/u]
+2*G[u/(1-s-t), -u/s, 1]*Log[2]
-G[u/(1-s-t), -u/s, 1]*Log[(-t*u+rtus-s+u)/u]
-G[u/(1-s-t), -u/s, 1]*Log[-(t*u+rtus+s-u)/u]
-2*G[u/(1-s-t), -u/(s+t), 1]*Log[-u/(s+t)]
-2*G[2/(mh2-r), u/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
-G[2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
-2*G[2/(mh2+r), u/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
-G[2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
-2*G[1-1/u, u/mh2, 1]*Log[(-1+mh2)/u]
+2*G[1-1/u, u/mh2, 1]*Log[1-mh2]
-G[1-1/u, 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
-G[1-1/u, 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
+2*Log[2]*Log[u/(s+u)]*Log[1-mh2]
-2*Log[2]*Log[u/(s+u)]*Log[1-t]
-2*Log[u/mh2]*Log[-u/(s+t)]*Log[1-mh2]
-Log[u/(s+u)]*Log[(-t*u+rtus-s+u)/u]*Log[1-mh2]
-Log[u/(s+u)]*Log[-(t*u+rtus+s-u)/u]*Log[1-mh2]
-2*G[1/mh2, 0, u/mh2, 1]
-G[1/mh2, 1/t, 2*u/(t*u-rtus+s+u), 1]
-G[1/mh2, 1/t, 2*u/(t*u+rtus+s+u), 1]
-2*G[1/mh2, 1/(s+t), u/mh2, 1]
+2*G[1/mh2, 2/(mh2-r), u/mh2, 1]
-G[1/mh2, 2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]
-G[1/mh2, 2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]
+2*G[1/mh2, 2/(mh2+r), u/mh2, 1]
-G[1/mh2, 2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]
-G[1/mh2, 2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]
-G[1/t, 0, 2*u/(t*u-rtus+s+u), 1]
-G[1/t, 0, 2*u/(t*u+rtus+s+u), 1]
-G[1/t, 1-1/u, 2*u/(t*u-rtus+s+u), 1]
-G[1/t, 1-1/u, 2*u/(t*u+rtus+s+u), 1]
+2*G[2/(mh2-r), 1/(s+t), u/mh2, 1]
-G[2/(mh2-r), 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
-G[2/(mh2-r), 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
+2*G[2/(mh2+r), 1/(s+t), u/mh2, 1]
-G[2/(mh2+r), 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
-G[2/(mh2+r), 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
-G[1-1/u, 1/t, 2*u/(t*u-rtus+s+u), 1]
-G[1-1/u, 1/t, 2*u/(t*u+rtus+s+u), 1]
-2*G[1-1/u, 1/(s+t), u/mh2, 1]
-G[1-1/u, 1-1/u, 2*u/(t*u-rtus+s+u), 1]
-G[1-1/u, 1-1/u, 2*u/(t*u+rtus+s+u), 1]
+G[1/mh2, 0, 2*u/(t*u-rtus+s+u), 1]
+G[1/mh2, 0, 2*u/(t*u+rtus+s+u), 1]
+G[1/mh2, 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
+G[1/mh2, 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
+G[1/t, 2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]
+G[1/t, 2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]
+G[1/t, 2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]
+G[1/t, 2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]
+G[2/(mh2-r), 1/t, 2*u/(t*u-rtus+s+u), 1]
+G[2/(mh2-r), 1/t, 2*u/(t*u+rtus+s+u), 1]
+G[2/(mh2-r), 1-1/u, 2*u/(t*u-rtus+s+u), 1]
+G[2/(mh2-r), 1-1/u, 2*u/(t*u+rtus+s+u), 1]
+G[2/(mh2+r), 1/t, 2*u/(t*u-rtus+s+u), 1]
+G[2/(mh2+r), 1/t, 2*u/(t*u+rtus+s+u), 1]
+G[2/(mh2+r), 1-1/u, 2*u/(t*u-rtus+s+u), 1]
+G[2/(mh2+r), 1-1/u, 2*u/(t*u+rtus+s+u), 1]
+G[1-1/u, 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
+G[1-1/u, 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
)
+(-8/(s+u)^2/u-8/s/u^2-24/(s+u)/u^2-11/mh2/(s+u)/u+37/(s+u)/u-11/mh2/t/u+4/3/s/u+26/3/s/t/u+1/t/u^2-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 0, 1-1/t, 1]
)
+(-4/(s+u)^2/u-2/s/u^2+3/s/u-1/s/t/u-1/t/u^2-1/mh2/(s+u)/u-1/mh2/t/u-1/(s+u)/u^2+4/(s+u)/u-mh2/s/u^2-2/(t+u)^2)*(
+G[u/(t+u), (s+u)/mh2, 1]*Log[1-t]
-G[1/t, u/(t+u), (s+u)/mh2, 1]
-G[1-1/u, 1, (s+u)/mh2, 1]
-G[1-1/u, 1/t, (s+u)/mh2, 1]
-G[1-1/u, u/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), u/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), u/mh2, (s+u)/mh2, 1]
+G[1-1/u, u/(t+u), (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
)
+(-4/(s+u)^2/u-24/(s+u)/u^2+3/mh2/(s+u)/u+23/(s+u)/u+3/mh2/t/u-11/s/u^2-19/3/s/u+46/3/s/t/u+1/t/u^2-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 1-1/t, 1, 1]
)
+(4/(s+u)^2/u-13/2/s/u^2-23/2/mh2/(s+u)/u-41/2/(s+u)/u^2+24/(s+u)/u-27/2/mh2/t/u+13/s/u-11/2/s/t/u+3/2/t/u^2-3/2*mh2/s/u^2-3/(t+u)^2)*(
+G[0, 1-1/(s+t), 1]*Log[1-u]
-G[2/(mh2-r), 1-1/(s+t), 1, 1]
-G[2/(mh2+r), 1-1/(s+t), 1, 1]
+G[1/u, 0, 1, 1]
+G[1/u, 1-1/(s+t), 1, 1]
)
+(1/3/(s+u)^2/u+77/18/s/u^2-7/3/mh2/(s+u)/u-3/2/(s+u)/u^2+7/2/(s+u)/u-8/3/mh2/t/u-28/9/s/u-5/2/s/t/u-2/mh2/u^2-2/mh2/(s+t)/u+2/(s+t)/u)*(
+Pi^2*G[0, 1-1/u, 1]
)
+(4/3/(s+u)^2/u-31/3/s/u^2-4/(s+u)/u^2-7/6/mh2/(s+u)/u+11/2/(s+u)/u-7/6/mh2/t/u+74/9/s/u+4/9/s/t/u+1/6/t/u^2-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+Log[1-t]^3
)
+(-18/s/u^2-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u+14/s/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+G[1/u, 0, 1, 1]*Log[1-u]
-G[1/u, 1/u, 0, 1, 1]
)
+(-18/s/u^2+27/s/u-11/s/t/u-5/mh2/(s+u)/u+4/(s+u)^2/u-1/(s+u)/u^2+1/t/u^2+4/(s+u)/u-5/mh2/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 1/t, 1]*Log[(-1+mh2)/u]
)
+(-13/s/u^2-6/mh2/(s+u)/u+12/(s+u)/u-6/mh2/t/u+10/s/u-3/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[-u]
-G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[1-u]
-G[1/u, 1-1/(s+t), 1-1/(s+t), 1, 1]
-G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1, 1]
+G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1, 1]
+G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1, 1]
)
+(-13/s/u^2-6/mh2/(s+u)/u+12/(s+u)/u-6/mh2/t/u+10/s/u-3/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2+24/mh2/u^2+24/mh2/(s+t)/u-24/(s+t)/u)*(
+G[0, 1-1/u, 1]*G[0, 1-1/(s+t), 1]
)
+(-8/s/u^2-4/mh2/(s+u)/u+8/(s+u)/u-4/mh2/t/u-2/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2+6/mh2/u^2+6/s/u+6/mh2/(s+t)/u-6/(s+t)/u)*(
+2*G[1/u, 1-1/(s+t), 1, 1]*Log[1-u]
-2*G[1/u, 1/u, 1-1/(s+t), 1, 1]
+G[2/(mh2-r), 1/u, 0, 1, 1]
+G[2/(mh2-r), 1/u, 1-1/(s+t), 1, 1]
+G[2/(mh2+r), 1/u, 0, 1, 1]
+G[2/(mh2+r), 1/u, 1-1/(s+t), 1, 1]
)
+(-7/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u+8/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+G[2/(mh2-r), (s+t)/mh2, 1, 1]*Log[-u]
+G[2/(mh2+r), (s+t)/mh2, 1, 1]*Log[-u]
)
+(-5/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+4/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
-G[0, 1-1/u, u/mh2, 1, 1]
+2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1, 1]
+2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1, 1]
-4*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1, 1]
-G[1-1/u, 0, u/mh2, 1, 1]
+G[0, 2/(mh2-r), u/mh2, 1, 1]
+G[0, 2/(mh2+r), u/mh2, 1, 1]
+G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1, 1]
+G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1, 1]
+G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1, 1]
+G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1, 1]
+G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1, 1]
+G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1, 1]
)
+(-5/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2+6/mh2/u^2+6/s/u+6/mh2/(s+t)/u-6/(s+t)/u)*(
+G[2/(mh2-r), 1, (s+t)/mh2, 1, 1]
+G[2/(mh2+r), 1, (s+t)/mh2, 1, 1]
)
+(7/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-8/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+G[1-1/(s+t), (s+t)/mh2, 1, 1]*Log[-u]
-G[1-1/(s+t), (s+t)/mh2, 1, 1]*Log[1-u]
-G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1, 1]
-G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1, 1]
-G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1, 1]
-G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1, 1]
+G[1/u, 1-1/(s+t), (s+t)/mh2, 1, 1]
+G[1-1/mh2, 1, (s+t)/mh2, 1, 1]
+G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1, 1]
)
+(8/s/u^2+4/mh2/(s+u)/u-10/(s+u)/u+4/mh2/t/u+2/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2-6/mh2/u^2-6/s/u-6/mh2/(s+t)/u+6/(s+t)/u)*(
+G[0, 2/(mh2-r), 1-1/u, 1, 1]
+G[0, 2/(mh2+r), 1-1/u, 1, 1]
+G[2/(mh2-r), 0, 1-1/u, 1, 1]
+G[2/(mh2-r), 1-1/u, 0, 1, 1]
+G[2/(mh2+r), 0, 1-1/u, 1, 1]
+G[2/(mh2+r), 1-1/u, 0, 1, 1]
)
+(13/s/u^2+6/mh2/(s+u)/u-12/(s+u)/u+6/mh2/t/u-10/s/u+3/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+G[1-1/(s+t), 0, 1, 1]*Log[-u]
+G[1-1/(s+t), 0, 1-1/(s+t), 1]*Log[1-u]
+1/12*Pi^2*Log[1-s-t]^2
-G[1-1/(s+t), 0, 1, 1]*Log[1-u]
-G[1-1/(s+t), 0, 1-1/(s+t), 1]*Log[-u]
)
+(16/s/u^2+12/mh2/(s+u)/u-22/(s+u)/u+12/mh2/t/u-10/s/u+6/s/t/u+10/(s+u)^2/u+10/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+G[0, 1-1/(s+t), 1, 1]*Log[-u]
-G[0, 1-1/(s+t), 1, 1]*Log[1-u]
)
+(-13/6/s/u^2-1/mh2/(s+u)/u+2/(s+u)/u-1/mh2/t/u+5/3/s/u-1/2/s/t/u-1/(s+u)^2/u-1/(s+u)/u^2+3/mh2/u^2+3/mh2/(s+t)/u-3/(s+t)/u)*(
+Pi^2*G[0, 1-1/(s+t), 1]
)
+(-7/4/s/u^2-1/2/mh2/(s+u)/u+1/(s+u)/u-1/2/mh2/t/u+3/2/s/u-1/4/s/t/u-1/2/(s+u)^2/u-1/2/(s+u)/u^2+1/2/mh2/u^2+1/2/mh2/(s+t)/u-1/2/(s+t)/u)*(
+Log[-u]^2*Log[1-s-t]^2
)
+(-3/2/s/u^2-1/mh2/(s+u)/u+2/(s+u)/u-1/mh2/t/u+1/s/u-1/2/s/t/u-1/(s+u)^2/u-1/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+G[0, 1-1/(s+t), 1]*Log[1-u]^2
)
+(3/4/s/u^2+1/2/mh2/(s+u)/u-1/(s+u)/u+1/2/mh2/t/u-1/2/s/u+1/4/s/t/u+1/2/(s+u)^2/u+1/2/(s+u)/u^2+1/mh2/u^2+1/mh2/(s+t)/u-1/(s+t)/u)*(
+Log[1-u]^2*Log[1-s-t]^2
)
+(7/2/s/u^2+1/mh2/(s+u)/u-2/(s+u)/u+1/mh2/t/u+1/2/s/t/u+1/(s+u)^2/u+1/(s+u)/u^2-3/mh2/u^2-3/s/u-3/mh2/(s+t)/u+3/(s+t)/u)*(
+G[0, 1-1/(s+t), 1]*Log[-u]^2
)
+(13/2/s/u^2+3/mh2/(s+u)/u-6/(s+u)/u+3/mh2/t/u-5/s/u+3/2/s/t/u+3/(s+u)^2/u+3/(s+u)/u^2-4/mh2/u^2-4/mh2/(s+t)/u+4/(s+t)/u)*(
+G[0, 1-1/u, 1]*Log[1-s-t]^2
)
+(15/2/s/u^2-11/2/(s+u)/u^2-11/2/mh2/(s+u)/u+5/(s+u)/u-11/2/mh2/t/u-8/s/u+1/2/s/t/u+3/2*mh2/s/u^2-2/(s+u)^2/u-1/2/t/u^2+1/(t+u)^2)*(
+G[0, u/(t+u), 1]*Log[1-t]
)
+(15/4/s/u^2+5/4/(s+u)/u^2-3/2/(s+u)/u-7/s/u+13/4/s/t/u+3/4*mh2/s/u^2+5/4/mh2/(s+u)/u-1/(s+u)^2/u-1/4/t/u^2+5/4/mh2/t/u+1/2/(t+u)^2)*(
+Log[1-t]*Log[1-u]^2
)
+(-13/6/s/u-7/(s+u)/u+5/mh2/t/u+9/s/u^2-2/t/u^2+2/(s+u)^2/u+5/mh2/(s+u)/u+7/6/s/t/u+1/2/(s+u)/u^2+1/2*mh2/s/u^2+1/(t+u)^2)*(
-G[0, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 1/t, (s+u)/mh2, 1]
)
+(-360/(s+u)/u^2+4/t/(s+t)/u+492/s/u+384/(s+u)/u-192/mh2/t/u-348/s/u^2-48/(s+u)^2/u-144/mh2/(s+u)/u-96/s/t/u+24*mh2/s/u^2+48/(t+u)^2)*(
+G[1/t, (s+u)/mh2, 1/t, 1]*Log[1-t]
-G[1/t, 1/t, (s+u)/mh2, 1/t, 1]
)
+(-244/(s+u)/u^2+8/t/(s+t)/u+322/s/u+260/(s+u)/u-128/mh2/t/u-226/s/u^2-36/(s+u)^2/u-96/mh2/(s+u)/u-64/s/t/u+16*mh2/s/u^2+32/(t+u)^2)*(
+G[1/t, 1/t, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 1/t, 1/t, (s+u)/mh2, 1]
)
+(-236/(s+u)/u^2-8/t/(s+t)/u+320/s/u+252/(s+u)/u-128/mh2/t/u-224/s/u^2-28/(s+u)^2/u-96/mh2/(s+u)/u-64/s/t/u+16*mh2/s/u^2+32/(t+u)^2)*(
+G[0, 1/t, 1/t, 1/t, 1]
)
+(-236/(s+u)/u^2+4/t/(s+t)/u+328/s/u+244/(s+u)/u-120/mh2/t/u-228/s/u^2-28/(s+u)^2/u-88/mh2/(s+u)/u-60/s/t/u+16*mh2/s/u^2+32/(t+u)^2)*(
+G[2/(mh2-r), 0, 1/t, 1/t, 1]
+G[2/(mh2+r), 0, 1/t, 1/t, 1]
)
+(-180/(s+u)/u^2+2/t/(s+t)/u+244/s/u+192/(s+u)/u-96/mh2/t/u-172/s/u^2-24/(s+u)^2/u-72/mh2/(s+u)/u-48/s/t/u+12*mh2/s/u^2+24/(t+u)^2)*(
+G[2/(mh2-r), 1/t, (s+u)/mh2, 1/t, 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 1/t, 1]
)
+(-132/(s+u)/u^2+4/t/(s+t)/u+164/s/u+148/(s+u)/u-72/mh2/t/u-120/s/u^2-28/(s+u)^2/u-56/mh2/(s+u)/u-36/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+G[2/(mh2-r), 1/t, 1/t, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, 1/t, (s+u)/mh2, 1]
)
+(-124/(s+u)/u^2+4/t/(s+t)/u+178/s/u+132/(s+u)/u-64/mh2/t/u-130/s/u^2-20/(s+u)^2/u-48/mh2/(s+u)/u-32/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+G[1/t, 0, 1/t, 1]*Log[1-t]
-G[1/t, 1/t, 0, 1/t, 1]
)
+(-124/(s+u)/u^2+8/t/(s+t)/u+184/s/u+132/(s+u)/u-64/mh2/t/u-136/s/u^2-20/(s+u)^2/u-48/mh2/(s+u)/u-32/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+G[0, 1/t, 1/t, 1]*Log[1-t]
-G[1/t, 0, 1/t, 1/t, 1]
)
+(-82/(s+u)/u^2-10/t/(s+t)/u+40/s/u+78/(s+u)/u-38/mh2/t/u+1/s/u^2-4/(s+u)^2/u-26/mh2/(s+u)/u-19/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, 1, 1]
)
+(-80/(s+u)/u^2-4/t/(s+t)/u+49/s/u+87/(s+u)/u-38/mh2/t/u-33/s/u^2-26/(s+u)^2/u-30/mh2/(s+u)/u-12/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+G[2/(mh2-r), 0, 0, 1/t, 1]
+G[2/(mh2+r), 0, 0, 1/t, 1]
)
+(-72/(s+u)/u^2+2/t/(s+t)/u+51/s/u+71/(s+u)/u-30/mh2/t/u-31/s/u^2-18/(s+u)^2/u-22/mh2/(s+u)/u-8/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+G[0, 2/(mh2-r), 0, 1/t, 1]
+G[0, 2/(mh2+r), 0, 1/t, 1]
)
+(-70/(s+u)/u^2-12/t/(s+t)/u+14/s/u+68/(s+u)/u-40/mh2/t/u+26/s/u^2+8/(s+u)^2/u-28/mh2/(s+u)/u-20/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[1-1/mh2, 1, 0, 2/(mh2-r), 1]
)
+(-66/(s+u)/u^2-4/t/(s+t)/u+68/s/u+78/(s+u)/u-40/mh2/t/u-48/s/u^2-14/(s+u)^2/u-32/mh2/(s+u)/u-20/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), 0, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2+r), (s+u)/mh2, 1]
)
+(-60/(s+u)/u^2-4/t/(s+t)/u+2/s/u+64/(s+u)/u-28/mh2/t/u+20/s/u^2-20/mh2/(s+u)/u-8/s/t/u-8/(s+u)^2/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Log[-u]*Log[-u/(s+t)]*Log[1-u]
)
+(-58/(s+u)/u^2+2/t/(s+t)/u+84/s/u+60/(s+u)/u-30/mh2/t/u-59/s/u^2-6/(s+u)^2/u-22/mh2/(s+u)/u-15/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), 0, 1/t, 1]
+G[2/(mh2-r), 2/(mh2+r), 0, 1/t, 1]
+G[2/(mh2+r), 2/(mh2-r), 0, 1/t, 1]
+G[2/(mh2+r), 2/(mh2+r), 0, 1/t, 1]
)
+(-56/(s+u)/u^2-12/t/(s+t)/u+78/s/u+60/(s+u)/u-32/mh2/t/u-54/s/u^2-4/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[0, 0, 1/t, 1/t, 1]
)
+(-56/(s+u)/u^2+2/t/(s+t)/u+80/s/u+52/(s+u)/u-24/mh2/t/u-52/s/u^2-4/(s+u)^2/u-16/mh2/(s+u)/u-12/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[2/(mh2-r), 1/t, 0, 1/t, 1]
+G[2/(mh2+r), 1/t, 0, 1/t, 1]
)
+(-55/(s+u)/u^2+4/t/(s+t)/u+9/s/u+89/2/(s+u)/u-35/2/mh2/t/u+19/s/u^2-7/(s+u)^2/u-19/2/mh2/(s+u)/u-11/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[1-1/u, 2/(mh2+r), 1]
)
+(-55/(s+u)/u^2+4/t/(s+t)/u+498001/6306/s/u+89/2/(s+u)/u-35/2/mh2/t/u-91408/3153/s/u^2-7/(s+u)^2/u-19/2/mh2/(s+u)/u-207983/6306/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Log[2]*Log[1-u]
-Log[1-u]*Log[2-mh2+r]
+G[1/u, 2/(mh2-r), 1]
)
+(-51/(s+u)/u^2+2/t/(s+t)/u+36/s/u+47/(s+u)/u-20/mh2/t/u-21/s/u^2-10/(s+u)^2/u-14/mh2/(s+u)/u-3/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
-G[0, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
-G[0, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
+G[0, 1/t, (s+u)/mh2, 2/(mh2-r), 1]
+G[0, 1/t, (s+u)/mh2, 2/(mh2+r), 1]
)
+(-49/(s+u)/u^2-2/t/(s+t)/u+58/s/u+59/(s+u)/u-42/mh2/t/u-24/s/u^2+2/(s+u)^2/u-32/mh2/(s+u)/u-28/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[0, 2/(mh2-r), 1, 1, 1]
)
+(-47/(s+u)/u^2+2/t/(s+t)/u+61/s/u+48/(s+u)/u-22/mh2/t/u-42/s/u^2-8/(s+u)^2/u-16/mh2/(s+u)/u-11/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[(s+u)/mh2, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+G[(s+u)/mh2, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-G[1/t, (s+u)/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), (s+u)/mh2, 1]
)
+(-40/(s+u)/u^2-12/t/(s+t)/u-12/s/u+36/(s+u)/u-24/mh2/t/u+40/s/u^2+12/(s+u)^2/u-16/mh2/(s+u)/u-12/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[1-1/mh2, 1, 0, 2/(mh2+r), 1]
)
+(-38/(s+u)/u^2+2/t/(s+t)/u+28/s/u+40/(s+u)/u-16/mh2/t/u-16/s/u^2-12/(s+u)^2/u-12/mh2/(s+u)/u-8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 0, 1/t, 1]*Log[1-t]
-G[1/t, 0, 0, 1/t, 1]
)
+(-36/(s+u)/u^2-8/t/(s+t)/u+4/s/u+32/(s+u)/u-24/mh2/t/u+24/s/u^2+16/(s+u)^2/u-16/mh2/(s+u)/u-12/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[0, 1-1/mh2, 1-1/mh2, 1, 1]
+G[1-1/mh2, 0, 1-1/mh2, 1, 1]
)
+(-32/(s+u)/u^2+2/t/(s+t)/u+42/s/u+36/(s+u)/u-18/mh2/t/u-31/s/u^2-6/(s+u)^2/u-14/mh2/(s+u)/u-9/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), 1/t, (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 1/t, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 1/t, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 1/t, (s+u)/mh2, 1]
)
+(-30/(s+u)/u^2-2/t/(s+t)/u+65/s/u+45/(s+u)/u-26/mh2/t/u-53/s/u^2-6/(s+u)^2/u-22/mh2/(s+u)/u-20/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), 1/t, (s+u)/mh2, 1]
+G[0, 2/(mh2+r), 1/t, (s+u)/mh2, 1]
)
+(-29/(s+u)/u^2+2/t/(s+t)/u+23/s/u+36/(s+u)/u-14/mh2/t/u-20/s/u^2-16/(s+u)^2/u-12/mh2/(s+u)/u-7/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
)
+(-22/(s+u)/u^2-2/t/(s+t)/u+57/s/u+25/(s+u)/u-14/mh2/t/u-39/s/u^2+2/(s+u)^2/u-10/mh2/(s+u)/u-14/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+G[0, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 0, 2/(mh2-r), (s+u)/mh2, 1]
-G[1/t, 0, 2/(mh2+r), (s+u)/mh2, 1]
)
+(-19/(s+u)/u^2-6/t/(s+t)/u-31/2/s/u+20/(s+u)/u-17/2/mh2/t/u-13/2/s/u^2+3/2/t/u^2-17/2/mh2/(s+u)/u+8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 1-1/t, 1]*Log[2-mh2+r]
)
+(-19/(s+u)/u^2-4/t/(s+t)/u+17/s/u+20/(s+u)/u-8/mh2/t/u-11/s/u^2-6/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 0, 0, 1/t, 1]
)
+(-17/(s+u)/u^2-2/t/(s+t)/u+15/s/u+20/(s+u)/u-10/mh2/t/u-10/s/u^2-8/mh2/(s+u)/u-5/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
+G[0, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
)
+(-15/(s+u)/u^2-4/t/(s+t)/u+69/s/u+36/(s+u)/u-22/mh2/t/u-60/s/u^2-6/(s+u)^2/u-20/mh2/(s+u)/u-25/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-G[0, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
-G[0, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
+G[0, 1/t, (s+u)/mh2, (s+u)/mh2, 1]
)
+(-15/(s+u)/u^2+2/t/(s+t)/u+17/s/u+14/(s+u)/u-6/mh2/t/u-10/s/u^2-2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[1-1/mh2, 2/(mh2-r), 0, 2/(mh2+r), 1]
+G[1-1/mh2, 2/(mh2+r), 0, 2/(mh2+r), 1]
)
+(-15/(s+u)/u^2+2/t/(s+t)/u+21/s/u+16/(s+u)/u-8/mh2/t/u-15/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
)
+(-12/(s+u)/u^2-2/t/(s+t)/u-66/s/u-4/(s+u)/u+61/s/u^2+4/(s+u)^2/u+19/s/t/u+10/mh2/(s+u)/u+10/mh2/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[(s+u)/mh2, 0, (s+u)/mh2, 1]*Log[1-t]
)
+(-6/(s+u)/u^2+8/t/(s+t)/u-38/s/u-10/(s+u)/u+33/s/u^2-2/(s+u)^2/u+19/s/t/u+10/mh2/(s+u)/u+10/mh2/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[2/(mh2-r), 0, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, (s+u)/mh2, (s+u)/mh2, 1]
)
+(-6/(s+u)/u^2+2/3/t/(s+t)/u+9/s/u+22/3/(s+u)/u-11/3/mh2/t/u-15/2/s/u^2-5/3/(s+u)^2/u-3/mh2/(s+u)/u-11/6/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*G[2/(mh2-r), (s+u)/mh2, 1]
+Pi^2*G[2/(mh2+r), (s+u)/mh2, 1]
)
+(-6/(s+u)/u^2+2/3/t/(s+t)/u+10/s/u+22/3/(s+u)/u-11/3/mh2/t/u-17/2/s/u^2-5/3/(s+u)^2/u-3/mh2/(s+u)/u-11/6/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*G[0, 1/t, 1]
)
+(-4/(s+u)/u^2+4/t/(s+t)/u-19/s/u-3/(s+u)/u+4/mh2/t/u+16/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 0, (s+u)/mh2, 1]*Log[1-t]
)
+(-2/(s+u)/u^2+4/t/(s+t)/u+29/s/u+11/(s+u)/u-6/mh2/t/u-27/s/u^2-4/(s+u)^2/u-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 0, 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 0, (s+u)/mh2, 1]
)
+(-1/(s+u)/u^2+1/6/s/u-3/(s+u)/u+25/2/mh2/t/u-7/2/s/u^2-3/2/t/u^2-mh2/s/u^2-8/(s+u)^2/u+25/2/mh2/(s+u)/u+4/3/s/t/u-4/(t+u)^2)*(
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
+G[1/t, (s+u)/mh2, (s+u)/mh2, 1]
)
+(2/(s+u)/u^2-6/t/(s+t)/u+42/s/u+14/(s+u)/u-37/s/u^2-2/(s+u)^2/u-19/s/t/u-10/mh2/(s+u)/u-10/mh2/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
-G[2/(mh2-r), (s+u)/mh2, 0, (s+u)/mh2, 1]
-G[2/(mh2+r), (s+u)/mh2, 0, (s+u)/mh2, 1]
+G[1/t, (s+u)/mh2, 0, (s+u)/mh2, 1]
)
+(3/(s+u)/u^2-4/t/(s+t)/u-31/s/u-4/(s+u)/u+8/mh2/t/u+25/s/u^2-10/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2, 1]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2, 1]
+G[1/t, (s+u)/mh2, (s+u)/mh2, (s+u)/mh2, 1]
)
+(3/(s+u)/u^2+2/t/(s+t)/u+1/s/u-5/(s+u)/u+7/mh2/t/u-1/2/s/u^2-1/t/u^2-4/(s+u)^2/u+7/mh2/(s+u)/u+1/2/s/t/u-2/(t+u)^2)*(
+G[2/(mh2-r), 1, (s+u)/mh2, 1]
+G[2/(mh2+r), 1, (s+u)/mh2, 1]
)
+(3/(s+u)/u^2+2/t/(s+t)/u-19/6/s/u-5/(s+u)/u-1/2/mh2/t/u+11/2/s/u^2-1/2/t/u^2-1/2/mh2/(s+u)/u+2/3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Log[2]*Log[1-t]^2
+2*G[2/(mh2-r), 1/t, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1/t, 2/(mh2-r), 1]
)
+(4/(s+u)/u^2-4/t/(s+t)/u+23/s/u+3/(s+u)/u-4/mh2/t/u-20/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 1, 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 1, 0, (s+u)/mh2, 1]
)
+(6/(s+u)/u^2-4/t/(s+t)/u+27/s/u+1/(s+u)/u-4/mh2/t/u-24/s/u^2-4/mh2/(s+u)/u-9/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 1, (s+u)/mh2, 1]
)
+(6/(s+u)/u^2+1/3/t/(s+t)/u-7/s/u-22/3/(s+u)/u+11/3/mh2/t/u+11/2/s/u^2+5/3/(s+u)^2/u+3/mh2/(s+u)/u+11/6/s/t/u-1/3*mh2/s/u^2-2/3/(t+u)^2)*(
+Pi^2*G[1/t, (s+u)/mh2, 1]
)
+(8/(s+u)/u^2-4/t/(s+t)/u+19/s/u-1/(s+u)/u-4/mh2/t/u-16/s/u^2+6/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 1/t, 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, 0, (s+u)/mh2, 1]
)
+(8/(s+u)/u^2-2/t/(s+t)/u+23/s/u-3/(s+u)/u-2/mh2/t/u-19/s/u^2+6/(s+u)^2/u-2/mh2/(s+u)/u-8/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 0, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, (s+u)/mh2, 2/(mh2+r), 1]
)
+(11/(s+u)/u^2+2/t/(s+t)/u-21/s/u-12/(s+u)/u+8/mh2/t/u+15/s/u^2-2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 0, 1/t, 2/(mh2-r), 1]
+G[0, 0, 1/t, 2/(mh2+r), 1]
)
+(11/(s+u)/u^2+2/t/(s+t)/u-5/s/u-12/(s+u)/u+8/mh2/t/u-1/s/u^2-2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 1-1/mh2, 2/(mh2-r), 1, 1]
+G[0, 1-1/mh2, 2/(mh2+r), 1, 1]
+G[1-1/mh2, 0, 2/(mh2-r), 1, 1]
+G[1-1/mh2, 0, 2/(mh2+r), 1, 1]
)
+(12/(s+u)/u^2-2/t/(s+t)/u+19/s/u-11/(s+u)/u+2/mh2/t/u-13/s/u^2+10/(s+u)^2/u+2/mh2/(s+u)/u-6/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
+G[0, (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, 0, (s+u)/mh2, 2/(mh2-r), 1]
-G[1/t, 0, (s+u)/mh2, 2/(mh2+r), 1]
)
+(12/(s+u)/u^2+8/t/(s+t)/u-24/s/u-6/(s+u)/u+8/mh2/t/u+8/s/u^2-14/(s+u)^2/u+4/mh2/(s+u)/u+4/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 1-1/t, 1, 1]*Log[-t/(s+u)]
)
+(14/(s+u)/u^2-2/t/(s+t)/u+15/s/u-15/(s+u)/u+4/mh2/t/u-8/s/u^2+12/(s+u)^2/u+4/mh2/(s+u)/u-5/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[(s+u)/mh2, 0, 2/(mh2-r), 1]*Log[1-t]
+G[(s+u)/mh2, 0, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 0, 2/(mh2-r), 1]
-G[1/t, (s+u)/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+u)/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, 0, 2/(mh2+r), 1]
)
+(15/(s+u)/u^2+2/t/(s+t)/u-9/s/u-18/(s+u)/u+10/mh2/t/u+4/s/u^2+2/(s+u)^2/u+8/mh2/(s+u)/u+5/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1-1/mh2, 2/(mh2-r), 0, 2/(mh2-r), 1]
+G[1-1/mh2, 2/(mh2+r), 0, 2/(mh2-r), 1]
)
+(16/(s+u)/u^2+8/t/(s+t)/u-22/s/u-10/(s+u)/u+8/mh2/t/u+6/s/u^2-10/(s+u)^2/u+4/mh2/(s+u)/u+4/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[1-1/t, 0, 1, 1]*Log[-t/(s+u)]
)
+(19/(s+u)/u^2-4/t/(s+t)/u-27/s/u-24/(s+u)/u+12/mh2/t/u+23/s/u^2+6/(s+u)^2/u+10/mh2/(s+u)/u+6/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
)
+(22/(s+u)/u^2+4/t/(s+t)/u-2/s/u-20/(s+u)/u+12/mh2/t/u-12/s/u^2-4/(s+u)^2/u+8/mh2/(s+u)/u+6/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
-G[0, 2/(mh2-r), 1-1/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 1-1/mh2, 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 1-1/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1-1/mh2, 2/(mh2+r), 1]
-3*G[0, 1-1/mh2, 1, 2/(mh2-r), 1]
-3*G[0, 1-1/mh2, 1, 2/(mh2+r), 1]
+1/2*G[0, 1-1/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+1/2*G[0, 1-1/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+1/2*G[0, 1-1/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+1/2*G[0, 1-1/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+2*G[0, 1-1/mh2, 1-1/mh2, 2/(mh2-r), 1]
+2*G[0, 1-1/mh2, 1-1/mh2, 2/(mh2+r), 1]
-G[2/(mh2-r), 0, 1-1/mh2, 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 1-1/mh2, 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/mh2, 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/mh2, 0, 2/(mh2+r), 1]
-G[2/(mh2+r), 0, 1-1/mh2, 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 1-1/mh2, 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/mh2, 0, 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/mh2, 0, 2/(mh2+r), 1]
-3*G[1-1/mh2, 0, 1, 2/(mh2-r), 1]
-3*G[1-1/mh2, 0, 1, 2/(mh2+r), 1]
+1/2*G[1-1/mh2, 0, 2/(mh2-r), 2/(mh2-r), 1]
+1/2*G[1-1/mh2, 0, 2/(mh2-r), 2/(mh2+r), 1]
+1/2*G[1-1/mh2, 0, 2/(mh2+r), 2/(mh2-r), 1]
+1/2*G[1-1/mh2, 0, 2/(mh2+r), 2/(mh2+r), 1]
+2*G[1-1/mh2, 0, 1-1/mh2, 2/(mh2-r), 1]
+2*G[1-1/mh2, 0, 1-1/mh2, 2/(mh2+r), 1]
-2*G[1-1/mh2, 1-1/mh2, 0, 1, 1]
+2*G[1-1/mh2, 1-1/mh2, 0, 2/(mh2-r), 1]
+2*G[1-1/mh2, 1-1/mh2, 0, 2/(mh2+r), 1]
+G[0, 2/(mh2-r), 1-1/mh2, 1, 1]
+G[0, 2/(mh2+r), 1-1/mh2, 1, 1]
+G[2/(mh2-r), 0, 1-1/mh2, 1, 1]
+G[2/(mh2-r), 1-1/mh2, 0, 1, 1]
+G[2/(mh2+r), 0, 1-1/mh2, 1, 1]
+G[2/(mh2+r), 1-1/mh2, 0, 1, 1]
)
+(23/(s+u)/u^2+2/3/t/(s+t)/u-1/9/s/u-68/3/(s+u)/u+34/3/mh2/t/u-98/9/s/u^2+4/3/(s+u)^2/u+8/mh2/(s+u)/u+17/3/s/t/u-5/3*mh2/s/u^2-10/3/(t+u)^2)*(
+Pi^2*G[0, 2/(mh2-r), 1]
+Pi^2*G[0, 2/(mh2+r), 1]
)
+(26/(s+u)/u^2+6/t/(s+t)/u-65/s/u-41/(s+u)/u+26/mh2/t/u+53/s/u^2+2/(s+u)^2/u+22/mh2/(s+u)/u+20/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 0, 2/(mh2-r), 1/t, 1]
+G[0, 0, 2/(mh2+r), 1/t, 1]
)
+(30/(s+u)/u^2+2/t/(s+t)/u+26/3/s/u-32/(s+u)/u+16/mh2/t/u-62/3/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1]
)
+(30/(s+u)/u^2+2/t/(s+t)/u+68/3/s/u-32/(s+u)/u+16/mh2/t/u-104/3/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+G[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
)
+(30/(s+u)/u^2+4/t/(s+t)/u+3/s/u-29/(s+u)/u+12/mh2/t/u-14/s/u^2+2/(s+u)^2/u+8/mh2/(s+u)/u+1/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1/u, (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
)
+(32/(s+u)/u^2+2/t/(s+t)/u-36/s/u-36/(s+u)/u+18/mh2/t/u+25/s/u^2+6/(s+u)^2/u+14/mh2/(s+u)/u+9/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 1/t, 1]
+G[0, 2/(mh2-r), 2/(mh2+r), 1/t, 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 1/t, 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 1/t, 1]
)
+(34/(s+u)/u^2-6/t/(s+t)/u-54/s/u-42/(s+u)/u+22/mh2/t/u+45/s/u^2+18/mh2/(s+u)/u+11/s/t/u+8/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[2/(mh2-r), 1/t, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, (s+u)/mh2, 1]
)
+(34/(s+u)/u^2+2/t/(s+t)/u-54/s/u-36/(s+u)/u+16/mh2/t/u+42/s/u^2+12/mh2/(s+u)/u+8/s/t/u+8/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 0, 2/(mh2-r), 1]*Log[1-t]
+G[0, 0, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, 0, 0, 2/(mh2-r), 1]
-G[1/t, 0, 0, 2/(mh2+r), 1]
)
+(34/(s+u)/u^2+12/t/(s+t)/u+21/s/u-38/(s+u)/u+13/mh2/t/u+17/s/u^2-3/t/u^2+13/mh2/(s+u)/u-12/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 1-1/t, 1]*Log[2]
)
+(36/(s+u)/u^2-8/t/(s+t)/u-40/s/u-38/(s+u)/u+16/mh2/t/u+28/s/u^2+10/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 1/t, 0, 1/t, 1]
)
+(41/(s+u)/u^2-2/t/(s+t)/u-20/s/u-37/(s+u)/u+6/mh2/t/u+18/s/u^2+14/(s+u)^2/u+4/mh2/(s+u)/u-4/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 2/(mh2+r), 1, 1, 1]
)
+(43/(s+u)/u^2+4/t/(s+t)/u+65/3/s/u-44/(s+u)/u+22/mh2/t/u-122/3/s/u^2+4/(s+u)^2/u+16/mh2/(s+u)/u+11/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[0, 0, 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 0, 2/(mh2+r), 2/(mh2-r), 1]
)
+(47/(s+u)/u^2-8/t/(s+t)/u-71/s/u-50/(s+u)/u+24/mh2/t/u+53/s/u^2+8/(s+u)^2/u+18/mh2/(s+u)/u+12/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[0, 1-1/t, 1-1/t, 1]*Log[-t/(s+u)]
)
+(58/(s+u)/u^2+6/t/(s+t)/u-38/s/u-60/(s+u)/u+30/mh2/t/u+13/s/u^2+6/(s+u)^2/u+22/mh2/(s+u)/u+15/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), 0, 1, 1]
)
+(62/(s+u)/u^2+2/t/(s+t)/u+94/3/s/u-68/(s+u)/u+34/mh2/t/u-163/3/s/u^2+10/(s+u)^2/u+26/mh2/(s+u)/u+17/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2+r), 1]
)
+(62/(s+u)/u^2+4/t/(s+t)/u-76/s/u-74/(s+u)/u+40/mh2/t/u+56/s/u^2+10/(s+u)^2/u+32/mh2/(s+u)/u+20/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 1/t, 1/t, (s+u)/mh2, 1]
)
+(63/(s+u)/u^2-1/t/(s+t)/u-78/s/u-63/(s+u)/u+28/mh2/t/u+52/s/u^2+11/(s+u)^2/u+20/mh2/(s+u)/u+14/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 1/t, 1]*Log[1-t]^2
)
+(64/(s+u)/u^2+2/t/(s+t)/u-80/s/u-68/(s+u)/u+32/mh2/t/u+56/s/u^2+12/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 2/(mh2-r), 1/t, 1]*Log[1-t]
+G[0, 2/(mh2+r), 1/t, 1]*Log[1-t]
+G[2/(mh2-r), 0, 1/t, 1]*Log[1-t]
+G[2/(mh2+r), 0, 1/t, 1]*Log[1-t]
-G[1/t, 0, 2/(mh2-r), 1/t, 1]
-G[1/t, 0, 2/(mh2+r), 1/t, 1]
-G[1/t, 2/(mh2-r), 0, 1/t, 1]
-G[1/t, 2/(mh2+r), 0, 1/t, 1]
)
+(64/(s+u)/u^2+2/t/(s+t)/u+64/3/s/u-72/(s+u)/u+36/mh2/t/u-130/3/s/u^2+12/(s+u)^2/u+28/mh2/(s+u)/u+18/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2+r), 1]
)
+(66/(s+u)/u^2+4/t/(s+t)/u-102/s/u-58/(s+u)/u+34/mh2/t/u+59/s/u^2-12/(s+u)^2/u+22/mh2/(s+u)/u+17/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[0, 0, 1-1/t, 1]*Log[-t/(s+u)]
)
+(68/(s+u)/u^2-6/t/(s+t)/u-61/s/u-67/(s+u)/u+30/mh2/t/u+41/s/u^2+14/(s+u)^2/u+22/mh2/(s+u)/u+8/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+G[2/(mh2-r), 0, 1/t, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 1/t, (s+u)/mh2, 1]
)
+(72/(s+u)/u^2-4/t/(s+t)/u-120/s/u-70/(s+u)/u+40/mh2/t/u+80/s/u^2-6/(s+u)^2/u+28/mh2/(s+u)/u+20/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[0, 1-1/t, 1]*G[1/t, (s+u)/mh2, 1]
)
+(82/(s+u)/u^2-12/t/(s+t)/u-104/s/u-102/(s+u)/u+48/mh2/t/u+88/s/u^2+30/(s+u)^2/u+40/mh2/(s+u)/u+24/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[1/t, (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 1/t, (s+u)/mh2, (s+u)/mh2, 1]
)
+(86/(s+u)/u^2-2/t/(s+t)/u-101/s/u-95/(s+u)/u+44/mh2/t/u+73/s/u^2+21/(s+u)^2/u+34/mh2/(s+u)/u+22/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+G[1/t, (s+u)/mh2, 1]*Log[1-t]^2
)
+(88/(s+u)/u^2+8/t/(s+t)/u+308/s/u-92/(s+u)/u+46/mh2/t/u-345/s/u^2+10/(s+u)^2/u+34/mh2/(s+u)/u+23/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[2/(mh2-r), 0, 0, 2/(mh2-r), 1]
)
+(90/(s+u)/u^2-2/t/(s+t)/u-128/s/u-96/(s+u)/u+48/mh2/t/u+92/s/u^2+12/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[(s+u)/mh2, 2/(mh2-r), 1/t, 1]*Log[1-t]
+G[(s+u)/mh2, 2/(mh2+r), 1/t, 1]*Log[1-t]
+G[2/(mh2-r), (s+u)/mh2, 1/t, 1]*Log[1-t]
+G[2/(mh2+r), (s+u)/mh2, 1/t, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 2/(mh2-r), 1/t, 1]
-G[1/t, (s+u)/mh2, 2/(mh2+r), 1/t, 1]
-G[1/t, 2/(mh2-r), (s+u)/mh2, 1/t, 1]
-G[1/t, 2/(mh2+r), (s+u)/mh2, 1/t, 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1/t, 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1/t, 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1/t, 1]
)
+(90/(s+u)/u^2-2/t/(s+t)/u-118/s/u-96/(s+u)/u+48/mh2/t/u+82/s/u^2+12/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[0, 1-1/t, 1]*G[(s+u)/mh2, 1/t, 1]
)
+(90/(s+u)/u^2+2/t/(s+t)/u-112/s/u-96/(s+u)/u+48/mh2/t/u+76/s/u^2+12/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[(s+u)/mh2, (s+u)/mh2, 1/t, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, (s+u)/mh2, 1/t, 1]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1/t, 1]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1/t, 1]
)
+(98/(s+u)/u^2-4/t/(s+t)/u-126/s/u-112/(s+u)/u+56/mh2/t/u+94/s/u^2+20/(s+u)^2/u+44/mh2/(s+u)/u+28/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[(s+u)/mh2, 1/t, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 1/t, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 1/t, (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 1/t, (s+u)/mh2, 1]
)
+(98/(s+u)/u^2+4/t/(s+t)/u-116/s/u-112/(s+u)/u+56/mh2/t/u+84/s/u^2+20/(s+u)^2/u+44/mh2/(s+u)/u+28/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
-G[0, 2/(mh2-r), (s+u)/mh2, 1/t, 1]
-G[0, 2/(mh2+r), (s+u)/mh2, 1/t, 1]
+G[0, 1/t, (s+u)/mh2, 1/t, 1]
)
+(118/(s+u)/u^2+6/t/(s+t)/u+434/3/s/u-124/(s+u)/u+62/mh2/t/u-581/3/s/u^2+14/(s+u)^2/u+46/mh2/(s+u)/u+31/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+G[0, 2/(mh2+r), 0, 2/(mh2+r), 1]
)
+(122/(s+u)/u^2+2/t/(s+t)/u-62/3/s/u-132/(s+u)/u+66/mh2/t/u-79/3/s/u^2+18/(s+u)^2/u+50/mh2/(s+u)/u+33/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2-r), 1]
)
+(122/(s+u)/u^2+4/t/(s+t)/u-146/s/u-132/(s+u)/u+66/mh2/t/u+99/s/u^2+18/(s+u)^2/u+50/mh2/(s+u)/u+33/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 1/t, 1]
+G[2/(mh2-r), 0, 2/(mh2+r), 1/t, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 1/t, 1]
)
+(124/(s+u)/u^2+4/t/(s+t)/u-158/s/u-140/(s+u)/u+72/mh2/t/u+114/s/u^2+20/(s+u)^2/u+56/mh2/(s+u)/u+36/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+G[0, 2/(mh2-r), 1/t, 1/t, 1]
+G[0, 2/(mh2+r), 1/t, 1/t, 1]
)
+(134/(s+u)/u^2+4/t/(s+t)/u-628/3/s/u-128/(s+u)/u+64/mh2/t/u+424/3/s/u^2+4/(s+u)^2/u+44/mh2/(s+u)/u+32/s/t/u-10*mh2/s/u^2-20/(t+u)^2)*(
+G[0, 0, 0, 2/(mh2-r), 1]
+G[0, 0, 0, 2/(mh2+r), 1]
)
+(135/(s+u)/u^2-1/t/(s+t)/u-187/s/u-144/(s+u)/u+72/mh2/t/u+133/s/u^2+18/(s+u)^2/u+54/mh2/(s+u)/u+36/s/t/u-9*mh2/s/u^2-18/(t+u)^2)*(
+G[(s+u)/mh2, 1/t, 1]*Log[1-t]^2
)
+(144/(s+u)/u^2+6/t/(s+t)/u+230/3/s/u-150/(s+u)/u+76/mh2/t/u-416/3/s/u^2+14/(s+u)^2/u+56/mh2/(s+u)/u+38/s/t/u-10*mh2/s/u^2-20/(t+u)^2)*(
+G[0, 2/(mh2-r), 0, 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 0, 2/(mh2-r), 1]
)
+(146/(s+u)/u^2+4/t/(s+t)/u-184/3/s/u-152/(s+u)/u+76/mh2/t/u-2/3/s/u^2+16/(s+u)^2/u+56/mh2/(s+u)/u+38/s/t/u-10*mh2/s/u^2-20/(t+u)^2)*(
+G[0, 0, 2/(mh2-r), 2/(mh2-r), 1]
)
+(149/(s+u)/u^2+8/t/(s+t)/u+183/s/u-148/(s+u)/u+76/mh2/t/u-255/s/u^2+6/(s+u)^2/u+54/mh2/(s+u)/u+38/s/t/u-11*mh2/s/u^2-22/(t+u)^2)*(
+G[2/(mh2+r), 0, 0, 2/(mh2-r), 1]
)
+(178/(s+u)/u^2+6/t/(s+t)/u+278/3/s/u-188/(s+u)/u+94/mh2/t/u-497/3/s/u^2+22/(s+u)^2/u+70/mh2/(s+u)/u+47/s/t/u-12*mh2/s/u^2-24/(t+u)^2)*(
+G[0, 2/(mh2-r), 0, 2/(mh2-r), 1]
)
+(208/(s+u)/u^2+8/t/(s+t)/u+204/s/u-220/(s+u)/u+110/mh2/t/u-289/s/u^2+26/(s+u)^2/u+82/mh2/(s+u)/u+55/s/t/u-14*mh2/s/u^2-28/(t+u)^2)*(
+G[2/(mh2+r), 0, 0, 2/(mh2+r), 1]
)
+(239/(s+u)/u^2+8/t/(s+t)/u+105/s/u-244/(s+u)/u+124/mh2/t/u-213/s/u^2+18/(s+u)^2/u+90/mh2/(s+u)/u+62/s/t/u-17*mh2/s/u^2-34/(t+u)^2)*(
+G[2/(mh2-r), 0, 0, 2/(mh2+r), 1]
)
+(-187/12/(s+u)/u^2+2/3/t/(s+t)/u+283/12/s/u+50/3/(s+u)/u-26/3/mh2/t/u-205/12/s/u^2-5/2/(s+u)^2/u-13/2/mh2/(s+u)/u-13/3/s/t/u+13/12*mh2/s/u^2+13/6/(t+u)^2)*(
+Pi^2*Log[1-t]^2
)
+(-57/4/(s+u)/u^2+4/t/(s+t)/u+97/4/s/u+18/(s+u)/u-9/mh2/t/u-85/4/s/u^2-15/2/(s+u)^2/u-15/2/mh2/(s+u)/u-9/2/s/t/u+3/4*mh2/s/u^2+3/2/(t+u)^2)*(
+Log[-t/(s+u)]^2*Log[1-t]^2
)
+(-43/2/(s+u)/u^2-2/3/t/(s+t)/u+43/2/s/u+24/(s+u)/u-32/3/mh2/t/u-91/6/s/u^2-19/3/(s+u)^2/u-25/3/mh2/(s+u)/u-16/3/s/t/u+7/6*mh2/s/u^2+7/3/(t+u)^2)*(
+Log[-t/(s+u)]*Log[1-t]^3
)
+(-16/3/(s+u)/u^2-1/t/(s+t)/u-4/3/s/u+9/2/(s+u)/u-2/mh2/t/u+19/6/s/u^2-1/3/(s+u)^2/u-4/3/mh2/(s+u)/u+5/2/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+Log[-u]*Log[1-s-t]^2
)
+(-15/2/(s+u)/u^2-2/t/(s+t)/u-1/s/u-1/(s+u)/u+19/2/mh2/t/u+6/s/u^2-7/2/t/u^2-5/(s+u)^2/u+19/2/mh2/(s+u)/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[1/t, 0, (s+u)/mh2, 1]
)
+(-5/2/(s+u)/u^2+25/6/s/u+5/(s+u)/u-6/mh2/t/u-5/s/u^2+3/t/u^2+1/(s+u)^2/u-6/mh2/(s+u)/u-19/6/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[0, 0, 1/t, 1]
)
+(-5/4/(s+u)/u^2-9/s/u-5/2/(s+u)/u+11/4/mh2/t/u+31/4/s/u^2+1/4/t/u^2+1/(s+u)^2/u+11/4/mh2/(s+u)/u+1/4/s/t/u+1/4*mh2/s/u^2+1/2/(t+u)^2)*(
+Log[-u]*Log[1-t]^2
)
+(-3/2/(s+u)/u^2-1/(s+u)/u-5/s/u-1/2*mh2/s/u^2+5/2/mh2/(s+u)/u-2/(s+u)^2/u+9/2/s/u^2+5/2/s/t/u-1/2/t/u^2+5/2/mh2/t/u+1/(t+u)^2)*(
+G[0, u/mh2, 1]*Log[1-t]
+G[(s+u)/mh2, u/mh2, 1]*Log[1-t]
+G[1-1/u, u/mh2, 1]*Log[1-t]
-G[u/(t+u), u/mh2, 1]*Log[1-t]
-G[2/(mh2-r), u/mh2, 1]*Log[1-t]
-G[2/(mh2+r), u/mh2, 1]*Log[1-t]
-G[1/t, 0, u/mh2, 1]
-G[1/t, (s+u)/mh2, u/mh2, 1]
-G[1/t, 1-1/u, u/mh2, 1]
-G[1-1/u, u/(t+u), u/mh2, 1]
+G[1/t, u/(t+u), u/mh2, 1]
+G[1/t, 2/(mh2-r), u/mh2, 1]
+G[1/t, 2/(mh2+r), u/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, u/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, u/mh2, 1]
)
+(-1/2/(s+u)/u^2-1/t/(s+t)/u+49/12/s/u+2/(s+u)/u+5/4/mh2/t/u-15/4/s/u^2+1/4/t/u^2+5/4/mh2/(s+u)/u-4/3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Log[1-t]^2*Log[2-mh2+r]
)
+(5/2/(s+u)/u^2-2/s/u+1/(s+u)/u-3/2/mh2/t/u-7/2/s/u^2-1/2/t/u^2-2/(s+u)^2/u-3/2/mh2/(s+u)/u+15/2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[0, 1-1/t, 1]*Log[-u]
)
+(11/2/(s+u)/u^2+11/2/mh2/(s+u)/u-5/(s+u)/u+11/2/mh2/t/u+1/s/u+7/2/s/t/u-3/2*mh2/s/u^2+2/(s+u)^2/u-9/2/s/u^2+1/2/t/u^2-1/(t+u)^2)*(
+G[0, 1-1/u, 1]*Log[1-t]
-G[1/t, u/(t+u), 1, 1]
+G[1/t, 1-1/u, 1, 1]
+G[1-1/u, u/(t+u), 1, 1]
)
+(11/4/(s+u)/u^2+11/4/mh2/(s+u)/u-5/2/(s+u)/u+11/4/mh2/t/u-1/2/s/u+11/4/s/t/u-3/4*mh2/s/u^2+1/(s+u)^2/u-9/4/s/u^2+1/4/t/u^2-1/2/(t+u)^2)*(
+Log[-u/t]^2*Log[1-t]
)
+(13/6/(s+u)/u^2+2/t/(s+t)/u+1/2/s/u-19/6/(s+u)/u-1/6/mh2/t/u+29/6/s/u^2-1/2/t/u^2-1/6/mh2/(s+u)/u-1/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+3*G[0, 1-1/mh2, 1]*Log[2-mh2+r]
-4*G[1/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(mh2-r), 1]*Log[1-mh2]
+1/2*Log[1-mh2]^2*Log[2-mh2+r]
+4*G[1/mh2, 1/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2-r), 1]
)
+(15/2/(s+u)/u^2-12/s/u-12/(s+u)/u+15/2/mh2/t/u+25/2/s/u^2-3/2/t/u^2-2/(s+u)^2/u+11/2/mh2/(s+u)/u+5/2/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
-G[2/(mh2-r), (s+t)/mh2, 1, 1]
-G[2/(mh2+r), (s+t)/mh2, 1, 1]
+G[1/u, (s+t)/mh2, 1, 1]
)
+(19/6/(s+u)/u^2+1/t/(s+t)/u+5/2/s/u-4/3/(s+u)/u-2/3/mh2/t/u-9/2/s/u^2-1/(s+u)^2/u-1/mh2/(s+u)/u-1/3/s/t/u-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+Pi^2*Log[-t/(s+u)]*Log[1-t]
)
+(23/6/(s+u)/u^2+10/3/t/(s+t)/u+27/2/s/u-11/3/(s+u)/u-4/3/mh2/t/u-25/2/s/u^2+2/(s+u)^2/u-1/mh2/(s+u)/u-2/3/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+Log[-t/(s+u)]^3*Log[1-t]
)
+(31/36/(s+u)/u^2+35/18/s/u-1/3/(s+u)/u-7/12/mh2/t/u-77/36/s/u^2+1/4/t/u^2+10/9/(s+u)^2/u-29/36/mh2/(s+u)/u-5/12/s/t/u-11/36*mh2/s/u^2-11/18/(t+u)^2)*(
+Pi^2*Log[-u]
)
+(51/2/(s+u)/u^2+4/s/u-25/(s+u)/u+19/2/mh2/t/u-29/2/s/u^2+1/2/t/u^2+4/(s+u)^2/u+11/2/mh2/(s+u)/u+5/2/s/t/u-3/2*mh2/s/u^2-3/(t+u)^2)*(
+G[u/(1+u), 0, 1, 1]
)
+(67/6/(s+u)/u^2-19/3/s/u-12/(s+u)/u+13/2/mh2/t/u+7/6/s/u^2-1/2/t/u^2-4/3/(s+u)^2/u+31/6/mh2/(s+u)/u+7/2/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+G[0, u/(1+u), 1]*Log[1-s-t]
+G[0, u/(1-s-t), 1]*Log[1-mh2]
+Log[1-u]^2*Log[1-s-t]
+4/3*Log[(-1+mh2)/u]^3
+1/6*Pi^2*Log[(-1+mh2)/u]
+3*G[0, 1-1/mh2, 1]*Log[(-1+mh2)/u]
-4*G[0, 1-1/u, 1]*Log[1-s-t]
-G[1/u, 1-1/(s+t), 1]*Log[-u]
-2*G[1/u, 1-1/(s+t), 1]*Log[1-u]
-G[u/(1+u), 1-1/u, 1]*Log[1-s-t]
+3*G[(s+t)/mh2, 1-1/(s+t), 1]*Log[1-u]
+3*G[-u/(s+t), u/(1-s-t), 1]*Log[1-mh2]
-2*G[1-1/u, u/(1+u), 1]*Log[1-s-t]
+1/2*Log[-u]^2*Log[1-s-t]
-4*Log[(-1+mh2)/u]^2*Log[1-mh2]
+5/2*Log[(-1+mh2)/u]*Log[1-mh2]^2
-G[0, 0, u/(1-s-t), 1]
-4*G[0, u/(1-s-t), u/(1-s-t), 1]
+3*G[0, -u/(s+t), u/(1-s-t), 1]
+2*G[1/u, 1/u, 1-1/(s+t), 1]
-3*G[1/u, (s+t)/mh2, 1-1/(s+t), 1]
+2*G[1/u, 1-1/(s+t), 1-1/(s+t), 1]
-G[u/(1-s-t), 0, u/(1-s-t), 1]
-3*G[u/(1-s-t), -u/(s+t), u/(1-s-t), 1]
+3*G[2/(mh2-r), 1, 1-1/(s+t), 1]
-G[2/(mh2-r), 1/u, 1-1/(s+t), 1]
+3*G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1]
-2*G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1]
+3*G[2/(mh2+r), 1, 1-1/(s+t), 1]
-G[2/(mh2+r), 1/u, 1-1/(s+t), 1]
+3*G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1]
-2*G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1]
-3*G[1-1/mh2, 1, 1-1/(s+t), 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]
+2*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]
)
+(-8/t/(s+t)/u+38/s/u+20/(s+u)/u-12/mh2/t/u-34/s/u^2-6/(s+u)^2/u-12/mh2/(s+u)/u-20/s/t/u-2/(s+u)/u^2-2*mh2/s/u^2-4/(t+u)^2)*(
+G[1/t, 0, (s+u)/mh2, (s+u)/mh2, 1]
)
+(-22/(s+u)^2/u+159/s/u^2+38/mh2/(s+u)/u-8/t/(s+t)/u-14/(s+u)/u^2-16/(s+u)/u+46/mh2/t/u-196/s/u+51/s/t/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+G[2/(mh2+r), 0, 0, 1, 1]
)
+(-13/(s+u)^2/u-8/mh2/(s+u)/u-1/(s+u)/u-8/mh2/t/u+21/s/u-14/s/t/u-8/s/u^2-4/(s+u)/u^2-1/t/u+8/t/(s+t)/u+(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)+(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+G[0, 1-1/t, 1]
)
+(-8/(s+u)^2/u+11/s/u^2+6/mh2/(s+u)/u-2/t/(s+t)/u-3/(s+u)/u^2-1/(s+u)/u+8/mh2/t/u-22/s/u+11/s/t/u+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
+G[1-1/mh2, 1, 0, 1, 1]
)
+(-5/(s+u)^2/u+12/s/u^2-4/(s+u)/u^2-4/mh2/(s+u)/u+4/(s+u)/u-4/mh2/t/u-15/s/u+6/s/t/u-1/t/u+2/s/(t+u)+(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)+2*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Log[-t/(s+u)]*Log[1-t]
-G[1/t, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 1]
)
+(18/(s+u)^2/u-57/s/u^2-14/mh2/(s+u)/u+2/t/(s+t)/u+14/(s+u)/u^2-4/(s+u)/u-18/mh2/t/u+78/s/u-23/s/t/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+G[2/(mh2+r), 1, 0, 1, 1]
)
+(13/2/(s+u)^2/u+17/2/mh2/(s+u)/u-4/(s+u)/u+17/2/mh2/t/u-21/2/s/u+7/s/t/u+4/s/u^2+2/(s+u)/u^2+1/2/t/u-4/t/(s+t)/u-1/2*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)-1/2*(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Log[1-t]^2
)
+(29/3/(s+u)^2/u+239570/9459/s/u^2+8/3/t/(s+t)/u+10/3/mh2/(s+u)/u-7/3/(s+u)/u+10/3/mh2/t/u-381340/9459/s/u+129158/9459/s/t/u+11/6*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-1/3/u/(t+u)-1/6/t/u+1/6*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+G[2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), 1/t, 1]
)
+(-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+17/s/u+7/(s+u)/u-4/mh2/t/u-14/s/u^2-2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 1-1/u, 1, 2/(mh2-r), 1]
+G[0, 1-1/u, 1, 2/(mh2+r), 1]
+G[1-1/u, 0, 1, 2/(mh2-r), 1]
+G[1-1/u, 0, 1, 2/(mh2+r), 1]
)
+(10/s/u^2-4/t/(s+t)/u+7/(s+u)/u^2-6/(s+u)/u-24/s/u+12/s/t/u+3*mh2/s/u^2+5/mh2/(s+u)/u-4/(s+u)^2/u-1/t/u^2+5/mh2/t/u+2/(t+u)^2)*(
-G[1-1/u, u/mh2, u/mh2, 1]
+G[2/(mh2-r), u/mh2, u/mh2, 1]
+G[2/(mh2+r), u/mh2, u/mh2, 1]
)
+(-11/2/s/u^2+2/t/(s+t)/u-5/2/(s+u)/u^2+13/s/u-15/2/s/t/u-5/2/mh2/(s+u)/u+2/(s+u)^2/u+1/2/t/u^2+2/(s+u)/u-5/2/mh2/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), u/mh2, 1]
)
+(5/2/s/u^2-2/t/(s+t)/u+17/2/(s+u)/u^2-23/s/u+33/2/s/t/u+5/2/mh2/(s+u)/u-2/(s+u)^2/u-1/2/t/u^2-2/(s+u)/u+5/2/mh2/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+G[1-1/u, 1-1/u, u/mh2, 1]
)
+(6/s/u-16/(s+u)/u+16/mh2/t/u+3/2/s/u^2+2/u^2-2/t/u^2-2*mh2/s/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-1/(s+u)^2/u+16/mh2/(s+u)/u-5/2/s/t/u)*(
+G[0, 1-1/(s+u), 1]*Log[-t]
-G[1-1/mh2, 1-1/(s+u), 1, 1]
)
+(-60/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-62/s/u+44/(s+u)/u-4/mh2/t/u+70/s/u^2-12/(s+u)^2/u+12/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[0, 2/(mh2-r), 0, 1, 1]
)
+(-23/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-20/s/u+13/(s+u)/u+25/s/u^2-2/(s+u)^2/u+2/mh2/(s+u)/u+7/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[1/mh2, 2/(mh2-r), 0, 1, 1]
+G[1/mh2, 2/(mh2+r), 0, 1, 1]
)
+(-13/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-16/s/u+5/(s+u)/u-2/mh2/t/u+20/s/u^2+2/(s+u)^2/u+6/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[1-1/mh2, 1-1/(s+t), 1]
+G[1/u, 0, 2/(mh2-r), 1, 1]
+G[1/u, 0, 2/(mh2+r), 1, 1]
)
+(-13/(s+u)/u^2-4/t/(s+t)/u-5/3/s/u+12/(s+u)/u+3/mh2/t/u-17/2/s/u^2-1/t/u^2-5/(s+u)^2/u+3/mh2/(s+u)/u+7/6/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 1/t, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 1]
)
+(-7/(s+u)/u^2-8/t/(s+t)/u-17/2/s/u+11/(s+u)/u+15/2/mh2/t/u-19/2/s/u^2-1/u^2-1/2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+7/2/mh2/(s+u)/u+7/s/t/u)*(
+G[1/mh2, 0, 2/(mh2-r), 1]
)
+(1/(s+u)/u^2+1/mh2/(s+u)/u-1/(s+u)/u+1/mh2/t/u-7/3/s/u+19/12/s/t/u+3/2/(s+u)^2/u+1/4/s/u^2-1/u^2+mh2/s/u^2-t/(s+u)/u^2-t/(s+u)^2/u)*(
+Log[-t]*Log[1-s-u]^2
)
+(8/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+29/s/u+1/(s+u)/u-6/mh2/t/u-27/s/u^2-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, 1]*Log[1-mh2]
)
+(8/(s+u)/u^2+2/t/(s+t)/u+23/6/s/u-6/(s+u)/u+3/2/mh2/t/u+7/2/s/u^2-1/2/t/u^2-3/(s+u)^2/u+3/2/mh2/(s+u)/u-4/3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 2/(mh2-r), (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), (s+u)/mh2, 1]
)
+(13/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+1/s/u-14/(s+u)/u+8/mh2/t/u-7/s/u^2+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-G[2/(mh2-r), 1/(s+t), 0, u/mh2, 1]
-G[2/(mh2+r), 1/(s+t), 0, u/mh2, 1]
+G[1/mh2, 1/(s+t), 0, u/mh2, 1]
+G[1-1/u, 1/(s+t), 0, u/mh2, 1]
)
+(13/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u+7/s/u-14/(s+u)/u+8/mh2/t/u-13/s/u^2+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1/(s+t), 0, u/mh2, 1]*Log[-u]
-G[1/(s+t), 0, u/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 0, u/mh2, 1]*Log[-u]
-G[2/(mh2+r), 0, u/mh2, 1]*Log[-u]
)
+(17/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+16/s/u-9/(s+u)/u+2/mh2/t/u-20/s/u^2+2/(s+u)^2/u-6/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 2/(mh2-r), 1, 1]*Log[1-u]
+G[0, 2/(mh2+r), 1, 1]*Log[1-u]
)
+(56/(s+u)/u^2+24/t/(s+t)/u-30/s/u-71/(s+u)/u+55/mh2/t/u+8/s/u^2-3/t/u^2-11/(s+u)^2/u+51/mh2/(s+u)/u+26/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2+r), 1]
)
+(115/(s+u)/u^2+40/t/(s+t)/u-56/s/u-145/(s+u)/u+110/mh2/t/u+16/s/u^2-6/t/u^2-27/(s+u)^2/u+102/mh2/(s+u)/u+48/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[0, 0, 2/(mh2+r), 1]
)
+(-89/12/(s+u)/u^2-4/t/(s+t)/u+5/6/s/u+19/2/(s+u)/u-19/4/mh2/t/u-31/6/s/u^2+3/4/t/u^2+4/3/(s+u)^2/u-53/12/mh2/(s+u)/u-1/2/s/t/u+1/12*mh2/s/u^2+1/6/(t+u)^2)*(
+Log[2]*Log[1-mh2]^2
+6*G[0, 1-1/mh2, 1]*Log[2]
)
+(-89/12/(s+u)/u^2-4/t/(s+t)/u+11/6/s/u+25/2/(s+u)/u-19/4/mh2/t/u-43/6/s/u^2+3/4/t/u^2-2/3/(s+u)^2/u-53/12/mh2/(s+u)/u+1/2/s/t/u-11/12*mh2/s/u^2-11/6/(t+u)^2)*(
+Log[2]^2*Log[1-mh2]
)
+(-59/6/(s+u)/u^2-10/3/t/(s+t)/u+13/3/s/u+37/3/(s+u)/u-55/6/mh2/t/u-4/3/s/u^2+1/2/t/u^2+8/3/(s+u)^2/u-17/2/mh2/(s+u)/u-11/3/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Pi^2*Log[2-mh2-r]
)
+(-23/3/(s+u)/u^2-4/t/(s+t)/u+4/s/u+59/6/(s+u)/u-49/6/mh2/t/u-2/s/u^2+1/2/t/u^2+8/3/(s+u)^2/u-15/2/mh2/(s+u)/u-10/3/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+6*G[0, 1, 2/(mh2+r), 1]
+6*G[2/(mh2-r), 1, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1-1/mh2, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1-1/mh2, 2/(mh2+r), 1]
-6*G[1-1/mh2, 1, 2/(mh2+r), 1]
+4*G[1-1/mh2, 1-1/mh2, 2/(mh2+r), 1]
+G[1-1/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[1-1/mh2, 2/(mh2+r), 2/(mh2+r), 1]
)
+(-21/2/(s+u)/u^2-4/t/(s+t)/u-26/s/u+10/(s+u)/u-11/2/mh2/t/u-1/2/t/u^2-4/(s+u)^2/u-7/2/mh2/(s+u)/u+17/2/s/t/u+45/2/s/u^2+5/2*mh2/s/u^2+5/(t+u)^2)*(
+G[0, (s+t)/mh2, 1]*Log[1-u]
)
+(-19/3/(s+u)/u^2-3/t/(s+t)/u+19/12/s/u+113/12/(s+u)/u-29/6/mh2/t/u-15/4/s/u^2+1/2/t/u^2+1/3/(s+u)^2/u-9/2/mh2/(s+u)/u-1/2/s/t/u-1/4*mh2/s/u^2-1/2/(t+u)^2)*(
+Log[1-mh2]*Log[2-mh2-r]^2
-2*Log[2]*Log[1-mh2]*Log[2-mh2-r]
)
+(-17/12/(s+u)/u^2+2/3/t/(s+t)/u+25/6/s/u+3/(s+u)/u-25/12/mh2/t/u-49/12/s/u^2+5/12/t/u^2+4/3/(s+u)^2/u-25/12/mh2/(s+u)/u-35/12/s/t/u-7/12*mh2/s/u^2-7/6/(t+u)^2)*(
+Pi^2*Log[1-s-t]
)
+(-13/12/(s+u)/u^2-1/t/(s+t)/u+1/4/s/u+37/12/(s+u)/u+1/12/mh2/t/u-41/12/s/u^2+1/4/t/u^2-1/(s+u)^2/u+1/12/mh2/(s+u)/u+1/s/t/u-2/3*mh2/s/u^2-4/3/(t+u)^2)*(
+Log[1-mh2]*Log[2-mh2+r]^2
-2*Log[2]*Log[1-mh2]*Log[2-mh2+r]
)
+(21/2/(s+u)/u^2+2/t/(s+t)/u+2/s/u+1/(s+u)/u-19/2/mh2/t/u-8/s/u^2+7/2/t/u^2+4/(s+u)^2/u-19/2/mh2/(s+u)/u+1/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[2/(mh2-r), 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, (s+u)/mh2, 1]
)
+(25/6/(s+u)/u^2+2/3/t/(s+t)/u+1/s/u-3/(s+u)/u+7/6/mh2/t/u-7/2/s/u^2+1/6/t/u^2+2/3/(s+u)^2/u+1/2/mh2/(s+u)/u-7/6/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Log[1-s-t]^3
+6*G[0, 0, 1-1/(s+t), 1]
+6*G[0, 1-1/(s+t), 1, 1]
)
+(38/3/(s+u)/u^2+6/t/(s+t)/u-13/6/s/u-95/6/(s+u)/u+29/3/mh2/t/u+11/2/s/u^2-1/t/u^2-8/3/(s+u)^2/u+9/mh2/(s+u)/u+2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+3*G[0, 1-1/mh2, 1]*Log[2-mh2-r]
-4*G[1/mh2, 2/(mh2+r), 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(mh2+r), 1]*Log[1-mh2]
+1/2*Log[1-mh2]^2*Log[2-mh2-r]
+4*G[1/mh2, 1/mh2, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2+r), 1]
)
+(59/6/(s+u)/u^2+4/t/(s+t)/u-13/3/s/u-37/3/(s+u)/u+55/6/mh2/t/u+4/3/s/u^2-1/2/t/u^2-8/3/(s+u)^2/u+17/2/mh2/(s+u)/u+11/3/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Log[2]^3
-Log[2-mh2-r]^3
+3*Log[2]*Log[2-mh2-r]^2
-3*Log[2]^2*Log[2-mh2-r]
)
+(59/6/(s+u)/u^2+8/3/t/(s+t)/u-13/3/s/u-37/3/(s+u)/u+55/6/mh2/t/u+4/3/s/u^2-1/2/t/u^2-8/3/(s+u)^2/u+17/2/mh2/(s+u)/u+11/3/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Pi^2*Log[2]
+6*G[0, 2/(mh2+r), 1, 1]
)
+(2/t/(s+t)/u-5/s/u+5/2/mh2/(s+u)/u-2/(s+u)^2/u+9/2/s/u^2+5/2/s/t/u+1/2/(s+u)/u^2-1/2/t/u^2-2/(s+u)/u+5/2/mh2/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
-2*G[2/(mh2-r), 1-1/mh2, 1, 1]
-2*G[2/(mh2+r), 1-1/mh2, 1, 1]
-G[1-1/mh2, 2/(mh2-r), 1, 1]
-G[1-1/mh2, 2/(mh2+r), 1, 1]
+G[1/t, 2/(mh2-r), 1, 1]
+G[1/t, 2/(mh2+r), 1, 1]
)
+(2/t/(s+t)/u+5/(s+u)/u^2+3/mh2/(s+u)/u-3/(s+u)/u+3/mh2/t/u+6/s/u+1/s/t/u-2*mh2/s/u^2+4/(s+u)^2/u-9/s/u^2+1/t/u^2-2/(t+u)^2)*(
-G[2/(mh2-r), 1-1/u, 1, 1]
-G[2/(mh2+r), 1-1/u, 1, 1]
-G[1-1/u, u/mh2, 1, 1]
+G[2/(mh2-r), u/mh2, 1, 1]
+G[2/(mh2+r), u/mh2, 1, 1]
)
+(-21/(s+u)^2/u-2/(s+u)/u^2+9/mh2/(s+u)/u-9/(s+u)/u+9/mh2/t/u+4/s/u-4/s/t/u-2/u/(t+u)+2/s/u^2-1/t/u+8/t/(s+t)/u+(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)-(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+G[0, 1/t, 1]
)
+(-5/(s+u)^2/u+167080/3153/s/u^2-3/t/(s+t)/u-3/(s+u)/u^2+13/2/mh2/(s+u)/u-13/2/(s+u)/u+13/2/mh2/t/u-466471/6306/s/u+138617/6306/s/t/u+2*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-2/u/(t+u)-1/t/u+(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+G[0, 1-1/u, 1]
)
+(31/(s+u)^2/u-321548/3153/s/u^2-17/t/(s+t)/u+10/(s+u)/u^2-25/mh2/(s+u)/u+23/(s+u)/u-25/mh2/t/u+428635/3153/s/u-126005/3153/s/t/u-(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+4/u/(t+u)+2/t/u-2*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+G[0, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1]
)
+(-7/2/(s+u)^2/u-1/4/s/u^2-2/(s+u)/u+1/3/s/u+5/12/s/t/u+1/u^2+t/(s+u)/u^2+t/(s+u)^2/u-1/2/t/u^2-1/2*mh2/s/u^2+3/2/mh2/(s+u)/u+3/2/(s+u)/u^2+3/2/mh2/t/u)*(
+Log[1-t]*Log[1-s-u]^2
)
+(-5/6/(s+u)^2/u+83540/9459/s/u^2+2/3/t/(s+t)/u-1/2/(s+u)/u^2+13/12/mh2/(s+u)/u-13/12/(s+u)/u+13/12/mh2/t/u-466471/37836/s/u+138617/37836/s/t/u+1/3*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-1/3/u/(t+u)-1/6/t/u+1/6*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+8*Log[2]*Log[1-t]
-4*Log[1-t]*Log[2-mh2-r]
-4*Log[1-t]*Log[2-mh2+r]
+6*G[0, 1/u, 1]
+4*G[1/t, 2/(mh2-r), 1]
+4*G[1/t, 2/(mh2+r), 1]
+2*Log[2]
-Log[2-mh2-r]
-Log[2-mh2+r]
)
+(5/2/(s+u)^2/u-83540/3153/s/u^2+3/2/t/(s+t)/u+3/2/(s+u)/u^2-13/4/mh2/(s+u)/u+13/4/(s+u)/u-13/4/mh2/t/u+466471/12612/s/u-138617/12612/s/t/u-3/2*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+1/u/(t+u)+1/2/t/u-1/2*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+Log[1-u]^2
)
+(-98/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-82/s/u+112/(s+u)/u-56/mh2/t/u+114/s/u^2-20/(s+u)^2/u-44/mh2/(s+u)/u-28/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[1-1/u, 1-1/u, 0, 1, 1]
)
+(-69/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+36/s/u+71/(s+u)/u-48/mh2/t/u+15/s/u^2+14/(s+u)^2/u-34/mh2/(s+u)/u-31/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[0, 2/(mh2-r), 1, 1]*Log[1-mh2]
)
+(-58/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u-4/s/u+62/(s+u)/u-32/mh2/t/u+28/s/u^2-6/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[0, 1/(s+t), u/mh2, 1]*Log[1-mh2]
)
+(-54/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+18/s/u+58/(s+u)/u-32/mh2/t/u+6/s/u^2-2/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
-G[1-1/u, u/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2-r), u/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2+r), u/mh2, 0, 2/(mh2-r), 1]
)
+(-54/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-118/s/u+72/(s+u)/u-32/mh2/t/u+122/s/u^2-28/(s+u)^2/u-28/mh2/(s+u)/u-16/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 1-1/u, 1-1/u, 1, 1]
)
+(-54/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-356/3/s/u+72/(s+u)/u-32/mh2/t/u+368/3/s/u^2-28/(s+u)^2/u-28/mh2/(s+u)/u-16/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[1-1/u, 0, 1-1/u, 1, 1]
)
+(-52/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+37/s/u+55/(s+u)/u-28/mh2/t/u-6/s/u^2-2/(s+u)^2/u-20/mh2/(s+u)/u-21/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[1-1/u, 1, 0, 2/(mh2-r), 1]
)
+(-39/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+10/s/u+39/(s+u)/u-32/mh2/t/u+29/s/u^2+18/(s+u)^2/u-22/mh2/(s+u)/u-23/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[0, 2/(mh2+r), 1, 1]*Log[1-mh2]
)
+(-36/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-3/s/u+29/(s+u)/u-10/mh2/t/u+13/s/u^2-8/(s+u)^2/u-6/mh2/(s+u)/u+2/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[0, 2/(mh2+r), 1, 1]*Log[-u]
)
+(-24/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u-6/s/u+24/(s+u)/u-14/mh2/t/u+19/s/u^2+2/(s+u)^2/u-10/mh2/(s+u)/u-7/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, u/mh2, 1]*G[0, 1-1/(s+t), 1]
+G[0, u/mh2, 1]*Log[-u]*Log[1-s-t]
-G[0, u/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-1/2*G[0, u/mh2, 1]*Log[1-s-t]^2
)
+(-17/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-1/s/u+18/(s+u)/u-8/mh2/t/u+7/s/u^2-6/mh2/(s+u)/u-4/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 1, 0, u/mh2, 1]
+G[2/(mh2+r), 1, 0, u/mh2, 1]
)
+(-17/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+3/s/u+18/(s+u)/u-8/mh2/t/u+3/s/u^2-6/mh2/(s+u)/u-4/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, u/mh2, 1]
+G[2/(mh2+r), 0, 1, u/mh2, 1]
)
+(-17/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+3/s/u+18/(s+u)/u-8/mh2/t/u+3/s/u^2-6/mh2/(s+u)/u-4/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+G[2/(mh2-r), 0, u/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 0, u/mh2, 1]*Log[1-mh2]
-G[1/mh2, 2/(mh2-r), 0, u/mh2, 1]
-G[1/mh2, 2/(mh2+r), 0, u/mh2, 1]
)
+(-13/(s+u)/u^2-4/t/(s+t)/u-11/2/s/u+17/(s+u)/u-9/2/mh2/t/u-21/2/s/u^2+1/u^2+3/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u-4/(s+u)^2/u-9/2/mh2/(s+u)/u+4/s/t/u)*(
+G[(s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
)
+(-11/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-3/s/u+12/(s+u)/u-8/mh2/t/u+2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+9/s/u^2+mh2/s/u^2+2/(t+u)^2)*(
+G[(s+t)/mh2, 0, 1, 1]*Log[1-u]
)
+(-11/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+5/s/u+10/(s+u)/u-6/mh2/t/u+2/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, (s+t)/mh2, 1, 1]*Log[1-u]
)
+(-6/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-29/s/u-3/(s+u)/u+6/mh2/t/u+27/s/u^2+6/mh2/(s+u)/u+10/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), 1, 1]*Log[-u]
)
+(-5/(s+u)/u^2-2/s/u+22/(s+u)/u-21/mh2/t/u-3/2/s/u^2-2/u^2+3/t/u^2+mh2/s/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+5/(s+u)^2/u-21/mh2/(s+u)/u-3/2/s/t/u)*(
+G[0, 1-1/(s+u), 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), 1, 1]
-G[2/(mh2+r), 1-1/(s+u), 1, 1]
+G[1/t, 1-1/(s+u), 1, 1]
)
+(5/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+43/s/u+12/(s+u)/u-18/mh2/t/u-32/s/u^2+2/(s+u)^2/u-16/mh2/(s+u)/u-23/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Zeta[3]*Log[1-mh2]
)
+(7/(s+u)/u^2+2/t/(s+t)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-5/s/u-8/(s+u)/u+8/mh2/t/u-1/s/u^2+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2+r), 1, 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 1, 1]
)
+(8/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u-15/s/u-9/(s+u)/u+4/mh2/t/u+22/s/u^2+6/(s+u)^2/u+4/mh2/(s+u)/u-5/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1-1/u, 1, 0, 2/(mh2+r), 1]
)
+(9/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+1/s/u-6/(s+u)/u+4/mh2/t/u-4/(s+u)^2/u+2/mh2/(s+u)/u+2/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
-G[2/(mh2-r), (s+t)/mh2, 0, 1, 1]
-G[2/(mh2+r), (s+t)/mh2, 0, 1, 1]
-G[1-1/u, u/mh2, 0, 1, 1]
+G[1/u, (s+t)/mh2, 0, 1, 1]
+G[2/(mh2-r), u/mh2, 0, 1, 1]
+G[2/(mh2+r), u/mh2, 0, 1, 1]
)
+(9/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+9/s/u-6/(s+u)/u+4/mh2/t/u-17/s/u^2-4/(s+u)^2/u+2/mh2/(s+u)/u+2/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 0, u/mh2, 1, 1]
+G[2/(mh2+r), 0, u/mh2, 1, 1]
)
+(9/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u+31/s/u-8/(s+u)/u+6/mh2/t/u-38/s/u^2-4/(s+u)^2/u+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 2/(mh2+r), 1]*G[0, 1-1/(s+t), 1]
+G[0, 2/(mh2+r), 1]*Log[-u]*Log[1-s-t]
-G[0, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
-1/2*G[0, 2/(mh2+r), 1]*Log[1-s-t]^2
)
+(11/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-7/s/u-12/(s+u)/u+8/mh2/t/u+1/s/u^2-2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-G[2/(mh2-r), 0, (s+t)/mh2, 1, 1]
-G[2/(mh2+r), 0, (s+t)/mh2, 1, 1]
+G[1/u, 0, (s+t)/mh2, 1, 1]
)
+(11/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u+3/s/u-12/(s+u)/u+8/mh2/t/u-2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
+G[0, (s+t)/mh2, 1]*G[0, 1-1/u, 1]
-G[0, 0, u/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 0, 0, u/mh2, 1]
-G[2/(mh2+r), 0, 0, u/mh2, 1]
+G[1/mh2, 0, 0, u/mh2, 1]
)
+(12/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+21/s/u-3/(s+u)/u-6/mh2/t/u-19/s/u^2-6/mh2/(s+u)/u-10/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
-G[0, 1/mh2, 2/(mh2-r), 1, 1]
-G[0, 1/mh2, 2/(mh2+r), 1, 1]
+G[0, 1/mh2, 0, 1, 1]
)
+(12/(s+u)/u^2+8/s/u-19/(s+u)/u+9/mh2/t/u-9/s/u^2+2/u^2+1/t/u^2-mh2/s/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u+2/(s+u)^2/u+9/mh2/(s+u)/u-1/s/t/u)*(
+G[0, (s+u)/mh2, 1]*Log[1-t]
)
+(13/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+43/s/u-18/mh2/t/u-32/s/u^2+10/(s+u)^2/u-16/mh2/(s+u)/u-23/s/t/u+4/(s+u)/u-mh2/s/u^2-2/(t+u)^2)*(
+G[1/mh2, 0, 0, 1, 1]
)
+(15/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+3/s/u-16/(s+u)/u+8/mh2/t/u+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
+G[1-1/u, 1, 0, u/mh2, 1]
)
+(17/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-1/s/u-18/(s+u)/u+8/mh2/t/u-5/s/u^2+6/mh2/(s+u)/u+4/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), 0, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 0, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 0, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 0, u/mh2, 1]
)
+(25/(s+u)/u^2+6/t/(s+t)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-17/(s+u)/u+2/mh2/t/u-28/s/u^2+4/(s+u)^2/u-6/s/t/u+24/s/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[1-1/mh2, 2/(mh2-r), 0, 1, 1]
+G[1-1/mh2, 2/(mh2+r), 0, 1, 1]
)
+(36/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u-36/s/u-38/(s+u)/u+16/mh2/t/u+24/s/u^2+10/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[2/(mh2-r), 0, u/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, u/mh2, 2/(mh2-r), 1]
)
+(38/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+3/s/u-31/(s+u)/u+10/mh2/t/u-13/s/u^2+4/(s+u)^2/u+6/mh2/(s+u)/u-2/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[2/(mh2+r), 0, 1, 1]*Log[1-mh2]
)
+(54/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-27/s/u-57/(s+u)/u+42/mh2/t/u-17/s/u^2-16/(s+u)^2/u+30/mh2/(s+u)/u+28/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+G[1/mh2, 0, 2/(mh2-r), 1, 1]
+G[1/mh2, 0, 2/(mh2+r), 1, 1]
)
+(58/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-2/s/u-62/(s+u)/u+32/mh2/t/u-22/s/u^2+6/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
-G[2/(mh2-r), 0, 1/(s+t), u/mh2, 1]
-G[2/(mh2+r), 0, 1/(s+t), u/mh2, 1]
+G[1/mh2, 0, 1/(s+t), u/mh2, 1]
)
+(58/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-20/s/u-62/(s+u)/u+32/mh2/t/u-4/s/u^2+6/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
+G[1/(s+t), 0, 2/(mh2-r), 1]*Log[1-mh2]
-G[1/(s+t), 0, 2/(mh2-r), 1]*Log[-u]
-G[1/mh2, 0, 1/(s+t), 2/(mh2-r), 1]
-G[1/mh2, 1/(s+t), 0, 2/(mh2-r), 1]
-G[1-1/u, 1/(s+t), 0, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, 1/(s+t), 2/(mh2-r), 1]
+G[2/(mh2-r), 1/(s+t), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 1/(s+t), 2/(mh2-r), 1]
+G[2/(mh2+r), 1/(s+t), 0, 2/(mh2-r), 1]
)
+(66/(s+u)/u^2+20/t/(s+t)/u-37/s/u-103/(s+u)/u+78/mh2/t/u+53/2/s/u^2+2/u^2-8/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-25/(s+u)^2/u+72/mh2/(s+u)/u+45/2/s/t/u)*(
+G[2/(mh2+r), 0, 1, 1]
)
+(69/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-21/s/u-72/(s+u)/u+38/mh2/t/u-10/s/u^2+4/(s+u)^2/u+28/mh2/(s+u)/u+19/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+G[0, 2/(mh2-r), 1]*G[0, 1-1/(s+t), 1]
+G[0, 2/(mh2-r), 1]*Log[-u]*Log[1-s-t]
-G[0, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
-1/2*G[0, 2/(mh2-r), 1]*Log[1-s-t]^2
)
+(88/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-4/s/u-94/(s+u)/u+48/mh2/t/u-32/s/u^2+10/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[0, 2/(mh2-r), u/mh2, 1]*Log[1-mh2]
+G[0, 2/(mh2+r), u/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, 2/(mh2-r), u/mh2, 1]
-G[1/mh2, 0, 2/(mh2+r), u/mh2, 1]
)
+(92/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-14/s/u-98/(s+u)/u+48/mh2/t/u-22/s/u^2+14/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 0, 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2+r), u/mh2, 1]
)
+(-71/2/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u-29/2/s/u+34/(s+u)/u-16/mh2/t/u+63/2/s/u^2-3/(s+u)^2/u-11/mh2/(s+u)/u-8/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+G[0, (s+t)/mh2, 1]*Log[1-u]^2
)
+(-45/4/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-129/4/s/u+27/2/(s+u)/u-15/2/mh2/t/u+36/s/u^2-3/2/(s+u)^2/u-6/mh2/(s+u)/u-15/4/s/t/u+3/4*mh2/s/u^2+3/2/(t+u)^2)*(
+Log[-u/(s+t)]^2*Log[1-u]^2
)
+(-33/2/(s+u)/u^2+2/mh2/u^2+2/mh2/(s+t)/u-2/(s+t)/u-349/12/s/u+209/12/(s+u)/u-49/6/mh2/t/u+415/12/s/u^2-10/3/(s+u)^2/u-37/6/mh2/(s+u)/u-7/2/s/t/u+13/12*mh2/s/u^2+13/6/(t+u)^2)*(
+Pi^2*Log[1-u]^2
)
+(-21/2/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-143/6/s/u+15/(s+u)/u-8/mh2/t/u+149/6/s/u^2-4/(s+u)^2/u-7/mh2/(s+u)/u-4/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+G[0, 1-1/u, 1]*Log[-u/(s+t)]^2
)
+(-11/2/(s+u)/u^2+12/t/(s+t)/u+41/6/s/u-11/(s+u)/u+51/s/u^2-2/u^2-5/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+9/(s+u)^2/u-95/6/s/t/u+9/2*mh2/s/u^2+9/(t+u)^2)*(
+G[2/(mh2-r), 0, 1/u, 1]
+G[2/(mh2+r), 0, 1/u, 1]
)
+(2/u/(t+u)+(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+4*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-2/(s+u)/u^2-5/t/(s+t)/u+35/2/mh2/u^2+35/2/mh2/(s+t)/u-37/2/(s+t)/u+9/2/s/u+2/(s+u)/u+1/(s+t)^2/u-15/2/s/u^2-2/(s+u)^2/u+3/s/t/u)*(
+Log[1-u]*Log[1-s-t]
-G[2/(mh2-r), 1-1/(s+t), 1]
-G[2/(mh2+r), 1-1/(s+t), 1]
+G[1/u, 1-1/(s+t), 1]
)
+(-4/(s+u)^2/u-29/2/s/u^2-4/t/(s+t)/u-9/(s+u)/u^2-1/2/mh2/(s+u)/u+15/(s+u)/u-1/2/mh2/t/u+9/2/s/u+3/2/t/u^2+1/u^2+t/(s+u)/u^2+t/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[(s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
)
+(-13/2/s/u+7/2/mh2/t/u-33/2/s/u^2+1/u^2+3/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+1/(s+u)^2/u+7/2/mh2/(s+u)/u+8/s/t/u-1/(s+u)/u^2+4/(s+u)/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 1]
)
+(-83/(s+u)/u^2+2/t/(s+t)/u-18/mh2/u^2-18/mh2/(s+t)/u+18/(s+t)/u+86/s/u+83/(s+u)/u-46/mh2/t/u-34/s/u^2+12/(s+u)^2/u-32/mh2/(s+u)/u-30/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[2/(mh2+r), 0, 2/(mh2+r), 1, 1]
)
+(-76/(s+u)/u^2+2/t/(s+t)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+156/s/u+92/(s+u)/u-66/mh2/t/u-99/s/u^2+6/(s+u)^2/u-50/mh2/(s+u)/u-47/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[2/(mh2-r), 1, 0, 1, 1]
)
+(-57/(s+u)/u^2+2/t/(s+t)/u-18/mh2/u^2-18/mh2/(s+t)/u+18/(s+t)/u+18/s/u+57/(s+u)/u-32/mh2/t/u+21/s/u^2+12/(s+u)^2/u-22/mh2/(s+u)/u-23/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2+r), 1, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 1, 1]
)
+(-23/(s+u)/u^2+2/t/(s+t)/u-18/mh2/u^2-18/mh2/(s+t)/u+18/(s+t)/u+34/s/u+19/(s+u)/u-14/mh2/t/u-6/s/u^2+20/(s+u)^2/u-8/mh2/(s+u)/u-14/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 1, 1]
)
+(-7/(s+u)/u^2-16/t/(s+t)/u+28/3/s/u+24/(s+u)/u-85/s/u^2+4/u^2+10/t/u^2+4*t/(s+u)/u^2+4*t/(s+u)^2/u-14/(s+u)^2/u+4/mh2/(s+u)/u+23/3/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+G[0, 2/(mh2-r), 1/u, 1]
+G[0, 2/(mh2+r), 1/u, 1]
)
+(6/(s+u)/u^2+4/t/(s+t)/u-11/2/s/u+13/2/mh2/t/u+39/2/s/u^2-1/u^2-7/2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+5/2/mh2/(s+u)/u+1/s/t/u-8/(s+u)/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 1/mh2, 2/(mh2-r), 1]
+G[0, 1/mh2, 2/(mh2+r), 1]
)
+(14/(s+u)/u^2+34/t/(s+t)/u+34/3/s/u-48/(s+u)/u+152/s/u^2-8/u^2-20/t/u^2-8*t/(s+u)/u^2-8*t/(s+u)^2/u+28/(s+u)^2/u-8/mh2/(s+u)/u-82/3/s/t/u+10*mh2/s/u^2+20/(t+u)^2)*(
+G[0, 1/u, 1/u, 1]
)
+(16/(s+u)/u^2-8/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-222/s/u-48/(s+u)/u+62/mh2/t/u+173/s/u^2-18/(s+u)^2/u+50/mh2/(s+u)/u+59/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[2/(mh2-r), 0, 0, 1, 1]
)
+(32/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u+3/s/u-27/(s+u)/u+20/mh2/t/u-38/s/u^2-18/(s+u)^2/u+12/mh2/(s+u)/u+17/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[2/(mh2+r), 0, 1, 2/(mh2-r), 1]
)
+(32/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u+27/s/u-27/(s+u)/u+20/mh2/t/u-62/s/u^2-18/(s+u)^2/u+12/mh2/(s+u)/u+17/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+G[2/(mh2-r), 1, 0, 2/(mh2+r), 1]
)
+(37/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-4/s/u-25/(s+u)/u+20/mh2/t/u-41/s/u^2-26/(s+u)^2/u+10/mh2/(s+u)/u+17/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[2/(mh2+r), 1, 0, 2/(mh2+r), 1]
)
+(52/(s+u)/u^2+2/t/(s+t)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-32/s/u-56/(s+u)/u+32/mh2/t/u+8/s/u^2+6/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 1, 1]
)
+(66/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-23/s/u-67/(s+u)/u+40/mh2/t/u-22/s/u^2-10/(s+u)^2/u+28/mh2/(s+u)/u+27/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+G[0, 2/(mh2-r), 1, 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 1, 2/(mh2-r), 1]
)
+(77/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-66/s/u-77/(s+u)/u+46/mh2/t/u+14/s/u^2-12/(s+u)^2/u+32/mh2/(s+u)/u+30/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+G[0, 2/(mh2-r), 1, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1, 2/(mh2+r), 1]
)
+(122/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-75/s/u-123/(s+u)/u+68/mh2/t/u+4/s/u^2-6/(s+u)^2/u+48/mh2/(s+u)/u+41/s/t/u-9*mh2/s/u^2-18/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, 2/(mh2+r), 1]
)
+(122/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-51/s/u-123/(s+u)/u+68/mh2/t/u-20/s/u^2-6/(s+u)^2/u+48/mh2/(s+u)/u+41/s/t/u-9*mh2/s/u^2-18/(t+u)^2)*(
+G[2/(mh2+r), 1, 0, 2/(mh2-r), 1]
)
+(127/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-106/s/u-121/(s+u)/u+68/mh2/t/u+25/s/u^2-14/(s+u)^2/u+46/mh2/(s+u)/u+41/s/t/u-10*mh2/s/u^2-20/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 1, 2/(mh2+r), 1]
)
+(217/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-160/s/u-217/(s+u)/u+116/mh2/t/u+43/s/u^2-2/(s+u)^2/u+82/mh2/(s+u)/u+65/s/t/u-16*mh2/s/u^2-32/(t+u)^2)*(
+G[2/(mh2-r), 1, 0, 2/(mh2-r), 1]
)
+(-47/12/(s+u)/u^2-1/18/s/u+26/3/(s+u)/u-49/12/mh2/t/u-29/6/s/u^2-1/3/u^2+3/4/t/u^2-1/3*t/(s+u)/u^2-1/3*t/(s+u)^2/u+1/2/(s+u)^2/u-49/12/mh2/(s+u)/u+49/18/s/t/u-1/4*mh2/s/u^2-1/2/(t+u)^2)*(
+Pi^2*Log[1-t]
)
+(-25/2/(s+u)/u^2-6/t/(s+t)/u+7/6/s/u+13/(s+u)/u-25/s/u^2+2/u^2+5/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-5/(s+u)^2/u+4/mh2/(s+u)/u-13/6/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[0, 1/u, 1]*Log[1-u]
-G[1/u, 0, 1/u, 1]
)
+(-2/3/(s+u)/u^2-36/t/(s+t)/u-3/s/u+46/(s+u)/u-533/3/s/u^2+8/u^2+20/t/u^2+8*t/(s+u)/u^2+8*t/(s+u)^2/u-92/3/(s+u)^2/u+16/3/mh2/(s+u)/u+100/3/s/t/u-38/3*mh2/s/u^2-76/3/(t+u)^2)*(
+G[2/(mh2-r), 1/u, 1/u, 1]
+G[2/(mh2+r), 1/u, 1/u, 1]
)
+(1/2/(s+u)/u^2-1/s/u+17/(s+u)/u-31/2/mh2/t/u-6/s/u^2-2/u^2+7/2/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+7/(s+u)^2/u-31/2/mh2/(s+u)/u+2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[1/t, 0, 1, 1]
)
+(3/2/(s+u)/u^2+28/t/(s+t)/u-5/2/s/u-35/(s+u)/u+136/s/u^2-6/u^2-15/t/u^2-6*t/(s+u)/u^2-6*t/(s+u)^2/u+23/(s+u)^2/u-4/mh2/(s+u)/u-47/2/s/t/u+19/2*mh2/s/u^2+19/(t+u)^2)*(
+G[(s+t)/mh2, 1/u, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, 1/u, 1]
)
+(-13/(s+u)^2/u-33/s/u^2-10/t/(s+t)/u+3/(s+u)/u^2+9/mh2/(s+u)/u+3/(s+u)/u+9/mh2/t/u-5/s/u+8/s/t/u+1/t/u^2+2/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 0, 1/mh2, 1]
)
+(3/4/(s+u)^2/u+18/s/u^2+9/t/(s+t)/u-3/(s+u)/u^2-99/8/mh2/(s+u)/u+45/4/(s+u)/u-99/8/mh2/t/u+25/8/s/u-25/8/s/t/u-3/8/t/u^2-3/4/u^2-3/4*t/(s+u)/u^2-3/4*t/(s+u)^2/u+3/4*mh2/s/u^2+3/2/(t+u)^2)*(
+G[0, 1, 1-1/mh2, 1]
)
+(-70/(s+u)/u^2-32/t/(s+t)/u+15/2/s/u+87/(s+u)/u-103/2/mh2/t/u-27/2/s/u^2-1/u^2+5/2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+16/(s+u)^2/u-103/2/mh2/(s+u)/u-11/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+G[1/mh2, 0, 2/(mh2+r), 1]
)
+(-47/(s+u)/u^2+2/t/(s+t)/u-49/4/s/u+109/2/(s+u)/u-85/4/mh2/t/u+17/s/u^2-1/2/u^2+3/4/t/u^2-1/2*t/(s+u)/u^2-1/2*t/(s+u)^2/u-3/2/(s+u)^2/u-85/4/mh2/(s+u)/u+13/4/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+G[0, 1-1/mh2, 1, 1]
)
+(-46/(s+u)/u^2-28/t/(s+t)/u+13/2/s/u+61/(s+u)/u-59/2/mh2/t/u-49/s/u^2+1/u^2+13/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+5/(s+u)^2/u-51/2/mh2/(s+u)/u-3/2/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+G[2/(mh2-r), 0, 1/mh2, 1]
+G[2/(mh2+r), 0, 1/mh2, 1]
)
+(-43/(s+u)/u^2-20/t/(s+t)/u+7/2/s/u+53/(s+u)/u-55/2/mh2/t/u-13/s/u^2-1/u^2+5/2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+11/(s+u)^2/u-55/2/mh2/(s+u)/u-9/2/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+G[0, 1/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, 1/mh2, 1]
)
+(-35/(s+u)/u^2-2/t/(s+t)/u-13/4/s/u+93/2/(s+u)/u-81/4/mh2/t/u+2/s/u^2-1/2/u^2+7/4/t/u^2-1/2*t/(s+u)/u^2-1/2*t/(s+u)^2/u+1/2/(s+u)^2/u-81/4/mh2/(s+u)/u+5/4/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+G[1-1/mh2, 0, 1, 1]
)
+(-16/(s+u)/u^2-6/t/(s+t)/u-43/3/s/u+20/(s+u)/u-1/mh2/t/u-8/s/u^2-1/u^2+1/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u-3/(s+u)^2/u-1/mh2/(s+u)/u+25/3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), 1]*Log[1-t]
+G[0, 2/(mh2+r), 1]*Log[1-t]
)
+(-14/(s+u)/u^2-7/t/(s+t)/u+49/12/s/u+45/2/(s+u)/u-35/4/mh2/t/u-99/4/s/u^2+1/u^2+13/4/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u-7/2/(s+u)^2/u-23/4/mh2/(s+u)/u+19/6/s/t/u-5/2*mh2/s/u^2-5/(t+u)^2)*(
+Log[-u/(s+t)]^2*Log[1-u]
)
+(7/(s+u)/u^2-4/t/(s+t)/u-11/s/u-29/(s+u)/u+23/mh2/t/u+37/2/s/u^2+2/u^2-5/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-9/(s+u)^2/u+21/mh2/(s+u)/u+1/2/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+G[2/(mh2-r), 0, 1, 1]
)
+(7/(s+u)/u^2+8/t/(s+t)/u+15/2/s/u-14/(s+u)/u-15/2/mh2/t/u+23/2/s/u^2+1/u^2+1/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+2/(s+u)^2/u-7/2/mh2/(s+u)/u-8/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+G[0, 2/(mh2-r), 1]*Log[1-mh2]
)
+(11/(s+u)/u^2+20/t/(s+t)/u+14/3/s/u-37/(s+u)/u+8/mh2/t/u+88/s/u^2-4/u^2-10/t/u^2-4*t/(s+u)/u^2-4*t/(s+u)^2/u+16/(s+u)^2/u+4/mh2/(s+u)/u-56/3/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+G[2/(mh2-r), 1/u, (s+t)/mh2, 1]
+G[2/(mh2+r), 1/u, (s+t)/mh2, 1]
)
+(22/(s+u)/u^2+38/t/(s+t)/u+28/3/s/u-74/(s+u)/u+16/mh2/t/u+176/s/u^2-8/u^2-20/t/u^2-8*t/(s+u)/u^2-8*t/(s+u)^2/u+32/(s+u)^2/u+8/mh2/(s+u)/u-112/3/s/t/u+12*mh2/s/u^2+24/(t+u)^2)*(
+G[1/u, (s+t)/mh2, 1]*Log[1-u]
-G[1/u, 1/u, (s+t)/mh2, 1]
)
+(65/(s+u)/u^2-68/3/t/(s+t)/u-4/3*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+305668/9459/s/u-157/6/(s+u)/u-17/6/mh2/t/u-476045/9459/s/u^2+61/3/(s+u)^2/u-65/6/mh2/(s+u)/u-34568/9459/s/t/u-3*mh2/s/u^2-6/(t+u)^2+4/3/u/(t+u)+2/3/t/u-2/3*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+2*Log[2]*Log[-t]
-Log[-t]*Log[2-mh2-r]
-Log[-t]*Log[2-mh2+r]
)
+(69/(s+u)/u^2-14/t/(s+t)/u+37/2/s/u-62/(s+u)/u+33/2/mh2/t/u-61/s/u^2+2/u^2+9/2/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u+7/(s+u)^2/u+25/2/mh2/(s+u)/u-1/2/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Zeta[3]
)
+(70/(s+u)/u^2+32/t/(s+t)/u-17/2/s/u-90/(s+u)/u+103/2/mh2/t/u+31/2/s/u^2+1/u^2-5/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u-14/(s+u)^2/u+103/2/mh2/(s+u)/u+10/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+G[0, 2/(mh2+r), 1]*Log[1-mh2]
)
+(-815/24/(s+u)/u^2+7/2/t/(s+t)/u-43/8/s/u+32/(s+u)/u-57/4/mh2/t/u+187/6/s/u^2-1/2/u^2-3/2/t/u^2-1/2*t/(s+u)/u^2-1/2*t/(s+u)^2/u-31/12/(s+u)^2/u-115/12/mh2/(s+u)/u-95/24/s/t/u+43/24*mh2/s/u^2+43/12/(t+u)^2)*(
+G[u/(1+u), 0, u/(1+u), 1]
)
+(-367/4/(s+u)/u^2-12/t/(s+t)/u-53/4/s/u+113/(s+u)/u-44/mh2/t/u-17/s/u^2+3/u^2+15/2/t/u^2+3*t/(s+u)/u^2+3*t/(s+u)^2/u-37/2/(s+u)^2/u-28/mh2/(s+u)/u+9/4/s/t/u-5/4*mh2/s/u^2-5/2/(t+u)^2)*(
+G[0, 1, 1-1/u, 1]
)
+(-191/6/(s+u)/u^2+14/t/(s+t)/u-27/2/s/u+20/(s+u)/u-9/mh2/t/u+218/3/s/u^2-2/u^2-6/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u-7/3/(s+u)^2/u-19/3/mh2/(s+u)/u-23/6/s/t/u+19/6*mh2/s/u^2+19/3/(t+u)^2)*(
+G[0, u/(1+u), u/(1+u), 1]
)
+(-161/2/(s+u)/u^2-14/t/(s+t)/u+37/6/s/u+103/(s+u)/u-42/mh2/t/u-25/s/u^2+2/u^2+5/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-21/(s+u)^2/u-30/mh2/(s+u)/u-31/6/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[0, 1-1/u, 1]*Log[-u/(s+t)]
)
+(-115/36/(s+u)/u^2-5/6/t/(s+t)/u-179/144/s/u+25/8/(s+u)/u-17/48/mh2/t/u-43/36/s/u^2+1/8/u^2+7/48/t/u^2+1/8*t/(s+u)/u^2+1/8*t/(s+u)^2/u-53/72/(s+u)^2/u-19/144/mh2/(s+u)/u+103/144/s/t/u+1/72*mh2/s/u^2+1/36/(t+u)^2)*(
+Pi^2*Log[1-mh2]
)
+(-59/6/(s+u)/u^2-10/t/(s+t)/u+5/6/s/u+21/(s+u)/u-4/mh2/t/u-124/3/s/u^2+2/u^2+5/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-25/3/(s+u)^2/u-4/3/mh2/(s+u)/u+41/6/s/t/u-17/6*mh2/s/u^2-17/3/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2+r), 1/u, 1]
)
+(-49/6/(s+u)/u^2-6/t/(s+t)/u+19/12/s/u+23/2/(s+u)/u-21/4/mh2/t/u-85/6/s/u^2+1/2/u^2+7/4/t/u^2+1/2*t/(s+u)/u^2+1/2*t/(s+u)^2/u-1/6/(s+u)^2/u-47/12/mh2/(s+u)/u+1/4/s/t/u-2/3*mh2/s/u^2-4/3/(t+u)^2)*(
+G[2/(mh2-r), 1/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 1/mh2, 1]*Log[1-mh2]
+3*G[0, 1-1/mh2, 1]*Log[1-mh2]
-G[1/mh2, 2/(mh2-r), 1/mh2, 1]
-G[1/mh2, 2/(mh2+r), 1/mh2, 1]
-4*G[2/(mh2-r), 1/mh2, 1/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1/mh2, 1]
-4*G[2/(mh2+r), 1/mh2, 1/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1/mh2, 1]
)
+(-47/2/(s+u)/u^2-9/t/(s+t)/u-181/8/s/u+51/4/(s+u)/u+75/8/mh2/t/u-9/s/u^2+3/4/u^2+3/8/t/u^2+3/4*t/(s+u)/u^2+3/4*t/(s+u)^2/u-19/4/(s+u)^2/u+75/8/mh2/(s+u)/u+93/8/s/t/u+7/4*mh2/s/u^2+7/2/(t+u)^2)*(
+G[0, 0, 1-1/mh2, 1]
)
+(-31/4/(s+u)/u^2+7/t/(s+t)/u-49/12/s/u+3/(s+u)/u-3/mh2/t/u+61/2/s/u^2-1/u^2-5/2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+3/2/(s+u)^2/u-3/mh2/(s+u)/u-17/12/s/t/u+3/4*mh2/s/u^2+3/2/(t+u)^2)*(
+G[u/(1+u), 1-1/u, 1, 1]
)
+(-29/2/(s+u)/u^2+14/t/(s+t)/u-73/6/s/u+2/(s+u)/u-1/mh2/t/u+64/s/u^2-2/u^2-6/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u-1/(s+u)^2/u-1/mh2/(s+u)/u-11/6/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+G[1-1/u, u/(1+u), 1, 1]
)
+(-21/2/(s+u)/u^2+10/t/(s+t)/u+41/6/s/u+4/(s+u)/u-9/mh2/t/u+42/s/u^2-2/u^2-4/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+7/(s+u)^2/u-9/mh2/(s+u)/u-65/6/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+G[0, 0, 1/u, 1]
)
+(-19/2/(s+u)/u^2+8/t/(s+t)/u+29/6/s/u-2/(s+u)/u-4/mh2/t/u+46/s/u^2-2/u^2-5/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+7/(s+u)^2/u-4/mh2/(s+u)/u-65/6/s/t/u+7/2*mh2/s/u^2+7/(t+u)^2)*(
+G[2/(mh2-r), 1/u, 1]*Log[1-u]
+G[2/(mh2+r), 1/u, 1]*Log[1-u]
-G[1/u, 2/(mh2-r), 1/u, 1]
-G[1/u, 2/(mh2+r), 1/u, 1]
)
+(-17/24/(s+u)/u^2-7/2/t/(s+t)/u+65/24/s/u+4/(s+u)/u-7/4/mh2/t/u-83/6/s/u^2+1/2/u^2+3/2/t/u^2+1/2*t/(s+u)/u^2+1/2*t/(s+u)^2/u-1/12/(s+u)^2/u-13/12/mh2/(s+u)/u-1/24/s/t/u-11/24*mh2/s/u^2-11/12/(t+u)^2)*(
-6*G[1-1/u, 1, u/(1+u), 1]
+4*G[1-1/u, u/(1+u), u/(1+u), 1]
+G[0, 1-1/u, u/(1+u), 1]
+G[u/(1+u), 1-1/u, u/(1+u), 1]
+G[1-1/u, 0, u/(1+u), 1]
+G[1-1/u, 1-1/u, u/(1+u), 1]
)
+(-13/2/(s+u)/u^2-8/t/(s+t)/u-35/6/s/u+14/(s+u)/u-5/mh2/t/u-36/s/u^2+2/u^2+6/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-7/(s+u)^2/u-1/mh2/(s+u)/u+41/6/s/t/u-3/2*mh2/s/u^2-3/(t+u)^2)*(
+G[1/u, 0, 2/(mh2-r), 1]
)
+(-9/2/(s+u)/u^2-8/t/(s+t)/u-5/6/s/u+13/(s+u)/u-3/mh2/t/u-38/s/u^2+2/u^2+6/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-7/(s+u)^2/u+1/mh2/(s+u)/u+29/6/s/t/u-5/2*mh2/s/u^2-5/(t+u)^2)*(
+G[0, 1/u, 2/(mh2-r), 1]
+G[0, 1/u, 2/(mh2+r), 1]
)
+(-7/4/(s+u)/u^2+1/t/(s+t)/u-43/12/s/u+23/2/(s+u)/u-31/2/mh2/t/u+13/4/s/u^2-1/u^2+2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+11/2/(s+u)^2/u-31/2/mh2/(s+u)/u-1/6/s/t/u+5/4*mh2/s/u^2+5/2/(t+u)^2)*(
+Log[-t/(s+u)]^2*Log[1-t]
)
+(-7/6/(s+u)/u^2+5/t/(s+t)/u-22/3/s/u-9/(s+u)/u+2/mh2/t/u+305/6/s/u^2-2/u^2-6/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+7/3/(s+u)^2/u+4/3/mh2/(s+u)/u-29/6/s/t/u+23/6*mh2/s/u^2+23/3/(t+u)^2)*(
+G[1-1/u, 0, 1-1/u, 1]
)
+(-5/2/(s+u)/u^2-8/t/(s+t)/u+25/6/s/u+12/(s+u)/u-1/mh2/t/u-40/s/u^2+2/u^2+6/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-7/(s+u)^2/u+3/mh2/(s+u)/u+17/6/s/t/u-7/2*mh2/s/u^2-7/(t+u)^2)*(
+G[1/u, 0, 2/(mh2+r), 1]
)
+(10/9/(s+u)/u^2+13/3/t/(s+t)/u+49/72/s/u-3/4/(s+u)/u-41/24/mh2/t/u+355/36/s/u^2-1/4/u^2-17/24/t/u^2-1/4*t/(s+u)/u^2-1/4*t/(s+u)^2/u+7/36/(s+u)^2/u-139/72/mh2/(s+u)/u-107/72/s/t/u+19/36*mh2/s/u^2+19/18/(t+u)^2)*(
+Log[1-mh2]^3
)
+(19/2/(s+u)/u^2-6/t/(s+t)/u-5/6/s/u+4/(s+u)/u+2/mh2/t/u-51/s/u^2+2/u^2+5/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-7/(s+u)^2/u+2/mh2/(s+u)/u+59/6/s/t/u-7/2*mh2/s/u^2-7/(t+u)^2)*(
+G[2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
-G[1/u, 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), (s+t)/mh2, 1]
)
+(31/2/(s+u)/u^2+8/t/(s+t)/u-31/6/s/u-24/(s+u)/u+7/mh2/t/u+34/s/u^2-2/u^2-6/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+5/(s+u)^2/u+3/mh2/(s+u)/u+1/6/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+G[0, 2/(mh2+r), 1]*Log[1-u]
)
+(33/2/(s+u)/u^2+8/t/(s+t)/u+28/3/s/u-22/(s+u)/u+7/2/mh2/t/u+25/2/s/u^2+1/u^2-3/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+1/(s+u)^2/u+7/2/mh2/(s+u)/u-35/6/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+G[1/t, 0, 2/(mh2-r), 1]
+G[1/t, 0, 2/(mh2+r), 1]
)
+(35/2/(s+u)/u^2-5/t/(s+t)/u+59/8/s/u-109/4/(s+u)/u+115/8/mh2/t/u-12/s/u^2+3/4/u^2-5/8/t/u^2+3/4*t/(s+u)/u^2+3/4*t/(s+u)^2/u+5/4/(s+u)^2/u+115/8/mh2/(s+u)/u-27/8/s/t/u-5/4*mh2/s/u^2-5/2/(t+u)^2)*(
+G[1-1/mh2, 0, 1-1/mh2, 1]
)
+(39/2/(s+u)/u^2+8/t/(s+t)/u+29/6/s/u-26/(s+u)/u+11/mh2/t/u+30/s/u^2-2/u^2-6/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+5/(s+u)^2/u+7/mh2/(s+u)/u-23/6/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+G[0, 2/(mh2-r), 1]*Log[1-u]
)
+(41/2/(s+u)/u^2-14/t/(s+t)/u+17/4/s/u-77/2/(s+u)/u+107/4/mh2/t/u-30/s/u^2+3/2/u^2-1/4/t/u^2+3/2*t/(s+u)/u^2+3/2*t/(s+u)^2/u+1/2/(s+u)^2/u+107/4/mh2/(s+u)/u-1/4/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+G[0, 1-1/mh2, 1-1/mh2, 1]
)
+(41/2/(s+u)/u^2+12/t/(s+t)/u+23/6/s/u-33/(s+u)/u+10/mh2/t/u+37/s/u^2-2/u^2-5/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+9/(s+u)^2/u+6/mh2/(s+u)/u-53/6/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
)
+(41/2/(s+u)/u^2+14/t/(s+t)/u+23/6/s/u-33/(s+u)/u+10/mh2/t/u+37/s/u^2-2/u^2-5/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+9/(s+u)^2/u+6/mh2/(s+u)/u-53/6/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
-G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
+G[1/u, (s+t)/mh2, (s+t)/mh2, 1]
)
+(41/36/(s+u)/u^2+7/3/t/(s+t)/u-125/36/s/u-3/(s+u)/u+7/6/mh2/t/u+95/9/s/u^2-1/3/u^2-1/t/u^2-1/3*t/(s+u)/u^2-1/3*t/(s+u)^2/u+1/18/(s+u)^2/u+13/18/mh2/(s+u)/u+25/36/s/t/u+11/36*mh2/s/u^2+11/18/(t+u)^2)*(
+Log[-u]^3
)
+(117/4/(s+u)/u^2-12/t/(s+t)/u-31/4/s/u-29/2/(s+u)/u+13/mh2/t/u-151/2/s/u^2+3/u^2+15/2/t/u^2+3*t/(s+u)/u^2+3*t/(s+u)^2/u-11/2/(s+u)^2/u+11/mh2/(s+u)/u+85/4/s/t/u-23/4*mh2/s/u^2-23/2/(t+u)^2)*(
+Log[-u/(s+t)]*Log[1-u]^2
)
+(129/4/(s+u)/u^2-7/t/(s+t)/u+145/12/s/u-24/(s+u)/u+15/2/mh2/t/u-48/s/u^2+1/u^2+4/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+13/2/(s+u)^2/u+7/2/mh2/(s+u)/u+35/12/s/t/u-13/4*mh2/s/u^2-13/2/(t+u)^2)*(
+G[0, u/(1+u), 1, 1]
)
+(373/6/(s+u)/u^2+28/t/(s+t)/u+103/6/s/u-98/(s+u)/u+28/mh2/t/u+290/3/s/u^2-6/u^2-15/t/u^2-6*t/(s+u)/u^2-6*t/(s+u)^2/u+83/3/(s+u)^2/u+44/3/mh2/(s+u)/u-45/2/s/t/u+43/6*mh2/s/u^2+43/3/(t+u)^2)*(
+G[0, 1-1/u, 1]*Log[1-u]
)
+(463/12/(s+u)/u^2+17/t/(s+t)/u+23/12/s/u-68/(s+u)/u+22/mh2/t/u+563/6/s/u^2-5/u^2-27/2/t/u^2-5*t/(s+u)/u^2-5*t/(s+u)^2/u+101/6/(s+u)^2/u+40/3/mh2/(s+u)/u-157/12/s/t/u+85/12*mh2/s/u^2+85/6/(t+u)^2)*(
+G[0, 1-1/u, 1-1/u, 1]
)
+(1207/24/(s+u)/u^2-7/2/t/(s+t)/u+257/24/s/u-46/(s+u)/u+69/4/mh2/t/u-257/6/s/u^2+1/2/u^2+5/2/t/u^2+1/2*t/(s+u)/u^2+1/2*t/(s+u)^2/u+95/12/(s+u)^2/u+119/12/mh2/(s+u)/u+119/24/s/t/u-83/24*mh2/s/u^2-83/12/(t+u)^2)*(
+G[0, 0, u/(1+u), 1]
)
+(-8/t/(s+t)/u+3/s/u+8/(s+u)/u-2/mh2/t/u-36/s/u^2+2/u^2+4/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-6/(s+u)^2/u+2/mh2/(s+u)/u+3/s/t/u-3/(s+u)/u^2-3*mh2/s/u^2-6/(t+u)^2)*(
+2*G[0, 1/mh2, 1/mh2, 1]
-G[0, 2/(mh2-r), 1/mh2, 1]
-G[0, 2/(mh2+r), 1/mh2, 1]
)
+(-8/t/(s+t)/u+61/6/s/u+11/(s+u)/u+3/mh2/t/u-47/s/u^2+2/u^2+4/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-7/(s+u)^2/u+3/mh2/(s+u)/u+17/6/s/t/u-5/2/(s+u)/u^2-5/2*mh2/s/u^2-5/(t+u)^2)*(
-G[0, 2/(mh2-r), (s+t)/mh2, 1]
-G[0, 2/(mh2+r), (s+t)/mh2, 1]
+G[0, 1/u, (s+t)/mh2, 1]
)
+(-4/t/(s+t)/u-13/2/s/u+7/2/mh2/t/u-33/2/s/u^2+1/u^2+3/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+1/(s+u)^2/u+7/2/mh2/(s+u)/u+8/s/t/u-1/(s+u)/u^2+4/(s+u)/u-mh2/s/u^2-2/(t+u)^2)*(
+G[0, 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 1]
)
+(-1/(t+u)^2+9/2/(s+u)/u^2-2/t/(s+t)/u+7/s/u-20/(s+u)/u+37/2/mh2/t/u-3/s/u^2+2/u^2-5/2/t/u^2-3/2*mh2/s/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-3/(s+u)^2/u+37/2/mh2/(s+u)/u-1/s/t/u)*(
-G[2/(mh2-r), (s+u)/mh2, 1, 1]
-G[2/(mh2+r), (s+u)/mh2, 1, 1]
+G[1/t, (s+u)/mh2, 1, 1]
)
+(2/(t+u)^2-9/(s+u)/u^2+22/t/(s+t)/u-67/6/s/u-1/(s+u)/u+13/2/mh2/t/u+109/2/s/u^2-2/u^2-15/2/t/u^2+3*mh2/s/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u-1/(s+u)^2/u+13/2/mh2/(s+u)/u+8/3/s/t/u)*(
+G[0, 1-1/u, 1, 1]
)
+(-25/12/(t+u)^2-371/24/(s+u)/u^2-25/6/t/(s+t)/u-547/72/s/u+125/6/(s+u)/u-17/4/mh2/t/u-15/2/s/u^2+5/6/u^2+3/2/t/u^2-17/24*mh2/s/u^2+5/6*t/(s+u)/u^2+5/6*t/(s+u)^2/u-79/12/(s+u)^2/u-5/4/mh2/(s+u)/u+439/72/s/t/u)*(
+Log[1-u]^3
)
+(1/4/(t+u)^2+91/8/(s+u)/u^2+13/3/t/(s+t)/u+109/72/s/u-16/(s+u)/u+43/6/mh2/t/u+65/6/s/u^2-5/6/u^2-9/4/t/u^2+11/24*mh2/s/u^2-5/6*t/(s+u)/u^2-5/6*t/(s+u)^2/u+43/12/(s+u)^2/u+29/6/mh2/(s+u)/u+11/72/s/t/u)*(
+Pi^2*Log[1-u]
)
+(26/3/(t+u)^2+169/3/(s+u)/u^2+37/t/(s+t)/u+34/3/s/u-92/(s+u)/u+69/2/mh2/t/u+301/3/s/u^2-6/u^2-33/2/t/u^2+19/3*mh2/s/u^2-6*t/(s+u)/u^2-6*t/(s+u)^2/u+73/3/(s+u)^2/u+131/6/mh2/(s+u)/u-13/s/t/u)*(
+G[0, 0, 1-1/u, 1]
)
+(4/(s+u)^2/u-11/2/mh2/u^2+67/2/s/u^2-67/2/s/u+13/s/t/u-11/2/mh2/(s+t)/u-11/(s+u)/u^2+3/(s+u)/u-2/mh2/t/u-7/t/(s+t)/u+11/2/(s+t)/u+2*mh2/s/u^2+4/(t+u)^2-2*(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-4*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Log[u/mh2]*Log[1-mh2]
-G[0, -u/(s+t), 1]
+G[u/(1-s-t), -u/(s+t), 1]
)
+(-1/u/(t+u)+2/(s+u)^2/u-11/4/mh2/u^2+55/4/s/u^2-41/4/s/u+3/2/s/t/u-11/4/mh2/(s+t)/u-11/2/(s+u)/u^2+3/2/(s+u)/u-1/mh2/t/u+5/2/t/(s+t)/u+13/4/(s+t)/u-1/2/(s+t)^2/u+mh2/s/u^2+2/(t+u)^2-1/2*(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-2*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Log[1-s-t]^2
-2*G[0, 1-1/(s+t), 1]
)
+(1/(s+u)/t/u^2*ruts)*(
+G[0, t/(1+t), 1]*Log[-(-t*u+ruts-s+t)/s]
+G[0, 1-1/t, 1]*Log[(t*u+ruts+s-t)/s]
+G[1/t, 2*s/(-t*u-ruts+s+t), 1]*Log[-t]
+G[1/t, 2*s/(-t*u+ruts+s+t), 1]*Log[1-t]
+G[t/(1+t), 1-1/t, 1]*Log[-(-t*u+ruts-s+t)/s]
+G[1-1/u, 2*s/(-t*u-ruts+s+t), 1]*Log[-t]
+G[1-1/u, 2*s/(-t*u+ruts+s+t), 1]*Log[1-t]
+G[1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]*Log[1-t]
+G[1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]*Log[-t]
+1/6*Pi^2*Log[(t*u+ruts+s-t)/s]
-1/6*Pi^2*Log[-(-t*u+ruts-s+t)/s]
-G[0, t/(1+t), 1]*Log[(t*u+ruts+s-t)/s]
-G[0, 1-1/t, 1]*Log[-(-t*u+ruts-s+t)/s]
-G[1/t, 2*s/(-t*u-ruts+s+t), 1]*Log[1-t]
-G[1/t, 2*s/(-t*u+ruts+s+t), 1]*Log[-t]
-G[t/(1+t), 1-1/t, 1]*Log[(t*u+ruts+s-t)/s]
-G[1-1/u, 2*s/(-t*u-ruts+s+t), 1]*Log[1-t]
-G[1-1/u, 2*s/(-t*u+ruts+s+t), 1]*Log[-t]
-G[1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]*Log[-t]
-G[1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]*Log[1-t]
+1/2*Log[(t*u+ruts+s-t)/s]*Log[-t]^2
-1/2*Log[-t]^2*Log[-(-t*u+ruts-s+t)/s]
-G[1/t, 1/t, 2*s/(-t*u+ruts+s+t), 1]
-G[1/t, 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
-G[1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
-G[2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
-G[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/mh2, 1, 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/u, 1, 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/u, 1/t, 2*s/(-t*u+ruts+s+t), 1]
-G[1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1]
-G[1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1]
+G[1/t, 1/t, 2*s/(-t*u-ruts+s+t), 1]
+G[1/t, 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
+G[1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
+G[2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t), 1]
+G[2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
+G[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
+G[2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t), 1]
+G[2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1]
+G[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/mh2, 1, 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/u, 1, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/u, 1/t, 2*s/(-t*u-ruts+s+t), 1]
+G[1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1]
+G[1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1]
)
+((1/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s*t*u+t^2*u+s^2+s*t+s*u-t*u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+1-(-1+t)/s-1/u)-2/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*rtus)*(
+G[0, -u/s, 1]*Log[(-t*u+rtus-s+u)/u]
+G[0, 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
+G[0, 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
+G[1/t, 2*u/(t*u-rtus+s+u), 1]*Log[(-1+mh2)/u]
+G[1/(s+t), 2*u/(t*u+rtus+s+u), 1]*Log[(-1+mh2)/u]
+G[u/(1-s-t), -u/s, 1]*Log[-(t*u+rtus+s-u)/u]
+G[2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
+G[2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
+G[2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
+G[2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
+G[1-1/u, 2*u/(t*u-rtus+s+u), 1]*Log[(-1+mh2)/u]
+G[1-1/u, 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
+G[1-1/u, 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
+Log[u/(s+u)]*Log[-(t*u+rtus+s-u)/u]*Log[1-mh2]
+Log[u/(s+u)]*Log[(-t*u+rtus-s+u)/u]*Log[1-t]
-G[0, -u/s, 1]*Log[-(t*u+rtus+s-u)/u]
-G[0, 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
-G[0, 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
-G[1/t, 2*u/(t*u+rtus+s+u), 1]*Log[(-1+mh2)/u]
-G[1/(s+t), 2*u/(t*u-rtus+s+u), 1]*Log[(-1+mh2)/u]
-G[u/(1-s-t), -u/s, 1]*Log[(-t*u+rtus-s+u)/u]
-G[2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
-G[2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
-G[2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
-G[2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
-G[1-1/u, 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
-G[1-1/u, 2*u/(t*u+rtus+s+u), 1]*Log[(-1+mh2)/u]
-G[1-1/u, 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
-Log[u/(s+u)]*Log[(-t*u+rtus-s+u)/u]*Log[1-mh2]
-Log[u/(s+u)]*Log[-(t*u+rtus+s-u)/u]*Log[1-t]
-G[1/mh2, 0, 2*u/(t*u+rtus+s+u), 1]
-G[1/mh2, 1/t, 2*u/(t*u-rtus+s+u), 1]
-G[1/mh2, 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
-G[1/mh2, 2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]
-G[1/mh2, 2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]
-G[1/t, 0, 2*u/(t*u-rtus+s+u), 1]
-G[1/t, 2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]
-G[1/t, 2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]
-G[1/t, 1-1/u, 2*u/(t*u-rtus+s+u), 1]
-G[2/(mh2-r), 1/t, 2*u/(t*u+rtus+s+u), 1]
-G[2/(mh2-r), 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
-G[2/(mh2-r), 1-1/u, 2*u/(t*u+rtus+s+u), 1]
-G[2/(mh2+r), 1/t, 2*u/(t*u+rtus+s+u), 1]
-G[2/(mh2+r), 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
-G[2/(mh2+r), 1-1/u, 2*u/(t*u+rtus+s+u), 1]
-G[1-1/u, 1/t, 2*u/(t*u-rtus+s+u), 1]
-G[1-1/u, 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
-G[1-1/u, 1-1/u, 2*u/(t*u-rtus+s+u), 1]
+G[1/mh2, 0, 2*u/(t*u-rtus+s+u), 1]
+G[1/mh2, 1/t, 2*u/(t*u+rtus+s+u), 1]
+G[1/mh2, 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
+G[1/mh2, 2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]
+G[1/mh2, 2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]
+G[1/t, 0, 2*u/(t*u+rtus+s+u), 1]
+G[1/t, 2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]
+G[1/t, 2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]
+G[1/t, 1-1/u, 2*u/(t*u+rtus+s+u), 1]
+G[2/(mh2-r), 1/t, 2*u/(t*u-rtus+s+u), 1]
+G[2/(mh2-r), 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
+G[2/(mh2-r), 1-1/u, 2*u/(t*u-rtus+s+u), 1]
+G[2/(mh2+r), 1/t, 2*u/(t*u-rtus+s+u), 1]
+G[2/(mh2+r), 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
+G[2/(mh2+r), 1-1/u, 2*u/(t*u-rtus+s+u), 1]
+G[1-1/u, 1/t, 2*u/(t*u+rtus+s+u), 1]
+G[1-1/u, 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
+G[1-1/u, 1-1/u, 2*u/(t*u+rtus+s+u), 1]
)
+(1/mh2/(s+u)/u*r)*(
+G[0, 1/t, 1]*G[0, 1-1/(s+t), 1]
+G[0, 1/u, 1]*G[0, u/(1+u), 1]
+G[0, 1/u, 1]*G[u/(1+u), 1-1/u, 1]
+G[0, s/(s+u), 1]*G[0, u/(1+u), 1]
+G[0, s/(s+u), 1]*G[u/(1+u), 1-1/u, 1]
+G[0, t/(1+t), 1]*G[(s+u)/mh2, 1/t, 1]
+G[0, t/(1+t), 1]*Log[-t/(s+u)]^2
+G[0, u/(1+u), 1]*G[1/u, t/(t+u), 1]
+G[0, u/(1+u), 1]*G[(s+t)/mh2, s/(s+u), 1]
+G[0, u/(1+u), 1]*G[2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[0, u/(1+u), 1]*G[2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[0, u/(1+u), 1]*G[1-1/t, 1/u, 1]
+G[0, u/(1+u), 1]*Log[-u/t]^2
+G[0, (s+u)/mh2, 1]*Log[-t]^2
+G[0, -u/s, 1]*Log[1-t]^2
+G[0, 1-1/t, 1]*G[1-1/(s+u), 1/t, 1]
+G[0, 2*s/(-t*u-rtus+s+u), 1]*G[0, 1-1/u, 1]
+G[0, 2*s/(-t*u+rtus+s+u), 1]*G[0, 1-1/u, 1]
+G[0, 1-1/u, 1]*G[t/(t+u), (s+t)/mh2, 1]
+G[0, 1-1/u, 1]*G[(s+t)/mh2, t/(t+u), 1]
+G[0, 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[0, 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[0, 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[0, 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[0, 1-1/(s+t), 1]*G[1/t, 2/(mh2-r), 1]
+G[0, 1-1/(s+t), 1]*G[1/t, 2/(mh2+r), 1]
+G[0, 1-1/(s+t), 1]*G[2/(mh2-r), (s+u)/mh2, 1]
+G[0, 1-1/(s+t), 1]*G[2/(mh2+r), (s+u)/mh2, 1]
+G[0, 1-1/(s+t), 1]*Log[1-t]
+G[1/t, 1-1/(s+u), 1]*Log[-t]
+G[1/u, t/(t+u), 1]*G[u/(1+u), 1-1/u, 1]
+G[1/(s+t), 1/t, 1]*Log[1-mh2]
+G[t/(1+t), 1-1/t, 1]*Log[-t/(s+u)]^2
+G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[u/(1+u), 1-1/u, 1]*Log[-u/t]^2
+G[u/(1+u), 1-1/u, 1]*G[(s+t)/mh2, s/(s+u), 1]
+G[t/(1+t), 1-1/t, 1]*G[(s+u)/mh2, 1/t, 1]
+G[2/(mh2-r), 1/t, 1]*Log[1-mh2]
+G[2/(mh2+r), 1/t, 1]*Log[1-mh2]
+G[2/(mh2-r), 2/(mh2+r), 1]*G[1-1/mh2, 1-1/t, 1]
+G[2/(mh2+r), 2/(mh2-r), 1]*G[1-1/mh2, 1-1/t, 1]
+G[1-1/mh2, 1-1/t, 1]*Log[2]^2
+G[1/t, (s+u)/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
+G[u/mh2, (s+u)/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
+G[u/(1+u), 1-1/u, 1]*G[1-1/t, 1/u, 1]
+G[1-1/t, t/(1+t), 1]*Log[1-t]
+G[0, 0, 1/t, 1]*Log[-t]
+G[0, 0, 1/u, 1]*Log[-u]
+G[0, 0, u/(1+u), 1]*Log[-u/t]
+G[0, 1, s/(s+u), 1]*Log[1-u]
+G[0, 1/u, t/(t+u), 1]*Log[1-u]
+G[0, 1/u, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
+G[0, 1/u, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
+G[0, 1/(s+t), 1/t, 1]*Log[1-mh2]
+G[0, t/mh2, (s+t)/mh2, 1]*Log[1-u]
+G[0, t/(t+u), 1/u, 1]*Log[1-u]
+G[0, t/(t+u), t/mh2, 1]*Log[1-u]
+G[0, u/(1+u), 1-1/u, 1]*Log[-u/t]
+G[0, (s+t)/mh2, t/(t+u), 1]*Log[1-u]
+G[0, (s+u)/mh2, 1, 1]*Log[1-t]
+G[0, (s+u)/mh2, (s+u)/mh2, 1]*Log[1-mh2]
+G[0, 2/(mh2-r), 1, 1]*Log[1-t]
+G[0, 2/(mh2-r), 1/t, 1]*Log[1-mh2]
+G[0, 2/(mh2-r), t/mh2, 1]*Log[1-u]
+G[0, 2/(mh2+r), 1, 1]*Log[1-t]
+G[0, 2/(mh2+r), 1/t, 1]*Log[1-mh2]
+G[0, 2/(mh2+r), t/mh2, 1]*Log[1-u]
+G[0, 1-1/mh2, 1-1/t, 1]*Log[2-mh2-r]
+G[0, 1-1/mh2, 1-1/t, 1]*Log[2-mh2+r]
+G[0, 1-1/t, t/mh2, 1]*Log[-u]
+G[0, 1-1/t, 2/(mh2-r), 1]*Log[1-u]
+G[0, 1-1/t, 2/(mh2+r), 1]*Log[1-u]
+G[0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
+G[0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
+G[0, 1-1/u, 1, 1]*Log[-u/t]
+G[0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
+G[0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
+G[0, 1-1/(s+u), (s+u)/mh2, 1]*Log[-t]
+G[0, 1-1/(s+u), 2/(mh2-r), 1]*Log[1-t]
+G[0, 1-1/(s+u), 2/(mh2+r), 1]*Log[1-t]
+G[1/t, (s+u)/mh2, (s+u)/mh2, 1]*Log[1-mh2]
+G[1/t, 2/(mh2-r), 2/(mh2-r), 1]*Log[-u]
+G[1/t, 2/(mh2-r), 2/(mh2+r), 1]*Log[-u]
+G[1/t, 2/(mh2+r), 2/(mh2-r), 1]*Log[-u]
+G[1/t, 2/(mh2+r), 2/(mh2+r), 1]*Log[-u]
+G[1/t, 1-1/(s+u), 1/t, 1]*Log[-t]
+G[1/u, 0, s/(s+u), 1]*Log[1-u]
+G[1/u, 0, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
+G[1/u, 0, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
+G[1/u, t/(t+u), 1/u, 1]*Log[1-u]
+G[1/u, (s+t)/mh2, s/(s+u), 1]*Log[1-u]
+G[1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[-u]
+G[1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[-u]
+G[1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
+G[1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[-u]
+G[1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[-u]
+G[1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
+G[1/u, 1-1/t, t/(t+u), 1]*Log[1-u]
+G[1/u, 1-1/(s+t), (s+t)/mh2, 1]*Log[-u]
+G[1/(s+t), 0, 1/t, 1]*Log[1-mh2]
+G[1/(s+t), 1/t, (s+u)/mh2, 1]*Log[-u]
+G[1/(s+t), 1/t, 2/(mh2-r), 1]*Log[1-mh2]
+G[1/(s+t), 1/t, 2/(mh2+r), 1]*Log[1-mh2]
+G[1/(s+t), u/mh2, (s+u)/mh2, 1]*Log[-u]
+G[1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
+G[1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
+G[t/(t+u), 0, 1/u, 1]*Log[1-u]
+G[t/(t+u), 0, s/(s+u), 1]*Log[1-u]
+G[t/(t+u), 0, t/mh2, 1]*Log[1-u]
+G[t/(t+u), 1, (s+t)/mh2, 1]*Log[1-u]
+G[t/(t+u), t/mh2, t/(t+u), 1]*Log[1-u]
+G[t/(t+u), (s+t)/mh2, 1/u, 1]*Log[1-u]
+G[t/(t+u), (s+t)/mh2, s/(s+u), 1]*Log[1-u]
+G[t/(t+u), 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[t/(t+u), 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
+G[t/(t+u), 1-1/t, 1/u, 1]*Log[1-u]
+G[u/(1+u), 0, 1, 1]*Log[-u/s]
+G[u/(1+u), 0, 1, 1]*Log[-u/(s+t)]
+G[u/(1+u), 0, 1-1/u, 1]*Log[-u/t]
+G[u/(1+u), 1-1/u, 1, 1]*Log[-u/s]
+G[u/(1+u), 1-1/u, 1, 1]*Log[-u/t]
+G[u/(t+u), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
+G[(s+t)/mh2, 0, t/(t+u), 1]*Log[1-u]
+G[(s+t)/mh2, 1, s/(s+u), 1]*Log[1-u]
+G[(s+t)/mh2, 1/u, t/(t+u), 1]*Log[1-u]
+G[(s+t)/mh2, t/mh2, (s+t)/mh2, 1]*Log[1-u]
+G[(s+t)/mh2, t/(t+u), 1/u, 1]*Log[1-u]
+G[(s+u)/mh2, 0, 1, 1]*Log[1-t]
+G[(s+u)/mh2, 1-1/(s+u), 1/t, 1]*Log[1-t]
+G[2/(mh2-r), 0, 1, 1]*Log[1-t]
+G[2/(mh2-r), 0, 1/t, 1]*Log[1-mh2]
+G[2/(mh2-r), 0, t/mh2, 1]*Log[1-u]
+G[2/(mh2-r), 0, t/(t+u), 1]*Log[-u]
+G[2/(mh2-r), 1, t/(t+u), 1]*Log[1-u]
+G[2/(mh2-r), 1, (s+u)/mh2, 1]*Log[1-mh2]
+G[2/(mh2-r), 1, (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2-r), 1/t, (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2-r), 1/t, 2/(mh2-r), 1]*Log[1-mh2]
+G[2/(mh2-r), 1/t, 2/(mh2+r), 1]*Log[1-mh2]
+G[2/(mh2-r), 1/u, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2-r), t/mh2, t/(t+u), 1]*Log[1-u]
+G[2/(mh2-r), t/mh2, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2-r), t/(t+u), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2-r), u/mh2, (s+u)/mh2, 1]*Log[1-mh2]
+G[2/(mh2-r), (s+t)/mh2, t/(t+u), 1]*Log[-u]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2-r), 1-1/t, 1/u, 1]*Log[1-u]
+G[2/(mh2-r), 1-1/t, t/(t+u), 1]*Log[-u]
+G[2/(mh2-r), 1-1/(s+t), 1/u, 1]*Log[-u]
+G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
+G[2/(mh2-r), 1-1/(s+u), 1/t, 1]*Log[1-t]
+G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2+r), 0, 1, 1]*Log[1-t]
+G[2/(mh2+r), 0, 1/t, 1]*Log[1-mh2]
+G[2/(mh2+r), 0, t/mh2, 1]*Log[1-u]
+G[2/(mh2+r), 0, t/(t+u), 1]*Log[-u]
+G[2/(mh2+r), 1, t/(t+u), 1]*Log[1-u]
+G[2/(mh2+r), 1, (s+u)/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 1, (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2+r), 1/t, 2/(mh2-r), 1]*Log[1-mh2]
+G[2/(mh2+r), 1/t, 2/(mh2+r), 1]*Log[1-mh2]
+G[2/(mh2+r), 1/u, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2+r), t/mh2, t/(t+u), 1]*Log[1-u]
+G[2/(mh2+r), t/mh2, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2+r), t/(t+u), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), u/mh2, (s+u)/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), (s+t)/mh2, t/(t+u), 1]*Log[-u]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2+r), 1-1/t, 1/u, 1]*Log[1-u]
+G[2/(mh2+r), 1-1/t, t/(t+u), 1]*Log[-u]
+G[2/(mh2+r), 1-1/(s+t), 1/u, 1]*Log[-u]
+G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
+G[2/(mh2+r), 1-1/(s+u), 1/t, 1]*Log[1-t]
+G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]*Log[-t]
+G[1-1/mh2, 0, 1-1/t, 1]*Log[2-mh2-r]
+G[1-1/mh2, 0, 1-1/t, 1]*Log[2-mh2+r]
+G[1-1/mh2, 1-1/(s+t), 1-1/t, 1]*Log[-t/(s+u)]
+G[1-1/t, 0, 1, 1]*Log[1-u]
+G[1-1/t, 0, t/mh2, 1]*Log[-u]
+G[1-1/t, 0, 2/(mh2-r), 1]*Log[1-u]
+G[1-1/t, 0, 2/(mh2+r), 1]*Log[1-u]
+G[1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
+G[1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
+G[1-1/t, 1, t/(t+u), 1]*Log[1-u]
+G[1-1/t, 1, (s+t)/mh2, 1]*Log[-u]
+G[1-1/t, t/mh2, t/(t+u), 1]*Log[-u]
+G[1-1/t, t/mh2, (s+t)/mh2, 1]*Log[1-u]
+G[1-1/t, 2/(mh2-r), 1/u, 1]*Log[1-u]
+G[1-1/t, 2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
+G[1-1/t, 2/(mh2+r), 1/u, 1]*Log[1-u]
+G[1-1/t, 2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
+G[1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[-u]
+G[1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[-u]
+G[1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
+G[1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[-u]
+G[1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[-u]
+G[1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
+G[1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
+G[1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
+G[1-1/(s+t), 1, s/(s+u), 1]*Log[-u]
+G[1-1/(s+t), 1, t/(t+u), 1]*Log[-u]
+G[1-1/(s+t), 1, 1-1/t, 1]*Log[-t/(s+u)]
+G[1-1/(s+t), 1/u, t/(t+u), 1]*Log[-u]
+G[1-1/(s+t), 1/u, (s+t)/mh2, 1]*Log[1-u]
+G[1-1/(s+t), (s+t)/mh2, s/(s+u), 1]*Log[-u]
+G[1-1/(s+t), (s+t)/mh2, t/(t+u), 1]*Log[1-u]
+G[1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]*Log[-u]
+G[1-1/(s+t), 2/(mh2-r), 1/u, 1]*Log[-u]
+G[1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]*Log[-u]
+G[1-1/(s+t), 2/(mh2+r), 1/u, 1]*Log[-u]
+G[1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]*Log[-u]
+G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[1-u]
+G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[1-u]
+G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[-u]
+G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[1-u]
+G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[1-u]
+G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[-u]
+G[1-1/(s+t), 1-1/t, 1, 1]*Log[-t/(s+u)]
+G[1-1/(s+t), 1-1/t, 1/u, 1]*Log[-u]
+G[1-1/(s+t), 1-1/t, t/(t+u), 1]*Log[1-u]
+G[1-1/(s+t), 1-1/(s+t), 1/u, 1]*Log[1-u]
+G[1-1/(s+u), 0, 1, 1]*Log[1-t]
+G[1-1/(s+u), 0, (s+u)/mh2, 1]*Log[-t]
+G[1-1/(s+u), 0, 2/(mh2-r), 1]*Log[1-t]
+G[1-1/(s+u), 0, 2/(mh2+r), 1]*Log[1-t]
+G[1-1/(s+u), 0, 1-1/(s+u), 1]*Log[-t]
+G[1-1/(s+u), 1, (s+u)/mh2, 1]*Log[-t]
+G[1-1/(s+u), 1/t, 1-1/(s+u), 1]*Log[-t]
+G[1-1/(s+u), (s+u)/mh2, 1/t, 1]*Log[-t]
+G[1-1/(s+u), 2/(mh2-r), 1/t, 1]*Log[1-t]
+G[1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]*Log[-t]
+G[1-1/(s+u), 2/(mh2+r), 1/t, 1]*Log[1-t]
+G[1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]*Log[-t]
+G[1-1/(s+u), 1-1/(s+u), 1/t, 1]*Log[-t]
+Log[2]*Log[-u]^2
+Log[2]^2*Log[-t]
+Log[2]^2*Log[-u]
+Zeta[3]*Log[-u/(s+t)]
+Log[-u/t]*Log[1-u]^2
+Log[-u]*Log[2-mh2+r]
+G[0, 1/t, 1]*Log[-u]*Log[1-s-t]
+G[0, 1-1/t, 1]*Log[-t]*Log[-t/(s+u)]
+G[0, 1-1/u, 1]*Log[-u/t]*Log[1-u]
+G[1/t, 2/(mh2-r), 1]*Log[-u]*Log[1-s-t]
+G[1/t, 2/(mh2+r), 1]*Log[-u]*Log[1-s-t]
+G[1/u, (s+t)/mh2, 1]*Log[-u]*Log[1-u]
+G[t/(t+u), (s+t)/mh2, 1]*Log[-u]*Log[1-u]
+G[(s+t)/mh2, t/(t+u), 1]*Log[-u]*Log[1-u]
+G[2/(mh2-r), (s+u)/mh2, 1]*Log[-u]*Log[1-s-t]
+G[2/(mh2+r), (s+u)/mh2, 1]*Log[-u]*Log[1-s-t]
+G[1-1/t, t/(t+u), 1]*Log[-u]*Log[1-u]
+G[1-1/(s+t), 1/u, 1]*Log[-u]*Log[1-u]
+G[1-1/(s+t), 1-1/t, 1]*Log[-u]*Log[-t/(s+u)]
+Log[-t]*Log[1-t]*Log[1-s-u]
+Log[-u]*Log[1-t]*Log[1-s-t]
+Log[2]*Log[-u]*Log[1-t]*Log[2-mh2-r]
+Log[2]*Log[-u]*Log[1-t]*Log[2-mh2+r]
+1145/9459*Pi^2
-1/18*Pi^4
+28783/6306*Log[2]^2
+2290/3153*Log[(-1+mh2)/t]^2
-4/3*Log[(-1+mh2)/t]^3
-1145/3153*Log[-t]^2
+1/2*Log[-t]^3
-2*Log[1-t]^2
-31733/6306*Log[1-u]^2
+28783/12612*Log[2-mh2-r]^2
+28783/12612*Log[2-mh2+r]^2
-1/6*Pi^2*G[0, s/(s+u), 1]
+1/3*Pi^2*G[0, t/(1+t), 1]
+1/3*Pi^2*G[0, (s+u)/mh2, 1]
+1/6*Pi^2*G[0, 2*s/(-t*u-rtus+s+u), 1]
+1/6*Pi^2*G[0, 2*s/(-t*u+rtus+s+u), 1]
-1/3*Pi^2*G[0, -t/(s+u), 1]
+7/6*Pi^2*G[0, 1-1/(s+u), 1]
-2/3*Pi^2*G[1/t, 1-1/(s+u), 1]
+1/3*Pi^2*G[t/(1+t), 1-1/t, 1]
+1/6*Pi^2*G[t/(t+u), (s+t)/mh2, 1]
+1/3*Pi^2*G[t/(1-s-u), -t/(s+u), 1]
-1/6*Pi^2*G[(s+t)/mh2, s/(s+u), 1]
+1/6*Pi^2*G[(s+t)/mh2, t/(t+u), 1]
-1/6*Pi^2*G[(s+u)/mh2, 1/t, 1]
+1/2*Pi^2*G[(s+u)/mh2, 1-1/(s+u), 1]
-1/3*Pi^2*G[2/(mh2-r), 1-1/(s+u), 1]
-1/3*Pi^2*G[2/(mh2+r), 1-1/(s+u), 1]
+1/6*Pi^2*G[2*s/(-t*u-rtus+s+u), 1/u, 1]
+1/6*Pi^2*G[2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-1/6*Pi^2*G[2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+1/6*Pi^2*G[2*s/(-t*u+rtus+s+u), 1/u, 1]
+1/6*Pi^2*G[2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-1/6*Pi^2*G[2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+1/3*Pi^2*G[1-1/mh2, 1-1/(s+u), 1]
-1/6*Pi^2*G[1-1/(s+t), 1/u, 1]
+1/2*Pi^2*G[1-1/(s+t), 2/(mh2-r), 1]
+1/6*Pi^2*G[1-1/(s+u), 1/t, 1]
-1/2*Pi^2*G[1-1/(s+u), (s+u)/mh2, 1]
-1/6*Pi^2*Log[(-1+mh2)/t]
+1/3*Pi^2*Log[-t]
-1/6*Pi^2*Log[-t]^2
-1/4*Pi^2*Log[-t/(s+u)]
-1/6*Pi^2*Log[-t/(s+u)]^2
-1/3*Pi^2*Log[-u/t]
-1/6*Pi^2*Log[-u/t]^2
-1/3*Pi^2*Log[-(-t*u+rtus-s+u)/s]
-1/12*Pi^2*Log[1-s-u]^2
-G[0, 1/t, 1]*G[0, t/(1+t), 1]
-5*G[0, 1/t, 1]*G[0, 1-1/t, 1]
-G[0, 1/t, 1]*G[t/(1+t), 1-1/t, 1]
+4*G[0, 1/t, 1]*G[1-1/mh2, 1-1/t, 1]
-G[0, 1/t, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-1/2*G[0, 1/t, 1]*Log[-u]^2
+1/2*G[0, 1/t, 1]*Log[1-mh2]^2
-19/2*G[0, 1/t, 1]*Log[1-t]
-1/2*G[0, 1/t, 1]*Log[1-s-t]^2
-1/2*G[0, 1/u, 1]*Log[-u]^2
-G[0, s/(s+u), 1]*G[0, 1-1/u, 1]
-1/2*G[0, s/(s+u), 1]*Log[-u]^2
-3*G[0, t/(1+t), 1]*G[0, 1-1/(s+u), 1]
+4*G[0, t/(1+t), 1]*G[1/t, 1-1/(s+u), 1]
-3*G[0, t/(1+t), 1]*G[(s+u)/mh2, 1-1/(s+u), 1]
+3/2*G[0, t/(1+t), 1]*Log[-t/(s+u)]
-2*G[0, t/(1+t), 1]*Log[1-t]
+1/2*G[0, t/(1+t), 1]*Log[1-s-u]^2
+2*G[0, t/(t+u), 1]*Log[1-u]
-G[0, t/(1-s-u), 1]*Log[1-mh2]
-G[0, u/(1+u), 1]*G[0, 2*s/(-t*u-rtus+s+u), 1]
-G[0, u/(1+u), 1]*G[0, 2*s/(-t*u+rtus+s+u), 1]
-G[0, u/(1+u), 1]*G[1/u, (s+t)/mh2, 1]
-G[0, u/(1+u), 1]*G[t/(t+u), (s+t)/mh2, 1]
-G[0, u/(1+u), 1]*G[(s+t)/mh2, t/(t+u), 1]
-G[0, u/(1+u), 1]*G[2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[0, u/(1+u), 1]*G[2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[0, u/(1+u), 1]*G[2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[0, u/(1+u), 1]*G[2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[0, u/(1+u), 1]*G[1-1/t, t/(t+u), 1]
-2*G[0, u/(1+u), 1]*Log[2]
+2*G[0, u/(1+u), 1]*Log[-u/t]
+2*G[0, u/(1+u), 1]*Log[-(-t*u+rtus-s+u)/s]
-2*G[0, t/(1+t), 1]*G[0, (s+u)/mh2, 1]
+3*G[0, (s+u)/mh2, 1]*G[0, 1-1/t, 1]
-2*G[0, (s+u)/mh2, 1]*G[t/(1+t), 1-1/t, 1]
-2*G[0, (s+u)/mh2, 1]*Log[1-mh2]^2
-3/2*G[0, (s+u)/mh2, 1]*Log[1-t]^2
-G[0, 2*s/(-t*u-rtus+s+u), 1]*G[u/(1+u), 1-1/u, 1]
+1/2*G[0, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]^2
-G[0, 2*s/(-t*u+rtus+s+u), 1]*G[u/(1+u), 1-1/u, 1]
+1/2*G[0, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]^2
+1/2*G[0, -u/s, 1]*Log[1-mh2]^2
+3*G[0, 1/t, 1]*G[0, 1-1/mh2, 1]
-4*G[0, -t/(s+u), 1]*G[0, 1-1/mh2, 1]
+3*G[0, -u/s, 1]*G[0, 1-1/mh2, 1]
-3*G[0, 1-1/mh2, 1]*G[1/t, (s+u)/mh2, 1]
+3*G[0, 1-1/mh2, 1]*G[1/t, 2/(mh2-r), 1]
+3*G[0, 1-1/mh2, 1]*G[1/t, 2/(mh2+r), 1]
+6*G[0, 1-1/mh2, 1]*G[t/(1-s-u), -t/(s+u), 1]
+3*G[0, 1-1/mh2, 1]*G[2/(mh2-r), (s+u)/mh2, 1]
+3*G[0, 1-1/mh2, 1]*G[2/(mh2+r), (s+u)/mh2, 1]
-G[0, 1-1/mh2, 1]*G[-u/(s+t), -u/s, 1]
-1/2*G[0, 1-1/mh2, 1]*Log[t/mh2]^2
-3*G[0, 1-1/mh2, 1]*Log[(-1+mh2)/t]
+3*G[0, 1-1/mh2, 1]*Log[1-t]
-2*G[0, -u/s, 1]*G[0, 1-1/t, 1]
+10*G[0, 1-1/t, 1]*G[0, 1-1/(s+u), 1]
-4*G[0, 1-1/t, 1]*G[1/t, 1-1/(s+u), 1]
+3*G[0, 1-1/t, 1]*G[u/(t+u), 2/(mh2-r), 1]
+3*G[0, 1-1/t, 1]*G[u/(t+u), 2/(mh2+r), 1]
-G[0, 1-1/t, 1]*G[(s+u)/mh2, u/(t+u), 1]
+3*G[0, 1-1/t, 1]*G[2/(mh2-r), u/(t+u), 1]
+3*G[0, 1-1/t, 1]*G[2/(mh2+r), u/(t+u), 1]
-3*G[0, 1-1/t, 1]*G[1-1/(s+u), (s+u)/mh2, 1]
-4*G[0, 1-1/t, 1]*Log[-u/t]
-2*G[0, 1-1/t, 1]*Log[1-t]
+2*G[0, 1-1/t, 1]*Log[1-s-u]
-G[0, 1-1/t, 1]*Log[1-s-u]^2
+3*G[0, 1-1/t, 1]*Log[2-mh2-r]
-G[0, 1-1/u, 1]*G[(s+t)/mh2, s/(s+u), 1]
-G[0, 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[0, 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[0, 1-1/u, 1]*G[1-1/(s+t), 1/u, 1]
+3*G[0, 1-1/u, 1]*G[1-1/(s+t), 2/(mh2-r), 1]
+2*G[0, 1-1/u, 1]*Log[2]
-4*G[0, 1-1/u, 1]*Log[-u/t]
-2*G[0, 1-1/u, 1]*Log[-(-t*u+rtus-s+u)/s]
-G[0, 1-1/(s+t), 1]*G[1/t, (s+u)/mh2, 1]
-G[0, 1-1/(s+t), 1]*G[u/mh2, (s+u)/mh2, 1]
+3*G[0, 1-1/(s+u), 1]*G[t/(1+t), 1-1/t, 1]
+6*G[0, 1-1/(s+u), 1]*G[1-1/t, t/(1+t), 1]
-3/2*G[0, 1-1/(s+u), 1]*Log[-t]
-1/2*G[0, 1-1/(s+u), 1]*Log[-t]^2
-3*G[0, 1-1/(s+u), 1]*Log[1-t]^2
-4*G[1/mh2, 1/t, 1]*Log[1-mh2]
-4*G[1/t, u/(t+u), 1]*Log[1-t]
-3/2*G[1/t, (s+u)/mh2, 1]*Log[-t]
-1/2*G[1/t, (s+u)/mh2, 1]*Log[-t]^2
+1/2*G[1/t, (s+u)/mh2, 1]*Log[-u]^2
-1/2*G[1/t, (s+u)/mh2, 1]*Log[1-mh2]^2
+5*G[1/t, (s+u)/mh2, 1]*Log[1-t]
+1/2*G[1/t, (s+u)/mh2, 1]*Log[1-s-t]^2
-1/2*G[1/t, 2/(mh2-r), 1]*Log[-u]^2
+1/2*G[1/t, 2/(mh2-r), 1]*Log[1-mh2]^2
-4*G[1/t, 2/(mh2-r), 1]*Log[1-t]
-1/2*G[1/t, 2/(mh2-r), 1]*Log[1-s-t]^2
-1/2*G[1/t, 2/(mh2+r), 1]*Log[-u]^2
+1/2*G[1/t, 2/(mh2+r), 1]*Log[1-mh2]^2
-4*G[1/t, 2/(mh2+r), 1]*Log[1-t]
-1/2*G[1/t, 2/(mh2+r), 1]*Log[1-s-t]^2
+2*G[1/t, 1-1/(s+u), 1]*G[t/(1+t), 1-1/t, 1]
-2*G[1/t, 1-1/(s+u), 1]*G[1-1/t, t/(1+t), 1]
-G[1/t, 1-1/(s+u), 1]*Log[-t]^2
+2*G[1/t, 1-1/(s+u), 1]*Log[1-t]
+4*G[1/t, 1-1/(s+u), 1]*Log[1-t]^2
+2*G[1/u, t/(t+u), 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 1]*G[u/(1+u), 1-1/u, 1]
-2*G[1/u, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
+2*G[1/u, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
-G[1/(s+t), 1/t, 1]*Log[-u]
+3/2*G[t/(1+t), 1-1/t, 1]*Log[-t/(s+u)]
-G[t/(1+t), 1-1/t, 1]*Log[1-t]
-1/2*G[t/(1+t), 1-1/t, 1]*Log[1-s-u]^2
-1/2*G[t/(t+u), 1/u, 1]*Log[1-u]^2
+1/2*G[t/(t+u), (s+t)/mh2, 1]*Log[-u]^2
-1/2*G[t/(t+u), (s+t)/mh2, 1]*Log[1-u]^2
+5*G[t/(1-s-u), -t/(s+u), 1]*Log[1-mh2]^2
+1/2*G[u/mh2, (s+u)/mh2, 1]*Log[1-s-t]^2
-G[t/(t+u), (s+t)/mh2, 1]*G[u/(1+u), 1-1/u, 1]
-G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[u/(1+u), 1-1/u, 1]*G[2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-2*G[u/(1+u), 1-1/u, 1]*Log[2]
+2*G[u/(1+u), 1-1/u, 1]*Log[-u/t]
+2*G[u/(1+u), 1-1/u, 1]*Log[-(-t*u+rtus-s+u)/s]
-4*G[u/(t+u), 1/t, 1]*Log[1-t]
-2*G[u/(t+u), (s+u)/mh2, 1]*Log[1-t]^2
-6*G[u/(t+u), 2/(mh2-r), 1]*Log[1-t]
+1/2*G[u/(t+u), 2/(mh2-r), 1]*Log[1-t]^2
+1/2*G[u/(t+u), 2/(mh2+r), 1]*Log[1-t]^2
-1/2*G[(s+t)/mh2, s/(s+u), 1]*Log[-u]^2
-G[u/(1+u), 1-1/u, 1]*G[(s+t)/mh2, t/(t+u), 1]
+1/2*G[(s+t)/mh2, t/(t+u), 1]*Log[-u]^2
+2*G[(s+t)/mh2, t/(t+u), 1]*Log[1-u]
-1/2*G[(s+t)/mh2, t/(t+u), 1]*Log[1-u]^2
-1/2*G[(s+u)/mh2, 1/t, 1]*Log[-t]^2
+5/2*G[(s+u)/mh2, 1/t, 1]*Log[1-t]
+2*G[(s+u)/mh2, u/(t+u), 1]*Log[1-t]
-3/2*G[(s+u)/mh2, u/(t+u), 1]*Log[1-t]^2
-3*G[t/(1+t), 1-1/t, 1]*G[(s+u)/mh2, 1-1/(s+u), 1]
+3/2*G[(s+u)/mh2, 1-1/(s+u), 1]*Log[-t]^2
-3*G[(s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]
-3*G[(s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]^2
-G[2/(mh2-r), 1/t, 1]*Log[-u]
-2*G[2/(mh2-r), t/(t+u), 1]*Log[1-u]
+1/2*G[2/(mh2-r), u/(t+u), 1]*Log[1-t]^2
-1/2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[-u]^2
+1/2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]^2
-1/2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[1-s-t]^2
-G[2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2+r), 1/t, 1]*Log[-u]
-2*G[2/(mh2+r), t/(t+u), 1]*Log[1-u]
+1/2*G[2/(mh2+r), u/(t+u), 1]*Log[1-t]^2
-1/2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[-u]^2
+1/2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]^2
-1/2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[1-s-t]^2
-G[2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
+1/2*G[2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[-u]^2
+1/2*G[2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[-u]^2
-1/2*G[2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[-u]^2
+1/2*G[2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[-u]^2
+1/2*G[2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[-u]^2
-1/2*G[2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[-u]^2
-3*G[-t/(s+u), t/(1-s-u), 1]*Log[1-mh2]
-3/2*G[-u/(s+t), -u/s, 1]*Log[1-mh2]^2
-4*G[1/t, (s+u)/mh2, 1]*G[1-1/mh2, 1-1/t, 1]
+4*G[1/t, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/t, 1]
+4*G[1/t, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/t, 1]
-2*G[(s+u)/mh2, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/t, 1]
-2*G[(s+u)/mh2, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/t, 1]
+2*G[2/(mh2-r), (s+u)/mh2, 1]*G[1-1/mh2, 1-1/t, 1]
+2*G[2/(mh2+r), (s+u)/mh2, 1]*G[1-1/mh2, 1-1/t, 1]
-1/2*G[1-1/mh2, 1-1/t, 1]*Log[-t/(s+u)]^2
+4*G[1-1/mh2, 1-1/t, 1]*Log[1-t]
+1/2*G[1-1/mh2, 1-1/t, 1]*Log[2-mh2-r]^2
+1/2*G[1-1/mh2, 1-1/t, 1]*Log[2-mh2+r]^2
-G[1/t, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
-G[1/t, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
-G[2/(mh2-r), (s+u)/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-G[2/(mh2+r), (s+u)/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-G[1-1/mh2, 1-1/(s+t), 1]*Log[1-t]
+1/2*G[1-1/t, 1/u, 1]*Log[1-u]^2
-G[1-1/t, t/(1+t), 1]*Log[1-s-u]^2
-G[u/(1+u), 1-1/u, 1]*G[1-1/t, t/(t+u), 1]
-1/2*G[1-1/t, t/(t+u), 1]*Log[1-u]^2
-2*G[1-1/t, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
+2*G[1-1/t, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
-2*G[1-1/u, u/(t+u), 1]*Log[1-t]
-1/2*G[1-1/(s+t), 1/u, 1]*Log[-u]^2
-1/2*G[1-1/(s+t), 1/u, 1]*Log[1-u]^2
-1/2*G[1-1/(s+t), 2/(mh2-r), 1]*Log[-u]^2
+1/2*G[1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]^2
+2*G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
-2*G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
-G[1-1/(s+t), 1-1/t, 1]*Log[-u]
-1/2*G[1-1/(s+u), 1/t, 1]*Log[-t]
+1/2*G[1-1/(s+u), 1/t, 1]*Log[-t]^2
+1/2*G[1-1/(s+u), 1/t, 1]*Log[1-t]
+1/2*G[1-1/(s+u), 1/t, 1]*Log[1-t]^2
+1/2*G[1-1/(s+u), (s+u)/mh2, 1]*Log[-t]^2
-1/2*G[1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]^2
-2*G[0, 0, t/mh2, 1]*Log[1-u]
+4*G[0, 0, t/(1+t), 1]*Log[1-s-u]
+2*G[0, 0, u/(1+u), 1]*Log[-u/s]
-G[0, 0, u/(1+u), 1]*Log[-u/(s+t)]
-G[0, 0, 2/(mh2-r), 1]*Log[-t]
-G[0, 0, 2/(mh2+r), 1]*Log[-t]
+3*G[0, 0, -t/(s+u), 1]*Log[1-mh2]
-G[0, 0, -u/s, 1]*Log[1-mh2]
-6*G[0, 0, 1-1/mh2, 1]*Log[t/mh2]
+3*G[0, 0, 1-1/mh2, 1]*Log[u/(s+u)]
-4*G[0, 0, 1-1/t, 1]*Log[2]
-3*G[0, 0, 1-1/t, 1]*Log[u/(s+u)]
+3*G[0, 0, 1-1/t, 1]*Log[-u/t]
+20*G[0, 0, 1-1/t, 1]*Log[1-s-u]
+2*G[0, 0, 1-1/t, 1]*Log[2-mh2-r]
+2*G[0, 0, 1-1/t, 1]*Log[2-mh2+r]
-G[0, 0, 1-1/u, 1]*Log[-u/s]
-2*G[0, 0, 1-1/(s+u), 1]*Log[-t]
+2*G[0, 0, 1-1/(s+u), 1]*Log[1-t]
-G[0, 1, t/(t+u), 1]*Log[1-u]
-G[0, 1, (s+u)/mh2, 1]*Log[1-mh2]
-G[0, 1, (s+u)/mh2, 1]*Log[1-t]
+4*G[0, 1, 2/(mh2-r), 1]*Log[1-u]
-2*G[0, 1, 2/(mh2+r), 1]*Log[-u]
+3*G[0, 1, 1-1/mh2, 1]*Log[t/mh2]
-12*G[0, 1, 1-1/t, 1]*Log[1-s-u]
-3*G[0, 1, 1-1/(s+u), 1]*Log[-t]
+6*G[0, 1, 1-1/(s+u), 1]*Log[1-t]
-4*G[0, 1/mh2, 1/t, 1]*Log[1-mh2]
+2*G[0, 1/t, 1/t, 1]*Log[-t]
+4*G[0, 1/t, 1/t, 1]*Log[-u]
-4*G[0, 1/t, 1/t, 1]*Log[1-mh2]
-4*G[0, 1/t, u/(t+u), 1]*Log[1-t]
-G[0, 1/t, (s+u)/mh2, 1]*Log[-t]
+3*G[0, 1/t, 1-1/(s+u), 1]*Log[1-t]
-G[0, 1/u, (s+t)/mh2, 1]*Log[-u]
-G[0, 1/u, 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
-G[0, 1/u, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
-G[0, 1/(s+t), 1/t, 1]*Log[-u]
-G[0, t/mh2, t/(t+u), 1]*Log[1-u]
+4*G[0, t/(1+t), t/(1+t), 1]*Log[1-s-u]
+2*G[0, t/(1+t), 1-1/t, 1]*Log[1-s-u]
-G[0, t/(t+u), 2/(mh2-r), 1]*Log[1-u]
-G[0, t/(t+u), 2/(mh2+r), 1]*Log[1-u]
+2*G[0, t/(1-s-u), -t/(s+u), 1]*Log[1-mh2]
-G[0, u/mh2, (s+u)/mh2, 1]*Log[1-mh2]
+2*G[0, u/(1+u), 1, 1]*Log[-u/s]
-G[0, u/(1+u), 1-1/u, 1]*Log[-u/(s+t)]
-4*G[0, u/(t+u), 1/t, 1]*Log[1-t]
-G[0, (s+t)/mh2, s/(s+u), 1]*Log[1-u]
-G[0, (s+t)/mh2, t/mh2, 1]*Log[1-u]
+2*G[0, (s+u)/mh2, 1/t, 1]*Log[1-t]
+2*G[0, (s+u)/mh2, 2/(mh2-r), 1]*Log[1-mh2]
+2*G[0, (s+u)/mh2, 2/(mh2+r), 1]*Log[1-mh2]
-3*G[0, (s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]
-G[0, 2/(mh2-r), 1, 1]*Log[-t]
-G[0, 2/(mh2-r), 1/t, 1]*Log[-t]
-G[0, 2/(mh2-r), 1/t, 1]*Log[-u]
-G[0, 2/(mh2-r), t/mh2, 1]*Log[-u]
-G[0, 2/(mh2-r), t/(t+u), 1]*Log[1-u]
-G[0, 2/(mh2+r), 1, 1]*Log[-t]
-G[0, 2/(mh2+r), 1/t, 1]*Log[-t]
-G[0, 2/(mh2+r), 1/t, 1]*Log[-u]
-G[0, 2/(mh2+r), t/mh2, 1]*Log[-u]
-G[0, 2/(mh2+r), t/(t+u), 1]*Log[1-u]
-2*G[0, -t/(s+u), -t/(s+u), 1]*Log[1-mh2]
-G[0, -u/(s+t), -u/s, 1]*Log[1-mh2]
-2*G[0, 1-1/mh2, 1, 1]*Log[t/mh2]
+4*G[0, 1-1/mh2, 1, 1]*Log[u/(s+u)]
-3*G[0, 1-1/mh2, 1-1/mh2, 1]*Log[t/mh2]
-3*G[0, 1-1/mh2, 1-1/mh2, 1]*Log[u/(s+u)]
-2*G[0, 1-1/mh2, 1-1/t, 1]*Log[2]
-G[0, 1-1/mh2, 1-1/t, 1]*Log[-t/(s+u)]
-4*G[0, 1-1/t, 1, 1]*Log[u/(s+u)]
+4*G[0, 1-1/t, 1, 1]*Log[-u/t]
+18*G[0, 1-1/t, 1, 1]*Log[1-s-u]
-G[0, 1-1/t, t/mh2, 1]*Log[1-u]
-2*G[0, 1-1/t, t/(1+t), 1]*Log[1-s-u]
-G[0, 1-1/t, 2/(mh2-r), 1]*Log[-u]
-G[0, 1-1/t, 2/(mh2+r), 1]*Log[-u]
-G[0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
-G[0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
+3*G[0, 1-1/t, 1-1/t, 1]*Log[u/(s+u)]
-3*G[0, 1-1/t, 1-1/t, 1]*Log[-u/t]
-4*G[0, 1-1/t, 1-1/t, 1]*Log[1-s-u]
-2*G[0, 1-1/u, 1, 1]*Log[-u/s]
-G[0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
-G[0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
-5*G[0, 1-1/(s+u), 1, 1]*Log[-t]
+5*G[0, 1-1/(s+u), 1, 1]*Log[1-t]
-G[0, 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
-G[0, 1-1/(s+u), 2/(mh2-r), 1]*Log[-t]
-G[0, 1-1/(s+u), 2/(mh2+r), 1]*Log[-t]
+4*G[0, 1-1/(s+u), 1-1/(s+u), 1]*Log[-t]
-4*G[0, 1-1/(s+u), 1-1/(s+u), 1]*Log[1-t]
-4*G[1/mh2, 0, 1/t, 1]*Log[1-mh2]
+4*G[1/mh2, 0, (s+u)/mh2, 1]*Log[1-mh2]
+4*G[1/mh2, 1/t, (s+u)/mh2, 1]*Log[1-mh2]
-4*G[1/mh2, 1/t, 2/(mh2-r), 1]*Log[1-mh2]
-4*G[1/mh2, 1/t, 2/(mh2+r), 1]*Log[1-mh2]
-4*G[1/mh2, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
-4*G[1/mh2, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
+2*G[1/t, 0, 1, 1]*Log[-t]
+4*G[1/t, 0, 1, 1]*Log[1-t]
+3*G[1/t, 0, 1/t, 1]*Log[-t]
+4*G[1/t, 0, 1/t, 1]*Log[-u]
-4*G[1/t, 0, 1/t, 1]*Log[1-mh2]
-2*G[1/t, 0, (s+u)/mh2, 1]*Log[-t]
-4*G[1/t, 0, (s+u)/mh2, 1]*Log[1-t]
+2*G[1/t, 1/t, (s+u)/mh2, 1]*Log[-t]
-4*G[1/t, 1/t, (s+u)/mh2, 1]*Log[-u]
+4*G[1/t, 1/t, (s+u)/mh2, 1]*Log[1-mh2]
+4*G[1/t, 1/t, 2/(mh2-r), 1]*Log[-u]
-4*G[1/t, 1/t, 2/(mh2-r), 1]*Log[1-mh2]
+4*G[1/t, 1/t, 2/(mh2+r), 1]*Log[-u]
-4*G[1/t, 1/t, 2/(mh2+r), 1]*Log[1-mh2]
-2*G[1/t, 1/t, 1-1/(s+u), 1]*Log[-t]
-4*G[1/t, 1/t, 1-1/(s+u), 1]*Log[1-t]
+4*G[1/t, u/(t+u), (s+u)/mh2, 1]*Log[1-t]
-4*G[1/t, u/(t+u), 2/(mh2-r), 1]*Log[1-t]
-4*G[1/t, u/(t+u), 2/(mh2+r), 1]*Log[1-t]
-2*G[1/t, (s+u)/mh2, 1, 1]*Log[-t]
-4*G[1/t, (s+u)/mh2, 1, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 1/t, 1]*Log[-t]
+4*G[1/t, (s+u)/mh2, u/(t+u), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, (s+u)/mh2, 1]*Log[-t]
-G[1/t, (s+u)/mh2, (s+u)/mh2, 1]*Log[-u]
-2*G[1/t, (s+u)/mh2, 2/(mh2-r), 1]*Log[-u]
+2*G[1/t, (s+u)/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-2*G[1/t, (s+u)/mh2, 2/(mh2+r), 1]*Log[-u]
+2*G[1/t, (s+u)/mh2, 2/(mh2+r), 1]*Log[1-mh2]
+3*G[1/t, (s+u)/mh2, 1-1/(s+u), 1]*Log[-t]
+6*G[1/t, (s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]
-4*G[1/t, 2/(mh2-r), u/(t+u), 1]*Log[1-t]
+2*G[1/t, 2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
-2*G[1/t, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
-G[1/t, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-mh2]
-G[1/t, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-mh2]
-4*G[1/t, 2/(mh2+r), u/(t+u), 1]*Log[1-t]
+2*G[1/t, 2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
-2*G[1/t, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
-G[1/t, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-mh2]
-G[1/t, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-mh2]
+2*G[1/t, 1-1/(s+u), 1, 1]*Log[-t]
+4*G[1/t, 1-1/(s+u), 1, 1]*Log[1-t]
-2*G[1/t, 1-1/(s+u), 1/t, 1]*Log[1-t]
+4*G[1/t, 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
-2*G[1/t, 1-1/(s+u), 1-1/(s+u), 1]*Log[-t]
-4*G[1/t, 1-1/(s+u), 1-1/(s+u), 1]*Log[1-t]
-G[1/u, 0, 1/u, 1]*Log[-u]
-G[1/u, 0, s/(s+u), 1]*Log[-u]
-G[1/u, 0, 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
-G[1/u, 0, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
-G[1/u, t/(t+u), t/(t+u), 1]*Log[1-u]
-G[1/u, (s+t)/mh2, s/(s+u), 1]*Log[-u]
-G[1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[1-u]
-G[1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[1-u]
-G[1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[-u]
-G[1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[1-u]
-G[1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[1-u]
-G[1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[-u]
-G[1/u, 1-1/t, 1/u, 1]*Log[1-u]
-G[1/u, 1-1/(s+t), 1/u, 1]*Log[-u]
+2*G[1/u, 1-1/(s+t), 1/u, 1]*Log[1-u]
-4*G[1/u, 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
-G[1/(s+t), 0, 1/t, 1]*Log[-u]
-G[1/(s+t), 1/t, (s+u)/mh2, 1]*Log[1-mh2]
-G[1/(s+t), 1/t, 2/(mh2-r), 1]*Log[-u]
-G[1/(s+t), 1/t, 2/(mh2+r), 1]*Log[-u]
-G[1/(s+t), u/mh2, (s+u)/mh2, 1]*Log[1-mh2]
-G[1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
-G[1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
+3*G[t/(1+t), 0, 1, 1]*Log[1-s-u]
-2*G[t/(1+t), 0, t/(1+t), 1]*Log[1-s-u]
-G[t/(1+t), 0, 1-1/t, 1]*Log[1-s-u]
+6*G[t/(1+t), 1, 1-1/t, 1]*Log[1-s-u]
-4*G[t/(1+t), t/(1+t), 1-1/t, 1]*Log[1-s-u]
+3*G[t/(1+t), 1-1/t, 1, 1]*Log[1-s-u]
-2*G[t/(1+t), 1-1/t, t/(1+t), 1]*Log[1-s-u]
-G[t/(1+t), 1-1/t, 1-1/t, 1]*Log[1-s-u]
-G[t/(t+u), 0, t/(t+u), 1]*Log[1-u]
-G[t/(t+u), 0, 2/(mh2-r), 1]*Log[1-u]
-G[t/(t+u), 0, 2/(mh2+r), 1]*Log[1-u]
-2*G[t/(t+u), 1, s/(s+u), 1]*Log[1-u]
-G[t/(t+u), t/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[t/(t+u), t/(t+u), 1/u, 1]*Log[1-u]
-G[t/(t+u), (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[t/(t+u), 2/(mh2-r), 1/u, 1]*Log[1-u]
-G[t/(t+u), 2/(mh2+r), 1/u, 1]*Log[1-u]
-G[t/(t+u), 1-1/t, t/(t+u), 1]*Log[1-u]
+4*G[t/(1-s-u), 0, -t/(s+u), 1]*Log[1-mh2]
-16*G[t/(1-s-u), t/(1-s-u), -t/(s+u), 1]*Log[1-mh2]
+4*G[t/(1-s-u), -t/(s+u), -t/(s+u), 1]*Log[1-mh2]
-G[u/(1+u), 0, 1, 1]*Log[-u/t]
-G[u/(1+u), 0, 1-1/u, 1]*Log[-u/(s+t)]
-G[u/(1+u), 1-1/u, 1, 1]*Log[-u/(s+t)]
-4*G[u/(t+u), 0, 1/t, 1]*Log[1-t]
+4*G[u/(t+u), 1/t, (s+u)/mh2, 1]*Log[1-t]
-4*G[u/(t+u), 1/t, 2/(mh2-r), 1]*Log[1-t]
-4*G[u/(t+u), 1/t, 2/(mh2+r), 1]*Log[1-t]
+2*G[u/(t+u), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
+2*G[u/(t+u), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-2*G[u/(t+u), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
-G[u/(t+u), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
-G[u/(t+u), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-2*G[u/(t+u), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
-G[u/(t+u), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
-G[u/(t+u), 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
-4*G[u/(1-s-t), 0, -u/s, 1]*Log[1-mh2]
+4*G[u/(1-s-t), -u/(s+t), -u/s, 1]*Log[1-mh2]
-G[(s+t)/mh2, 0, s/(s+u), 1]*Log[1-u]
-G[(s+t)/mh2, 0, t/mh2, 1]*Log[1-u]
-4*G[(s+t)/mh2, 1, 2/(mh2-r), 1]*Log[1-u]
-G[(s+t)/mh2, t/mh2, t/(t+u), 1]*Log[1-u]
-G[(s+t)/mh2, t/(t+u), (s+t)/mh2, 1]*Log[1-u]
-G[(s+t)/mh2, (s+t)/mh2, t/(t+u), 1]*Log[1-u]
-G[(s+t)/mh2, 1-1/(s+t), 1/u, 1]*Log[1-u]
+4*G[(s+t)/mh2, 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
+2*G[(s+u)/mh2, 0, 1/t, 1]*Log[1-t]
-3*G[(s+u)/mh2, 1, 1-1/(s+u), 1]*Log[1-t]
+3*G[(s+u)/mh2, 1/t, 1-1/(s+u), 1]*Log[1-t]
+3*G[(s+u)/mh2, u/(t+u), 2/(mh2-r), 1]*Log[1-t]
+3*G[(s+u)/mh2, u/(t+u), 2/(mh2+r), 1]*Log[1-t]
-G[(s+u)/mh2, (s+u)/mh2, u/(t+u), 1]*Log[1-t]
-6*G[(s+u)/mh2, (s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]
+3*G[(s+u)/mh2, 2/(mh2-r), u/(t+u), 1]*Log[1-t]
+3*G[(s+u)/mh2, 2/(mh2+r), u/(t+u), 1]*Log[1-t]
-6*G[(s+u)/mh2, 1-1/(s+u), 1, 1]*Log[1-t]
-4*G[(s+u)/mh2, 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
+6*G[(s+u)/mh2, 1-1/(s+u), 1-1/(s+u), 1]*Log[1-t]
-G[2/(mh2-r), 0, 1, 1]*Log[-t]
-G[2/(mh2-r), 0, 1/t, 1]*Log[-t]
-G[2/(mh2-r), 0, 1/t, 1]*Log[-u]
-G[2/(mh2-r), 0, t/mh2, 1]*Log[-u]
-G[2/(mh2-r), 0, t/(t+u), 1]*Log[1-u]
-G[2/(mh2-r), 1, t/(t+u), 1]*Log[-u]
-G[2/(mh2-r), 1, (s+u)/mh2, 1]*Log[-t]
-G[2/(mh2-r), 1, (s+u)/mh2, 1]*Log[-u]
-2*G[2/(mh2-r), 1, 2/(mh2+r), 1]*Log[-u]
+2*G[2/(mh2-r), 1, 2/(mh2+r), 1]*Log[1-mh2]
-G[2/(mh2-r), 1/t, (s+u)/mh2, 1]*Log[-t]
-G[2/(mh2-r), 1/t, (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 1/t, 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2-r), 1/t, 2/(mh2+r), 1]*Log[-u]
-G[2/(mh2-r), 1/u, t/(t+u), 1]*Log[-u]
-G[2/(mh2-r), t/mh2, t/(t+u), 1]*Log[-u]
-G[2/(mh2-r), t/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[2/(mh2-r), t/(t+u), 1/u, 1]*Log[1-u]
-G[2/(mh2-r), u/mh2, (s+u)/mh2, 1]*Log[-u]
-2*G[2/(mh2-r), u/(t+u), (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2-r), u/(t+u), 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2-r), u/(t+u), 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]*Log[-u]
+2*G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2-r), (s+u)/mh2, u/(t+u), 1]*Log[1-t]
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-mh2]
+2*G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]*Log[-u]
-2*G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-mh2]
+2*G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]*Log[-u]
-2*G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(mh2-r), u/(t+u), 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(mh2+r), u/(t+u), 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 1-1/t, 1/u, 1]*Log[-u]
-G[2/(mh2-r), 1-1/t, t/(t+u), 1]*Log[1-u]
-G[2/(mh2-r), 1-1/(s+t), 1/u, 1]*Log[1-u]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2-r), 1-1/(s+u), 1/t, 1]*Log[-t]
-G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2+r), 0, 1, 1]*Log[-t]
-G[2/(mh2+r), 0, 1/t, 1]*Log[-t]
-G[2/(mh2+r), 0, 1/t, 1]*Log[-u]
-G[2/(mh2+r), 0, t/mh2, 1]*Log[-u]
-G[2/(mh2+r), 0, t/(t+u), 1]*Log[1-u]
-G[2/(mh2+r), 1, t/(t+u), 1]*Log[-u]
-G[2/(mh2+r), 1, (s+u)/mh2, 1]*Log[-t]
-G[2/(mh2+r), 1, (s+u)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 1/t, (s+u)/mh2, 1]*Log[-t]
-G[2/(mh2+r), 1/t, (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 1/t, 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2+r), 1/t, 2/(mh2+r), 1]*Log[-u]
-G[2/(mh2+r), 1/u, t/(t+u), 1]*Log[-u]
-G[2/(mh2+r), t/mh2, t/(t+u), 1]*Log[-u]
-G[2/(mh2+r), t/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[2/(mh2+r), t/(t+u), 1/u, 1]*Log[1-u]
-G[2/(mh2+r), u/mh2, (s+u)/mh2, 1]*Log[-u]
-2*G[2/(mh2+r), u/(t+u), (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2+r), u/(t+u), 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2+r), u/(t+u), 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]*Log[-u]
+2*G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2+r), (s+u)/mh2, u/(t+u), 1]*Log[1-t]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-mh2]
+2*G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]*Log[-u]
-2*G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-mh2]
+2*G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]*Log[-u]
-2*G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(mh2-r), u/(t+u), 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(mh2+r), u/(t+u), 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 1-1/t, 1/u, 1]*Log[-u]
-G[2/(mh2+r), 1-1/t, t/(t+u), 1]*Log[1-u]
-G[2/(mh2+r), 1-1/(s+t), 1/u, 1]*Log[1-u]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2+r), 1-1/(s+u), 1/t, 1]*Log[-t]
-G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
-4*G[-t/(s+u), 0, -t/(s+u), 1]*Log[1-mh2]
+6*G[-t/(s+u), t/(1-s-u), -t/(s+u), 1]*Log[1-mh2]
+3*G[-u/(s+t), 0, -u/s, 1]*Log[1-mh2]
-G[-u/(s+t), -u/(s+t), -u/s, 1]*Log[1-mh2]
-2*G[1-1/mh2, 0, 1, 1]*Log[t/mh2]
+4*G[1-1/mh2, 0, 1, 1]*Log[u/(s+u)]
-3*G[1-1/mh2, 0, 1-1/mh2, 1]*Log[u/(s+u)]
-2*G[1-1/mh2, 0, 1-1/t, 1]*Log[2]
-G[1-1/mh2, 0, 1-1/t, 1]*Log[-t/(s+u)]
+4*G[1-1/mh2, 1, 1-1/t, 1]*Log[2]
+2*G[1-1/mh2, 1, 1-1/t, 1]*Log[-t/(s+u)]
-2*G[1-1/mh2, 1, 1-1/t, 1]*Log[2-mh2-r]
-2*G[1-1/mh2, 1, 1-1/t, 1]*Log[2-mh2+r]
-6*G[1-1/mh2, 1-1/mh2, 1-1/t, 1]*Log[2]
-3*G[1-1/mh2, 1-1/mh2, 1-1/t, 1]*Log[-t/(s+u)]
+3*G[1-1/mh2, 1-1/mh2, 1-1/t, 1]*Log[2-mh2-r]
+3*G[1-1/mh2, 1-1/mh2, 1-1/t, 1]*Log[2-mh2+r]
+4*G[1-1/mh2, 1-1/t, 1, 1]*Log[2]
-G[1-1/mh2, 1-1/t, 1, 1]*Log[-t/(s+u)]
-2*G[1-1/mh2, 1-1/t, 1, 1]*Log[2-mh2-r]
-2*G[1-1/mh2, 1-1/t, 1, 1]*Log[2-mh2+r]
-6*G[1-1/mh2, 1-1/t, 1-1/t, 1]*Log[2]
-3*G[1-1/mh2, 1-1/t, 1-1/t, 1]*Log[-t/(s+u)]
+3*G[1-1/mh2, 1-1/t, 1-1/t, 1]*Log[2-mh2-r]
+3*G[1-1/mh2, 1-1/t, 1-1/t, 1]*Log[2-mh2+r]
+2*G[1-1/mh2, 1-1/(s+t), 1-1/t, 1]*Log[2]
-G[1-1/mh2, 1-1/(s+t), 1-1/t, 1]*Log[2-mh2-r]
-G[1-1/mh2, 1-1/(s+t), 1-1/t, 1]*Log[2-mh2+r]
-4*G[1-1/t, 0, 1, 1]*Log[u/(s+u)]
-G[1-1/t, 0, 1, 1]*Log[-u]
+4*G[1-1/t, 0, 1, 1]*Log[-u/t]
+12*G[1-1/t, 0, 1, 1]*Log[1-s-u]
-G[1-1/t, 0, t/mh2, 1]*Log[1-u]
-2*G[1-1/t, 0, t/(1+t), 1]*Log[1-s-u]
-G[1-1/t, 0, 2/(mh2-r), 1]*Log[-u]
-G[1-1/t, 0, 2/(mh2+r), 1]*Log[-u]
-G[1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]*Log[1-u]
-G[1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]*Log[1-u]
+3*G[1-1/t, 0, 1-1/t, 1]*Log[u/(s+u)]
-7*G[1-1/t, 0, 1-1/t, 1]*Log[-t/(s+u)]
-3*G[1-1/t, 0, 1-1/t, 1]*Log[-u/t]
-10*G[1-1/t, 0, 1-1/t, 1]*Log[1-s-u]
-2*G[1-1/t, 1, s/(s+u), 1]*Log[-u]
+2*G[1-1/t, 1, s/(s+u), 1]*Log[1-u]
+12*G[1-1/t, 1, t/(1+t), 1]*Log[1-s-u]
-G[1-1/t, 1, t/(t+u), 1]*Log[-u]
-G[1-1/t, 1, (s+t)/mh2, 1]*Log[1-u]
-G[1-1/t, t/mh2, t/(t+u), 1]*Log[1-u]
-G[1-1/t, t/mh2, (s+t)/mh2, 1]*Log[-u]
+6*G[1-1/t, t/(1+t), 1, 1]*Log[1-s-u]
-8*G[1-1/t, t/(1+t), t/(1+t), 1]*Log[1-s-u]
+2*G[1-1/t, t/(1+t), 1-1/t, 1]*Log[1-s-u]
-G[1-1/t, 2/(mh2-r), 1/u, 1]*Log[-u]
-G[1-1/t, 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
-G[1-1/t, 2/(mh2+r), 1/u, 1]*Log[-u]
-G[1-1/t, 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
-G[1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[1-u]
-G[1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[1-u]
-G[1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[-u]
-G[1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[1-u]
-G[1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[1-u]
-G[1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[-u]
-2*G[1-1/t, 1-1/t, t/(1+t), 1]*Log[1-s-u]
-G[1-1/u, 0, 1, 1]*Log[-u/s]
+2*G[1-1/u, 0, 1, 1]*Log[-u/t]
-G[1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]*Log[-u]
-G[1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]*Log[-u]
-G[1-1/(s+t), 1, s/(s+u), 1]*Log[1-u]
-G[1-1/(s+t), 1, t/(t+u), 1]*Log[1-u]
-4*G[1-1/(s+t), 1, 2/(mh2-r), 1]*Log[-u]
+4*G[1-1/(s+t), 1, 2/(mh2-r), 1]*Log[1-u]
+2*G[1-1/(s+t), 1, 1-1/t, 1]*Log[2]
-G[1-1/(s+t), 1, 1-1/t, 1]*Log[2-mh2-r]
-G[1-1/(s+t), 1, 1-1/t, 1]*Log[2-mh2+r]
-G[1-1/(s+t), 1/u, t/(t+u), 1]*Log[1-u]
-G[1-1/(s+t), 1/u, (s+t)/mh2, 1]*Log[-u]
-G[1-1/(s+t), (s+t)/mh2, s/(s+u), 1]*Log[1-u]
-G[1-1/(s+t), (s+t)/mh2, t/(t+u), 1]*Log[-u]
-G[1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
-2*G[1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]*Log[-u]
+2*G[1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2-r), 1/u, 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2+r), 1/u, 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
-G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]*Log[-u]
-G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]*Log[-u]
-G[1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
-G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]*Log[-u]
-G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]*Log[-u]
-G[1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]*Log[1-u]
+2*G[1-1/(s+t), 1-1/t, 1, 1]*Log[2]
-G[1-1/(s+t), 1-1/t, 1, 1]*Log[2-mh2-r]
-G[1-1/(s+t), 1-1/t, 1, 1]*Log[2-mh2+r]
-G[1-1/(s+t), 1-1/t, 1/u, 1]*Log[1-u]
-G[1-1/(s+t), 1-1/t, t/(t+u), 1]*Log[-u]
-G[1-1/(s+t), 1-1/(s+t), 1/u, 1]*Log[-u]
+3*G[1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]*Log[-u]
-3*G[1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
-G[1-1/(s+u), 0, 1, 1]*Log[-t]
-G[1-1/(s+u), 0, (s+u)/mh2, 1]*Log[1-t]
-G[1-1/(s+u), 0, 2/(mh2-r), 1]*Log[-t]
-G[1-1/(s+u), 0, 2/(mh2+r), 1]*Log[-t]
-G[1-1/(s+u), 0, 1-1/(s+u), 1]*Log[1-t]
-G[1-1/(s+u), 1, (s+u)/mh2, 1]*Log[1-t]
-G[1-1/(s+u), 1/t, 1-1/(s+u), 1]*Log[1-t]
+2*G[1-1/(s+u), (s+u)/mh2, 1, 1]*Log[-t]
-2*G[1-1/(s+u), (s+u)/mh2, 1, 1]*Log[1-t]
-G[1-1/(s+u), (s+u)/mh2, 1/t, 1]*Log[1-t]
-3*G[1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]*Log[-t]
+3*G[1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]*Log[1-t]
-G[1-1/(s+u), 2/(mh2-r), 1/t, 1]*Log[-t]
-G[1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
-G[1-1/(s+u), 2/(mh2+r), 1/t, 1]*Log[-t]
-G[1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
-G[1-1/(s+u), 1-1/(s+u), 1/t, 1]*Log[1-t]
-3*G[1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]*Log[-t]
+3*G[1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
-16/3*Log[2]*Log[-u]
+126932/9459*Log[2]*Log[1-t]
-28783/6306*Log[2]*Log[2-mh2-r]
-28783/6306*Log[2]*Log[2-mh2+r]
-1/4*Log[-t]*Log[1-s-u]^2
-1/6*Log[-t]*Log[1-s-u]^3
-3/4*Log[-t]^2*Log[-t/(s+u)]
-1/2*Log[-t]^2*Log[-t/(s+u)]^2
-Log[-t]^2*Log[1-s-u]
-1/4*Log[-t]^2*Log[1-s-u]^2
+1/3*Log[-t]^3*Log[1-s-u]
-Log[-u]^2*Log[-u/t]
-1/2*Log[-u]^2*Log[-u/t]^2
-Log[-u]^2*Log[-(-t*u+rtus-s+u)/s]
+1/3*Log[-u]^3*Log[-u/s]
+1/6*Log[-u]^3*Log[-u/t]
-1/6*Log[-u]^3*Log[-u/(s+t)]
+3*Zeta[3]*Log[-u/s]
-Zeta[3]*Log[-u/t]
-2290/3153*Log[t/mh2]*Log[1-mh2]
+1/6*Log[t/mh2]^3*Log[1-mh2]
-4580/3153*Log[(-1+mh2)/t]*Log[1-mh2]
+4*Log[(-1+mh2)/t]^2*Log[1-mh2]
-2*Log[1-mh2]*Log[1-t]^2
-3/4*Log[t/mh2]^2*Log[1-mh2]^2
-5/2*Log[(-1+mh2)/t]*Log[1-mh2]^2
+1/2*Log[1-mh2]^2*Log[1-t]
+7/6*Log[t/mh2]*Log[1-mh2]^3
-1/2*Log[u/(s+u)]*Log[1-mh2]^3
+1/2*Log[-t]^2*Log[1-t]
-1/2*Log[1-t]*Log[1-s-t]^2
+1/6*Log[1-t]*Log[1-s-u]^3
+1/2*Log[-t]*Log[1-t]^2
+1/2*Log[1-t]^2*Log[1-s-u]^2
+1/2*Log[u/(s+u)]*Log[1-t]^3
-1/2*Log[-u/t]*Log[1-t]^3
+5/3*Log[1-t]^3*Log[1-s-u]
-Log[-u/t]^2*Log[1-u]
-1/6*Log[-u/s]*Log[1-u]^3
-1/2*Log[-u/t]*Log[1-u]^3
-9*Zeta[3]*Log[1-s-u]
+13/3*Log[-u]*Log[2-mh2-r]
+1/2*Log[1-t]^2*Log[2-mh2-r]
+1/2*Log[-t]*Log[2-mh2-r]^2
+1/2*Log[-u]*Log[2-mh2-r]^2
+1/2*Log[-t]*Log[2-mh2+r]^2
+1/2*Log[-u]*Log[2-mh2+r]^2
+1/2*Pi^2*Log[-t]*Log[1-s-u]
+1/3*Pi^2*Log[-u]*Log[-u/s]
+1/6*Pi^2*Log[-u]*Log[-u/t]
-1/6*Pi^2*Log[-u]*Log[-u/(s+t)]
-1/6*Pi^2*Log[t/mh2]*Log[1-mh2]
+1/3*Pi^2*Log[1-mh2]*Log[2-mh2-r]
+5/2*Pi^2*Log[1-t]*Log[1-s-u]
-1/6*Pi^2*Log[-u/s]*Log[1-u]
-1/3*Pi^2*Log[-u]*Log[2-mh2-r]
-2*G[0, 1/t, 1]*Log[-t]*Log[1-t]
-4*G[0, 1/t, 1]*Log[-u]*Log[1-t]
+2*G[0, (s+u)/mh2, 1]*Log[-t]*Log[1-t]
-8*G[0, 1-1/t, 1]*Log[2]*Log[-u]
-G[0, 1-1/t, 1]*Log[-u]*Log[-t/(s+u)]
+4*G[0, 1-1/t, 1]*Log[-u]*Log[2-mh2-r]
+4*G[0, 1-1/t, 1]*Log[-u]*Log[2-mh2+r]
-G[0, 1-1/u, 1]*Log[-u/(s+t)]*Log[1-u]
-G[0, 1-1/(s+u), 1]*Log[-t]*Log[1-t]
-G[1/t, (s+u)/mh2, 1]*Log[-u]*Log[1-s-t]
-2*G[1/t, (s+u)/mh2, 1]*Log[-t]*Log[1-t]
+4*G[1/t, (s+u)/mh2, 1]*Log[-u]*Log[1-t]
-4*G[1/t, 2/(mh2-r), 1]*Log[-u]*Log[1-t]
-4*G[1/t, 2/(mh2+r), 1]*Log[-u]*Log[1-t]
-G[1/u, t/(t+u), 1]*Log[-u]*Log[1-u]
-G[u/mh2, (s+u)/mh2, 1]*Log[-u]*Log[1-s-t]
+2*G[(s+u)/mh2, 2/(mh2-r), 1]*Log[-u]*Log[1-t]
+2*G[(s+u)/mh2, 2/(mh2+r), 1]*Log[-u]*Log[1-t]
-2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[-u]*Log[1-t]
-G[2/(mh2-r), 2/(mh2+r), 1]*Log[-u]*Log[1-t]
-2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[-u]*Log[1-t]
-G[2/(mh2+r), 2/(mh2-r), 1]*Log[-u]*Log[1-t]
-G[1-1/mh2, 1-1/t, 1]*Log[2]*Log[2-mh2-r]
-G[1-1/mh2, 1-1/t, 1]*Log[2]*Log[2-mh2+r]
-G[1-1/t, 1/u, 1]*Log[-u]*Log[1-u]
-G[1-1/(s+t), (s+t)/mh2, 1]*Log[-u]*Log[1-u]
+2*G[1-1/(s+t), 1-1/t, 1]*Log[2]*Log[-u]
-G[1-1/(s+t), 1-1/t, 1]*Log[-u]*Log[2-mh2-r]
-G[1-1/(s+t), 1-1/t, 1]*Log[-u]*Log[2-mh2+r]
-G[1-1/(s+u), 1/t, 1]*Log[-t]*Log[1-t]
-Log[2]*Log[-u]^2*Log[1-t]
-Log[2]*Log[-t]*Log[2-mh2-r]
-Log[2]*Log[-u]*Log[2-mh2-r]
-Log[2]*Log[-t]*Log[2-mh2+r]
-Log[2]*Log[-u]*Log[2-mh2+r]
-Log[2]^2*Log[-u]*Log[1-t]
+1/2*Log[-t]*Log[-t/(s+u)]^2*Log[1-t]
+1/2*Log[-t]*Log[1-t]*Log[1-s-u]^2
+1/2*Log[-t]^2*Log[-t/(s+u)]*Log[1-t]
-1/2*Log[-u]^2*Log[-t/(s+u)]*Log[1-t]
+1/2*Log[-u]*Log[-t/(s+u)]^2*Log[1-t]
+1/2*Log[-t]*Log[-t/(s+u)]*Log[1-t]^2
-3/2*Log[-u]*Log[-t/(s+u)]*Log[1-t]^2
-2*Log[-u]*Log[-u/t]*Log[1-u]
-Log[-u]*Log[-u/t]^2*Log[1-u]
+1/2*Log[-u]*Log[-u/t]*Log[1-u]^2
-1/2*Log[-u]*Log[-u/(s+t)]*Log[1-u]^2
+1/2*Log[-u]^2*Log[1-t]*Log[2-mh2-r]
-1/2*Log[-u]*Log[1-t]*Log[2-mh2-r]^2
+1/2*Log[-u]^2*Log[1-t]*Log[2-mh2+r]
-1/2*Log[-u]*Log[1-t]*Log[2-mh2+r]^2
+4*G[0, 1/t, 1]
+31733/3153*G[0, 1/u, 1]
-2290/3153*G[0, t/(1-s-u), 1]
+2290/3153*G[0, -t/(s+u), 1]
+4*G[0, 1-1/t, 1]
+31733/3153*G[0, 1-1/u, 1]
-2290/3153*G[t/(1-s-u), -t/(s+u), 1]
+63466/9459*G[2/(mh2-r), 1/t, 1]
-19/2*G[2/(mh2-r), 2/(mh2+r), 1]
+63466/9459*G[2/(mh2+r), 1/t, 1]
-19/2*G[2/(mh2+r), 2/(mh2-r), 1]
+47701/6306*G[1-1/u, 2/(mh2-r), 1]
+3/2*G[0, 0, t/(1+t), 1]
+2*G[0, 1, 2/(mh2-r), 1]
-3*G[0, 1, 1-1/t, 1]
+2*G[0, 1/mh2, 1/t, 1]
+8*G[0, 1/t, 1/t, 1]
+2*G[0, 1/t, u/(t+u), 1]
-G[0, t/(1+t), 1, 1]
+4*G[0, t/(1+t), t/(1+t), 1]
+4*G[0, t/(1-s-u), t/(1-s-u), 1]
-6*G[0, 2/(mh2-r), 1/t, 1]
-6*G[0, 2/(mh2+r), 1/t, 1]
-3*G[0, -t/(s+u), t/(1-s-u), 1]
+2*G[0, 1-1/mh2, 2/(mh2-r), 1]
+2*G[0, 1-1/mh2, 2/(mh2+r), 1]
-3/2*G[0, 1-1/t, t/(1+t), 1]
+2*G[0, 1-1/u, 1/t, 1]
-2*G[0, 1-1/u, u/(t+u), 1]
-2*G[1/mh2, 0, 1/t, 1]
+4*G[1/mh2, 1/mh2, 1/t, 1]
+4*G[1/mh2, 1/t, 1/t, 1]
-G[1/mh2, 1/(s+t), 1/t, 1]
-G[1/mh2, 2/(mh2-r), 1/t, 1]
-G[1/mh2, 2/(mh2+r), 1/t, 1]
+19/2*G[1/t, 0, 1/t, 1]
+4*G[1/t, 1/t, u/(t+u), 1]
-5*G[1/t, 1/t, (s+u)/mh2, 1]
+4*G[1/t, 1/t, 2/(mh2-r), 1]
+4*G[1/t, 1/t, 2/(mh2+r), 1]
-2*G[1/t, 1/t, 1-1/(s+u), 1]
+4*G[1/t, u/(t+u), 1/t, 1]
-2*G[1/t, u/(t+u), u/(t+u), 1]
+6*G[1/t, u/(t+u), 2/(mh2-r), 1]
-5/2*G[1/t, (s+u)/mh2, 1/t, 1]
-2*G[1/t, (s+u)/mh2, u/(t+u), 1]
+3*G[1/t, (s+u)/mh2, 1-1/(s+u), 1]
+2*G[1/t, 1-1/u, u/(t+u), 1]
-1/2*G[1/t, 1-1/(s+u), 1/t, 1]
-2*G[1/t, 1-1/(s+u), 1-1/(s+u), 1]
-2*G[1/u, 0, t/(t+u), 1]
-2*G[1/u, 1/u, t/(t+u), 1]
-2*G[1/u, 1/u, 2*s/(-t*u+rtus+s+u), 1]
+2*G[1/u, t/(t+u), t/(t+u), 1]
-2*G[1/u, (s+t)/mh2, t/(t+u), 1]
+2*G[1/u, 2/(mh2-r), t/(t+u), 1]
+2*G[1/u, 2/(mh2+r), t/(t+u), 1]
-2*G[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
+2*G[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+3/2*G[t/(1+t), 0, 1, 1]
-1/2*G[t/(1+t), 0, t/(1+t), 1]
-1/2*G[t/(1+t), 0, 1-1/t, 1]
+3*G[t/(1+t), 1, 1-1/t, 1]
-2*G[t/(1+t), t/(1+t), 1-1/t, 1]
+5/2*G[t/(1+t), 1-1/t, 1, 1]
-3/2*G[t/(1+t), 1-1/t, t/(1+t), 1]
-1/2*G[t/(1+t), 1-1/t, 1-1/t, 1]
+3*G[t/(1-s-u), -t/(s+u), t/(1-s-u), 1]
-7/2*G[2/(mh2-r), 0, 1/t, 1]
+2*G[2/(mh2-r), 0, t/(t+u), 1]
+2*G[2/(mh2-r), 0, u/(t+u), 1]
+2*G[2/(mh2-r), 0, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1, t/(t+u), 1]
-2*G[2/(mh2-r), 1, u/(t+u), 1]
+7/2*G[2/(mh2-r), 1, (s+u)/mh2, 1]
-3*G[2/(mh2-r), 1, 1-1/(s+u), 1]
-2*G[2/(mh2-r), 1/mh2, 1/t, 1]
-3*G[2/(mh2-r), 1/t, 1/t, 1]
-2*G[2/(mh2-r), 1/t, u/(t+u), 1]
-2*G[2/(mh2-r), 1/t, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), 1]
-2*G[2/(mh2-r), t/mh2, t/(t+u), 1]
+3*G[2/(mh2-r), u/mh2, 1, 1]
-2*G[2/(mh2-r), u/mh2, u/(t+u), 1]
+2*G[2/(mh2-r), (s+t)/mh2, t/(t+u), 1]
+5/2*G[2/(mh2-r), (s+u)/mh2, 1/t, 1]
+2*G[2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
-3*G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1]
-1/2*G[2/(mh2-r), 2/(mh2-r), 1/t, 1]
+1/2*G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
-1/2*G[2/(mh2-r), 2/(mh2+r), 1/t, 1]
+1/2*G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
-3*G[2/(mh2-r), 1-1/u, 1, 1]
-2*G[2/(mh2-r), 1-1/u, 1/t, 1]
+2*G[2/(mh2-r), 1-1/u, u/(t+u), 1]
-2*G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+1/2*G[2/(mh2-r), 1-1/(s+u), 1/t, 1]
+2*G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1]
-7/2*G[2/(mh2+r), 0, 1/t, 1]
+2*G[2/(mh2+r), 0, t/(t+u), 1]
+2*G[2/(mh2+r), 0, u/(t+u), 1]
-2*G[2/(mh2+r), 1, t/(t+u), 1]
-2*G[2/(mh2+r), 1, u/(t+u), 1]
+7/2*G[2/(mh2+r), 1, (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1, 2/(mh2-r), 1]
-3*G[2/(mh2+r), 1, 1-1/(s+u), 1]
-2*G[2/(mh2+r), 1/mh2, 1/t, 1]
-3*G[2/(mh2+r), 1/t, 1/t, 1]
-2*G[2/(mh2+r), 1/t, u/(t+u), 1]
-2*G[2/(mh2+r), 1/t, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), 1]
-2*G[2/(mh2+r), t/mh2, t/(t+u), 1]
+3*G[2/(mh2+r), u/mh2, 1, 1]
-2*G[2/(mh2+r), u/mh2, u/(t+u), 1]
+2*G[2/(mh2+r), (s+t)/mh2, t/(t+u), 1]
+5/2*G[2/(mh2+r), (s+u)/mh2, 1/t, 1]
+2*G[2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
-3*G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1]
-1/2*G[2/(mh2+r), 2/(mh2-r), 1/t, 1]
+1/2*G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
-1/2*G[2/(mh2+r), 2/(mh2+r), 1/t, 1]
+1/2*G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1]
+2*G[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
-3*G[2/(mh2+r), 1-1/u, 1, 1]
-2*G[2/(mh2+r), 1-1/u, 1/t, 1]
+2*G[2/(mh2+r), 1-1/u, u/(t+u), 1]
-2*G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+1/2*G[2/(mh2+r), 1-1/(s+u), 1/t, 1]
+2*G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1]
+2*G[1-1/mh2, 0, 2/(mh2-r), 1]
+2*G[1-1/mh2, 0, 2/(mh2+r), 1]
+2*G[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), 1]
-2*G[1-1/mh2, 1, 1-1/t, 1]
+3*G[1-1/mh2, 1, 1-1/(s+u), 1]
+1/2*G[1-1/mh2, 2/(mh2-r), 1/t, 1]
-2*G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1]
+1/2*G[1-1/mh2, 2/(mh2+r), 1/t, 1]
-2*G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1]
+3*G[1-1/mh2, 1-1/mh2, 1-1/t, 1]
-4*G[1-1/mh2, 1-1/mh2, 1-1/(s+u), 1]
-2*G[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
+3*G[1-1/mh2, 1-1/t, 1-1/t, 1]
+2*G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/mh2, 1-1/(s+t), 1-1/t, 1]
+3/2*G[1-1/mh2, 1-1/(s+u), 1, 1]
-1/2*G[1-1/mh2, 1-1/(s+u), 1/t, 1]
-2*G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1]
-3/2*G[1-1/t, 0, t/(1+t), 1]
+9*G[1-1/t, 1, t/(1+t), 1]
+2*G[1-1/t, 1, t/(t+u), 1]
-2*G[1-1/t, 1, 2*s/(-t*u+rtus+s+u), 1]
+2*G[1-1/t, 1/u, t/(t+u), 1]
-2*G[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), 1]
+2*G[1-1/t, t/mh2, t/(t+u), 1]
+5*G[1-1/t, t/(1+t), 1, 1]
-6*G[1-1/t, t/(1+t), t/(1+t), 1]
-2*G[1-1/t, t/(t+u), t/(t+u), 1]
-2*G[1-1/t, 2/(mh2-r), t/(t+u), 1]
+2*G[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1]
-2*G[1-1/t, 2/(mh2+r), t/(t+u), 1]
+2*G[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1]
-3/2*G[1-1/t, 1-1/t, t/(1+t), 1]
+2*G[1-1/u, 0, 1/t, 1]
-2*G[1-1/u, 0, u/(t+u), 1]
+2*G[1-1/u, 1, u/(t+u), 1]
+4*G[1-1/u, 1/t, 1/t, 1]
-G[1-1/u, 1/(s+t), 1/t, 1]
-3*G[1-1/u, u/mh2, 1, 1]
+2*G[1-1/u, u/mh2, u/(t+u), 1]
-4*G[1-1/u, u/(t+u), 1/t, 1]
+2*G[1-1/u, u/(t+u), u/(t+u), 1]
-6*G[1-1/u, u/(t+u), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), 1/t, 1]
-G[1-1/u, 2/(mh2+r), 1/t, 1]
+4*G[1-1/u, 1-1/u, 1/t, 1]
-6*G[1-1/u, 1-1/u, u/(t+u), 1]
-G[1-1/(s+t), 1, 1-1/t, 1]
-G[1-1/(s+t), 1-1/t, 1, 1]
+2*G[0, 0, 0, -t/(s+u), 1]
-3*G[0, 0, 0, -u/s, 1]
-2*G[0, 0, t/(1-s-u), -t/(s+u), 1]
-G[0, 0, 2/(mh2-r), t/mh2, 1]
-G[0, 0, 2/(mh2+r), t/mh2, 1]
-G[0, 0, -t/(s+u), -t/(s+u), 1]
-G[0, 0, 1-1/mh2, 1, 1]
-G[0, 0, 1-1/t, t/(t+u), 1]
-G[0, 0, 1-1/t, 2/(mh2-r), 1]
-G[0, 0, 1-1/t, 2/(mh2+r), 1]
+3*G[0, 1, 1, 2/(mh2+r), 1]
-G[0, 1, 2/(mh2+r), 2/(mh2+r), 1]
+4*G[0, 1/mh2, 1/mh2, 1/t, 1]
+4*G[0, 1/mh2, 1/t, 1/t, 1]
-G[0, 1/mh2, 1/(s+t), 1/t, 1]
-G[0, 1/mh2, 2/(mh2-r), 1/t, 1]
-G[0, 1/mh2, 2/(mh2+r), 1/t, 1]
+4*G[0, 1/t, 1/t, u/(t+u), 1]
+4*G[0, 1/t, u/(t+u), 1/t, 1]
-G[0, 1/t, 2/(mh2-r), 1, 1]
-G[0, 1/t, 2/(mh2+r), 1, 1]
-G[0, 1/t, 1-1/(s+u), 2/(mh2-r), 1]
-G[0, 1/t, 1-1/(s+u), 2/(mh2+r), 1]
-G[0, 1/u, 0, 1, 1]
-G[0, 1/u, t/(t+u), t/mh2, 1]
-G[0, 1/u, t/(t+u), (s+t)/mh2, 1]
-G[0, 1/u, (s+t)/mh2, t/(t+u), 1]
-G[0, 1/u, 2/(mh2-r), t/mh2, 1]
-G[0, 1/u, 2/(mh2+r), t/mh2, 1]
-G[0, 1/u, 1-1/t, 1, 1]
-G[0, 1/u, 1-1/t, 2/(mh2-r), 1]
-G[0, 1/u, 1-1/t, 2/(mh2+r), 1]
-G[0, 1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
-8*G[0, t/(1-s-u), t/(1-s-u), -t/(s+u), 1]
+3*G[0, t/(1-s-u), -t/(s+u), -t/(s+u), 1]
-2*G[0, u/(1-s-t), 0, -u/s, 1]
+2*G[0, u/(1-s-t), -u/(s+t), -u/s, 1]
-2*G[0, 2/(mh2-r), 0, t/mh2, 1]
-G[0, 2/(mh2-r), 1, t/(t+u), 1]
-2*G[0, 2/(mh2-r), 1/mh2, 1/t, 1]
-2*G[0, 2/(mh2-r), 1/t, u/(t+u), 1]
-G[0, 2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), 1]
-G[0, 2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), 1]
+2*G[0, 2/(mh2-r), t/mh2, t/mh2, 1]
-G[0, 2/(mh2-r), t/mh2, t/(t+u), 1]
-G[0, 2/(mh2-r), t/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2-r), t/mh2, 2/(mh2+r), 1]
-G[0, 2/(mh2-r), (s+t)/mh2, t/mh2, 1]
-G[0, 2/(mh2-r), (s+u)/mh2, 1, 1]
-G[0, 2/(mh2-r), 1-1/t, t/mh2, 1]
-G[0, 2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
-G[0, 2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
-2*G[0, 2/(mh2-r), 1-1/u, 1/t, 1]
+2*G[0, 2/(mh2-r), 1-1/u, u/(t+u), 1]
-G[0, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
-2*G[0, 2/(mh2+r), 0, t/mh2, 1]
-G[0, 2/(mh2+r), 1, t/(t+u), 1]
-2*G[0, 2/(mh2+r), 1/mh2, 1/t, 1]
-2*G[0, 2/(mh2+r), 1/t, u/(t+u), 1]
-G[0, 2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), 1]
-G[0, 2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), 1]
+2*G[0, 2/(mh2+r), t/mh2, t/mh2, 1]
-G[0, 2/(mh2+r), t/mh2, t/(t+u), 1]
-G[0, 2/(mh2+r), t/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), t/mh2, 2/(mh2+r), 1]
-G[0, 2/(mh2+r), (s+t)/mh2, t/mh2, 1]
-G[0, 2/(mh2+r), (s+u)/mh2, 1, 1]
-G[0, 2/(mh2+r), 1-1/t, t/mh2, 1]
-G[0, 2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
-G[0, 2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
-2*G[0, 2/(mh2+r), 1-1/u, 1/t, 1]
+2*G[0, 2/(mh2+r), 1-1/u, u/(t+u), 1]
-G[0, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
-4*G[0, -t/(s+u), 0, -t/(s+u), 1]
+6*G[0, -t/(s+u), t/(1-s-u), -t/(s+u), 1]
-G[0, -t/(s+u), -t/(s+u), -t/(s+u), 1]
+3*G[0, -u/(s+t), 0, -u/s, 1]
-G[0, -u/(s+t), -u/(s+t), -u/s, 1]
-G[0, 1-1/mh2, 0, 1, 1]
-G[0, 1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), 1]
-G[0, 1-1/mh2, 2/(mh2-r), t/mh2, 1]
-G[0, 1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 1-1/mh2, 2/(mh2+r), t/mh2, 1]
-G[0, 1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-G[0, 1-1/mh2, 1-1/t, 1, 1]
-G[0, 1-1/mh2, 1-1/t, 2/(mh2-r), 1]
-G[0, 1-1/mh2, 1-1/t, 2/(mh2+r), 1]
-G[0, 1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
-G[0, 1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1]
-G[0, 1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1]
-G[0, 1-1/t, 0, t/(t+u), 1]
-G[0, 1-1/t, 0, 2/(mh2-r), 1]
-G[0, 1-1/t, 0, 2/(mh2+r), 1]
-G[0, 1-1/t, 1, t/mh2, 1]
-G[0, 1-1/t, 1, (s+t)/mh2, 1]
-G[0, 1-1/t, 1/u, (s+t)/mh2, 1]
-2*G[0, 1-1/t, t/mh2, t/mh2, 1]
-G[0, 1-1/t, t/mh2, (s+t)/mh2, 1]
-G[0, 1-1/t, t/(t+u), 1, 1]
-G[0, 1-1/t, t/(t+u), 2/(mh2-r), 1]
-G[0, 1-1/t, t/(t+u), 2/(mh2+r), 1]
-G[0, 1-1/t, 2/(mh2-r), t/(t+u), 1]
-G[0, 1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1]
-G[0, 1-1/t, 2/(mh2+r), t/(t+u), 1]
-G[0, 1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1]
-G[0, 1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1]
+4*G[0, 1-1/u, 1/t, 1/t, 1]
-G[0, 1-1/u, 1/(s+t), 1/t, 1]
-4*G[0, 1-1/u, u/(t+u), 1/t, 1]
-G[0, 1-1/u, 2/(mh2-r), 1/t, 1]
-G[0, 1-1/u, 2/(mh2+r), 1/t, 1]
+4*G[0, 1-1/u, 1-1/u, 1/t, 1]
-4*G[0, 1-1/u, 1-1/u, u/(t+u), 1]
+2*G[1/mh2, 0, 1, 2/(mh2+r), 1]
+4*G[1/mh2, 0, 1/mh2, 1/t, 1]
+4*G[1/mh2, 0, 1/t, 1/t, 1]
-G[1/mh2, 0, 1/(s+t), 1/t, 1]
-G[1/mh2, 0, (s+u)/mh2, (s+u)/mh2, 1]
-2*G[1/mh2, 0, (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1/mh2, 0, (s+u)/mh2, 2/(mh2+r), 1]
-G[1/mh2, 0, 2/(mh2-r), 1/t, 1]
-G[1/mh2, 0, 2/(mh2+r), 1/t, 1]
+4*G[1/mh2, 1/mh2, 0, 1/t, 1]
-4*G[1/mh2, 1/mh2, 0, (s+u)/mh2, 1]
-4*G[1/mh2, 1/mh2, 1/t, (s+u)/mh2, 1]
+4*G[1/mh2, 1/mh2, 1/t, 2/(mh2-r), 1]
+4*G[1/mh2, 1/mh2, 1/t, 2/(mh2+r), 1]
+4*G[1/mh2, 1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+4*G[1/mh2, 1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+4*G[1/mh2, 1/t, 0, 1/t, 1]
-4*G[1/mh2, 1/t, 1/t, (s+u)/mh2, 1]
+4*G[1/mh2, 1/t, 1/t, 2/(mh2-r), 1]
+4*G[1/mh2, 1/t, 1/t, 2/(mh2+r), 1]
-G[1/mh2, 1/t, (s+u)/mh2, (s+u)/mh2, 1]
-2*G[1/mh2, 1/t, (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1/mh2, 1/t, (s+u)/mh2, 2/(mh2+r), 1]
+2*G[1/mh2, 1/t, 2/(mh2-r), (s+u)/mh2, 1]
+2*G[1/mh2, 1/t, 2/(mh2+r), (s+u)/mh2, 1]
-G[1/mh2, 1/(s+t), 0, 1/t, 1]
-G[1/mh2, 1/(s+t), 1/t, 2/(mh2-r), 1]
-G[1/mh2, 1/(s+t), 1/t, 2/(mh2+r), 1]
-G[1/mh2, 1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]
-G[1/mh2, 1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]
-G[1/mh2, 2/(mh2-r), 0, 1/t, 1]
-G[1/mh2, 2/(mh2-r), 1, (s+u)/mh2, 1]
-2*G[1/mh2, 2/(mh2-r), 1, 2/(mh2+r), 1]
-G[1/mh2, 2/(mh2-r), 1/t, 2/(mh2-r), 1]
-G[1/mh2, 2/(mh2-r), 1/t, 2/(mh2+r), 1]
-G[1/mh2, 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
+2*G[1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
-G[1/mh2, 2/(mh2+r), 0, 1/t, 1]
-G[1/mh2, 2/(mh2+r), 1, (s+u)/mh2, 1]
-2*G[1/mh2, 2/(mh2+r), 1, 2/(mh2+r), 1]
-G[1/mh2, 2/(mh2+r), 1/t, 2/(mh2-r), 1]
-G[1/mh2, 2/(mh2+r), 1/t, 2/(mh2+r), 1]
-G[1/mh2, 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
+2*G[1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
+4*G[1/t, 0, 0, 1, 1]
+4*G[1/t, 0, 1, 1, 1]
-3*G[1/t, 0, 1, 1-1/(s+u), 1]
+4*G[1/t, 0, 1/t, u/(t+u), 1]
-3*G[1/t, 0, 1/t, 1-1/(s+u), 1]
+4*G[1/t, 0, u/(t+u), 1/t, 1]
-G[1/t, 0, (s+u)/mh2, 1, 1]
-2*G[1/t, 0, (s+u)/mh2, 1/t, 1]
+3*G[1/t, 0, (s+u)/mh2, 1-1/(s+u), 1]
-G[1/t, 0, 2/(mh2-r), 1, 1]
-G[1/t, 0, 2/(mh2+r), 1, 1]
-G[1/t, 0, 1-1/(s+u), 2/(mh2-r), 1]
-G[1/t, 0, 1-1/(s+u), 2/(mh2+r), 1]
-4*G[1/t, 1/t, 0, 1, 1]
+4*G[1/t, 1/t, 0, (s+u)/mh2, 1]
+4*G[1/t, 1/t, 1/t, 1-1/(s+u), 1]
-4*G[1/t, 1/t, u/(t+u), (s+u)/mh2, 1]
+4*G[1/t, 1/t, u/(t+u), 2/(mh2-r), 1]
+4*G[1/t, 1/t, u/(t+u), 2/(mh2+r), 1]
+4*G[1/t, 1/t, (s+u)/mh2, 1, 1]
-4*G[1/t, 1/t, (s+u)/mh2, u/(t+u), 1]
-6*G[1/t, 1/t, (s+u)/mh2, 1-1/(s+u), 1]
+4*G[1/t, 1/t, 2/(mh2-r), u/(t+u), 1]
+4*G[1/t, 1/t, 2/(mh2+r), u/(t+u), 1]
-4*G[1/t, 1/t, 1-1/(s+u), 1, 1]
+2*G[1/t, 1/t, 1-1/(s+u), 1/t, 1]
-4*G[1/t, 1/t, 1-1/(s+u), (s+u)/mh2, 1]
+4*G[1/t, 1/t, 1-1/(s+u), 1-1/(s+u), 1]
+4*G[1/t, u/(t+u), 0, 1/t, 1]
-4*G[1/t, u/(t+u), 1/t, (s+u)/mh2, 1]
+4*G[1/t, u/(t+u), 1/t, 2/(mh2-r), 1]
+4*G[1/t, u/(t+u), 1/t, 2/(mh2+r), 1]
-G[1/t, u/(t+u), (s+u)/mh2, (s+u)/mh2, 1]
-2*G[1/t, u/(t+u), (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1/t, u/(t+u), (s+u)/mh2, 2/(mh2+r), 1]
+2*G[1/t, u/(t+u), 2/(mh2-r), (s+u)/mh2, 1]
+2*G[1/t, u/(t+u), 2/(mh2+r), (s+u)/mh2, 1]
+3*G[1/t, (s+u)/mh2, 0, 1, 1]
-2*G[1/t, (s+u)/mh2, 0, 1/t, 1]
-4*G[1/t, (s+u)/mh2, 1, 1, 1]
+3*G[1/t, (s+u)/mh2, 1, 1-1/(s+u), 1]
-3*G[1/t, (s+u)/mh2, 1/t, 1-1/(s+u), 1]
-3*G[1/t, (s+u)/mh2, u/(t+u), 2/(mh2-r), 1]
-3*G[1/t, (s+u)/mh2, u/(t+u), 2/(mh2+r), 1]
-4*G[1/t, (s+u)/mh2, (s+u)/mh2, 1, 1]
+6*G[1/t, (s+u)/mh2, (s+u)/mh2, 1-1/(s+u), 1]
-3*G[1/t, (s+u)/mh2, 2/(mh2-r), u/(t+u), 1]
-3*G[1/t, (s+u)/mh2, 2/(mh2+r), u/(t+u), 1]
+6*G[1/t, (s+u)/mh2, 1-1/(s+u), 1, 1]
-G[1/t, (s+u)/mh2, 1-1/(s+u), 1/t, 1]
+4*G[1/t, (s+u)/mh2, 1-1/(s+u), (s+u)/mh2, 1]
-6*G[1/t, (s+u)/mh2, 1-1/(s+u), 1-1/(s+u), 1]
-G[1/t, 2/(mh2-r), 0, 1, 1]
-G[1/t, 2/(mh2-r), 1, (s+u)/mh2, 1]
+2*G[1/t, 2/(mh2-r), u/(t+u), (s+u)/mh2, 1]
-G[1/t, 2/(mh2-r), 1-1/(s+u), 1/t, 1]
-G[1/t, 2/(mh2+r), 0, 1, 1]
-G[1/t, 2/(mh2+r), 1, (s+u)/mh2, 1]
+2*G[1/t, 2/(mh2+r), u/(t+u), (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), 1-1/(s+u), 1/t, 1]
-G[1/t, 1-1/(s+u), 0, 2/(mh2-r), 1]
-G[1/t, 1-1/(s+u), 0, 2/(mh2+r), 1]
+4*G[1/t, 1-1/(s+u), 1, 1, 1]
-3*G[1/t, 1-1/(s+u), 1, 1-1/(s+u), 1]
+2*G[1/t, 1-1/(s+u), (s+u)/mh2, 1, 1]
-3*G[1/t, 1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]
-G[1/t, 1-1/(s+u), 2/(mh2-r), 1/t, 1]
-G[1/t, 1-1/(s+u), 2/(mh2+r), 1/t, 1]
-4*G[1/t, 1-1/(s+u), 1-1/(s+u), 1, 1]
-3*G[1/t, 1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]
+4*G[1/t, 1-1/(s+u), 1-1/(s+u), 1-1/(s+u), 1]
+2*G[1/u, 0, 0, t/mh2, 1]
-G[1/u, 0, 1, s/(s+u), 1]
-4*G[1/u, 0, 1, 2/(mh2-r), 1]
-G[1/u, 0, 1/u, t/(t+u), 1]
-G[1/u, 0, t/mh2, (s+t)/mh2, 1]
-G[1/u, 0, t/(t+u), 1/u, 1]
-G[1/u, 0, t/(t+u), t/mh2, 1]
-G[1/u, 0, (s+t)/mh2, t/(t+u), 1]
-G[1/u, 0, 2/(mh2-r), t/mh2, 1]
-G[1/u, 0, 2/(mh2+r), t/mh2, 1]
-G[1/u, 0, 1-1/t, 1, 1]
-G[1/u, 0, 1-1/t, 2/(mh2-r), 1]
-G[1/u, 0, 1-1/t, 2/(mh2+r), 1]
-G[1/u, 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
-G[1/u, 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
-G[1/u, 1/u, 0, s/(s+u), 1]
-G[1/u, 1/u, t/(t+u), 1/u, 1]
-G[1/u, 1/u, (s+t)/mh2, s/(s+u), 1]
-G[1/u, 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1/u, 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1/u, 1/u, 1-1/t, t/(t+u), 1]
-2*G[1/u, 1/u, 1-1/(s+t), 1/u, 1]
+4*G[1/u, 1/u, 1-1/(s+t), 2/(mh2-r), 1]
-G[1/u, t/(t+u), 0, 1/u, 1]
-G[1/u, t/(t+u), 0, s/(s+u), 1]
-G[1/u, t/(t+u), 0, t/mh2, 1]
+2*G[1/u, t/(t+u), 1, s/(s+u), 1]
-G[1/u, t/(t+u), 1, (s+t)/mh2, 1]
-G[1/u, t/(t+u), t/mh2, t/(t+u), 1]
-G[1/u, t/(t+u), t/(t+u), t/(t+u), 1]
-G[1/u, t/(t+u), (s+t)/mh2, 1/u, 1]
-G[1/u, t/(t+u), (s+t)/mh2, s/(s+u), 1]
-G[1/u, t/(t+u), 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, t/(t+u), 2/(mh2+r), (s+t)/mh2, 1]
-G[1/u, t/(t+u), 1-1/t, 1/u, 1]
-G[1/u, (s+t)/mh2, 0, t/(t+u), 1]
-G[1/u, (s+t)/mh2, 1, s/(s+u), 1]
+4*G[1/u, (s+t)/mh2, 1, 2/(mh2-r), 1]
-G[1/u, (s+t)/mh2, 1/u, t/(t+u), 1]
-G[1/u, (s+t)/mh2, t/mh2, (s+t)/mh2, 1]
-G[1/u, (s+t)/mh2, t/(t+u), 1/u, 1]
-2*G[1/u, (s+t)/mh2, (s+t)/mh2, 1, 1]
-4*G[1/u, (s+t)/mh2, 1-1/(s+t), 2/(mh2-r), 1]
-G[1/u, 2/(mh2-r), 0, t/mh2, 1]
-G[1/u, 2/(mh2-r), 1, t/(t+u), 1]
-G[1/u, 2/(mh2-r), t/mh2, t/(t+u), 1]
-G[1/u, 2/(mh2-r), t/(t+u), (s+t)/mh2, 1]
-G[1/u, 2/(mh2-r), 1-1/t, 1/u, 1]
-G[1/u, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]
-G[1/u, 2/(mh2+r), 0, t/mh2, 1]
-G[1/u, 2/(mh2+r), 1, t/(t+u), 1]
-G[1/u, 2/(mh2+r), t/mh2, t/(t+u), 1]
-G[1/u, 2/(mh2+r), t/(t+u), (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), 1-1/t, 1/u, 1]
-G[1/u, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]
-G[1/u, 1-1/t, 0, 1, 1]
-G[1/u, 1-1/t, 0, 2/(mh2-r), 1]
-G[1/u, 1-1/t, 0, 2/(mh2+r), 1]
-2*G[1/u, 1-1/t, 1, s/(s+u), 1]
-G[1/u, 1-1/t, 1, t/(t+u), 1]
-G[1/u, 1-1/t, t/mh2, (s+t)/mh2, 1]
-G[1/u, 1-1/t, 2/(mh2-r), 1/u, 1]
-G[1/u, 1-1/t, 2/(mh2+r), 1/u, 1]
-G[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1/u, 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]
-4*G[1/u, 1-1/(s+t), 1, 2/(mh2-r), 1]
-G[1/u, 1-1/(s+t), 1/u, (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), (s+t)/mh2, t/(t+u), 1]
-2*G[1/u, 1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]
-G[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1/u, 1-1/(s+t), 1-1/t, t/(t+u), 1]
-G[1/u, 1-1/(s+t), 1-1/(s+t), 1/u, 1]
+3*G[1/u, 1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]
-3*G[t/(1-s-u), 0, 0, -t/(s+u), 1]
-2*G[t/(1-s-u), 0, t/(1-s-u), -t/(s+u), 1]
+2*G[t/(1-s-u), 0, -t/(s+u), -t/(s+u), 1]
-4*G[t/(1-s-u), t/(1-s-u), 0, -t/(s+u), 1]
+16*G[t/(1-s-u), t/(1-s-u), t/(1-s-u), -t/(s+u), 1]
-4*G[t/(1-s-u), t/(1-s-u), -t/(s+u), -t/(s+u), 1]
+4*G[t/(1-s-u), -t/(s+u), 0, -t/(s+u), 1]
-6*G[t/(1-s-u), -t/(s+u), t/(1-s-u), -t/(s+u), 1]
+4*G[u/(1-s-t), u/(1-s-t), 0, -u/s, 1]
-4*G[u/(1-s-t), u/(1-s-t), -u/(s+t), -u/s, 1]
-3*G[u/(1-s-t), -u/(s+t), 0, -u/s, 1]
-3*G[2/(mh2-r), 0, 0, t/mh2, 1]
-G[2/(mh2-r), 0, 1, t/(t+u), 1]
+3*G[2/(mh2-r), 0, 1, 1-1/(s+u), 1]
-2*G[2/(mh2-r), 0, 1/mh2, 1/t, 1]
-2*G[2/(mh2-r), 0, 1/t, u/(t+u), 1]
+3*G[2/(mh2-r), 0, 1/t, 1-1/(s+u), 1]
-G[2/(mh2-r), 0, 1/u, 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2-r), 0, 1/u, 2*s/(-t*u+rtus+s+u), 1]
+2*G[2/(mh2-r), 0, t/mh2, t/mh2, 1]
-2*G[2/(mh2-r), 0, t/mh2, t/(t+u), 1]
+2*G[2/(mh2-r), 0, t/mh2, (s+t)/mh2, 1]
-G[2/(mh2-r), 0, t/mh2, 2/(mh2-r), 1]
-G[2/(mh2-r), 0, t/mh2, 2/(mh2+r), 1]
-G[2/(mh2-r), 0, t/(t+u), (s+t)/mh2, 1]
+3*G[2/(mh2-r), 0, u/(t+u), 2/(mh2-r), 1]
+3*G[2/(mh2-r), 0, u/(t+u), 2/(mh2+r), 1]
-G[2/(mh2-r), 0, (s+t)/mh2, s/(s+u), 1]
-G[2/(mh2-r), 0, (s+t)/mh2, t/mh2, 1]
+2*G[2/(mh2-r), 0, (s+u)/mh2, 1/t, 1]
-3*G[2/(mh2-r), 0, (s+u)/mh2, 1-1/(s+u), 1]
+3*G[2/(mh2-r), 0, 2/(mh2-r), u/(t+u), 1]
+3*G[2/(mh2-r), 0, 2/(mh2+r), u/(t+u), 1]
-G[2/(mh2-r), 0, 1-1/t, t/mh2, 1]
-G[2/(mh2-r), 0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2-r), 0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
-2*G[2/(mh2-r), 0, 1-1/u, 1/t, 1]
+2*G[2/(mh2-r), 0, 1-1/u, u/(t+u), 1]
-G[2/(mh2-r), 0, 1-1/(s+u), (s+u)/mh2, 1]
-G[2/(mh2-r), 1, 1, s/(s+u), 1]
-G[2/(mh2-r), 1, 1, (s+u)/mh2, 1]
+3*G[2/(mh2-r), 1, 1, 2/(mh2+r), 1]
-6*G[2/(mh2-r), 1, 1, 1-1/(s+u), 1]
-G[2/(mh2-r), 1, t/(t+u), 1/u, 1]
-G[2/(mh2-r), 1, u/mh2, (s+u)/mh2, 1]
-3*G[2/(mh2-r), 1, u/(t+u), 2/(mh2-r), 1]
-3*G[2/(mh2-r), 1, u/(t+u), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1, (s+t)/mh2, (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1, (s+t)/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1, (s+u)/mh2, 1, 1]
-G[2/(mh2-r), 1, (s+u)/mh2, 1/t, 1]
+2*G[2/(mh2-r), 1, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1, (s+u)/mh2, 2/(mh2+r), 1]
+3*G[2/(mh2-r), 1, (s+u)/mh2, 1-1/(s+u), 1]
-3*G[2/(mh2-r), 1, 2/(mh2-r), u/(t+u), 1]
+8*G[2/(mh2-r), 1, 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2-r), 1, 2/(mh2-r), 2/(mh2+r), 1]
-6*G[2/(mh2-r), 1, 2/(mh2-r), 1-1/(s+u), 1]
-3*G[2/(mh2-r), 1, 2/(mh2+r), u/(t+u), 1]
+8*G[2/(mh2-r), 1, 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2-r), 1, 2/(mh2+r), 2/(mh2+r), 1]
-6*G[2/(mh2-r), 1, 2/(mh2+r), 1-1/(s+u), 1]
+12*G[2/(mh2-r), 1, 1-1/mh2, 1-1/(s+u), 1]
-G[2/(mh2-r), 1, 1-1/t, t/(t+u), 1]
-G[2/(mh2-r), 1, 1-1/(s+t), 1/u, 1]
+4*G[2/(mh2-r), 1, 1-1/(s+t), 2/(mh2-r), 1]
-6*G[2/(mh2-r), 1, 1-1/(s+u), 1, 1]
-4*G[2/(mh2-r), 1, 1-1/(s+u), (s+u)/mh2, 1]
+6*G[2/(mh2-r), 1, 1-1/(s+u), 1-1/(s+u), 1]
-2*G[2/(mh2-r), 1/mh2, 0, 1/t, 1]
+2*G[2/(mh2-r), 1/mh2, 0, (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1/mh2, 1/t, (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1/mh2, 1/t, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/mh2, 1/t, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1/t, 0, 1, 1]
-2*G[2/(mh2-r), 1/t, 1/t, 1-1/(s+u), 1]
+2*G[2/(mh2-r), 1/t, u/(t+u), (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1/t, u/(t+u), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/t, u/(t+u), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/t, (s+u)/mh2, 1, 1]
+2*G[2/(mh2-r), 1/t, (s+u)/mh2, u/(t+u), 1]
+3*G[2/(mh2-r), 1/t, (s+u)/mh2, 1-1/(s+u), 1]
-2*G[2/(mh2-r), 1/t, 2/(mh2-r), u/(t+u), 1]
-2*G[2/(mh2-r), 1/t, 2/(mh2+r), u/(t+u), 1]
+2*G[2/(mh2-r), 1/t, 1-1/(s+u), 1, 1]
-G[2/(mh2-r), 1/t, 1-1/(s+u), 1/t, 1]
+2*G[2/(mh2-r), 1/t, 1-1/(s+u), (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1/t, 1-1/(s+u), 1-1/(s+u), 1]
-G[2/(mh2-r), 1/u, 0, 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2-r), 1/u, 0, 2*s/(-t*u+rtus+s+u), 1]
-G[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-2*G[2/(mh2-r), 1/u, 1-1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2-r), 1/(s+t), 1/t, (s+u)/mh2, 1]
-G[2/(mh2-r), 1/(s+t), u/mh2, (s+u)/mh2, 1]
+2*G[2/(mh2-r), t/mh2, 0, t/mh2, 1]
-G[2/(mh2-r), t/mh2, 0, t/(t+u), 1]
-G[2/(mh2-r), t/mh2, 0, 2/(mh2-r), 1]
-G[2/(mh2-r), t/mh2, 0, 2/(mh2+r), 1]
-G[2/(mh2-r), t/mh2, 1, s/(s+u), 1]
+2*G[2/(mh2-r), t/mh2, t/mh2, t/(t+u), 1]
-2*G[2/(mh2-r), t/mh2, t/mh2, (s+t)/mh2, 1]
-G[2/(mh2-r), t/mh2, t/(t+u), 1/u, 1]
-G[2/(mh2-r), t/mh2, (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2-r), t/mh2, 2/(mh2-r), 1/u, 1]
-G[2/(mh2-r), t/mh2, 2/(mh2+r), 1/u, 1]
-G[2/(mh2-r), t/mh2, 1-1/t, t/(t+u), 1]
-G[2/(mh2-r), u/mh2, 1, (s+u)/mh2, 1]
-3*G[2/(mh2-r), u/mh2, u/(t+u), 2/(mh2-r), 1]
-3*G[2/(mh2-r), u/mh2, u/(t+u), 2/(mh2+r), 1]
+2*G[2/(mh2-r), u/mh2, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2-r), u/mh2, (s+u)/mh2, 2/(mh2+r), 1]
-3*G[2/(mh2-r), u/mh2, 2/(mh2-r), u/(t+u), 1]
+2*G[2/(mh2-r), u/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-3*G[2/(mh2-r), u/mh2, 2/(mh2+r), u/(t+u), 1]
+2*G[2/(mh2-r), u/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2-r), (s+t)/mh2, 0, s/(s+u), 1]
-G[2/(mh2-r), (s+t)/mh2, 0, t/mh2, 1]
-4*G[2/(mh2-r), (s+t)/mh2, 1, 2/(mh2-r), 1]
-G[2/(mh2-r), (s+t)/mh2, t/mh2, t/(t+u), 1]
-G[2/(mh2-r), (s+t)/mh2, t/(t+u), (s+t)/mh2, 1]
+2*G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1, 1]
-G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, t/(t+u), 1]
-G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1/u, 1]
+4*G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 2/(mh2-r), 1]
-3*G[2/(mh2-r), (s+u)/mh2, 0, 1, 1]
+2*G[2/(mh2-r), (s+u)/mh2, 0, 1/t, 1]
+4*G[2/(mh2-r), (s+u)/mh2, 1, 1, 1]
-3*G[2/(mh2-r), (s+u)/mh2, 1, 1-1/(s+u), 1]
+3*G[2/(mh2-r), (s+u)/mh2, 1/t, 1-1/(s+u), 1]
+3*G[2/(mh2-r), (s+u)/mh2, u/(t+u), 2/(mh2-r), 1]
+3*G[2/(mh2-r), (s+u)/mh2, u/(t+u), 2/(mh2+r), 1]
+4*G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1, 1]
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, u/(t+u), 1]
-6*G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1-1/(s+u), 1]
+3*G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), u/(t+u), 1]
+3*G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), u/(t+u), 1]
-6*G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1, 1]
-4*G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), (s+u)/mh2, 1]
+6*G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2-r), 0, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1, u/(t+u), 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1, 2/(mh2+r), 1]
+3*G[2/(mh2-r), 2/(mh2-r), 1, 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2-r), 1/t, 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2-r), u/mh2, u/(t+u), 1]
-2*G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1, 1]
+3*G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1, 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1]
+3*G[2/(mh2-r), 2/(mh2+r), 0, 1, 1]
-G[2/(mh2-r), 2/(mh2+r), 0, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1, u/(t+u), 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1, 2/(mh2+r), 1]
+3*G[2/(mh2-r), 2/(mh2+r), 1, 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2+r), 1/t, 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2+r), u/mh2, u/(t+u), 1]
-2*G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1, 1]
+3*G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1, 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1]
+2*G[2/(mh2-r), 1-1/mh2, 1, (s+u)/mh2, 1]
+6*G[2/(mh2-r), 1-1/mh2, 1, 1-1/(s+u), 1]
-2*G[2/(mh2-r), 1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1]
-2*G[2/(mh2-r), 1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1]
-8*G[2/(mh2-r), 1-1/mh2, 1-1/mh2, 1-1/(s+u), 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1]
+4*G[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1, 1]
+2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1]
-4*G[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1]
-G[2/(mh2-r), 1-1/t, 0, t/mh2, 1]
-G[2/(mh2-r), 1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2-r), 1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]
+2*G[2/(mh2-r), 1-1/t, 1, s/(s+u), 1]
-G[2/(mh2-r), 1-1/t, 1, (s+t)/mh2, 1]
-G[2/(mh2-r), 1-1/t, t/mh2, t/(t+u), 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2+r), (s+t)/mh2, 1]
-G[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-2*G[2/(mh2-r), 1-1/u, 0, 1/t, 1]
+2*G[2/(mh2-r), 1-1/u, 0, u/(t+u), 1]
-2*G[2/(mh2-r), 1-1/u, 1, u/(t+u), 1]
+2*G[2/(mh2-r), 1-1/u, 1, (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, 1, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1-1/u, 1/t, (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, 1/t, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1-1/u, 1/t, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1-1/u, u/mh2, u/(t+u), 1]
+2*G[2/(mh2-r), 1-1/u, u/mh2, (s+u)/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, u/(t+u), (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1-1/u, u/(t+u), 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1-1/u, u/(t+u), 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1-1/u, 2/(mh2-r), u/(t+u), 1]
-2*G[2/(mh2-r), 1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
+2*G[2/(mh2-r), 1-1/u, 2/(mh2+r), u/(t+u), 1]
-2*G[2/(mh2-r), 1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2-r), 1-1/(s+t), 1, s/(s+u), 1]
-G[2/(mh2-r), 1-1/(s+t), 1, t/(t+u), 1]
+4*G[2/(mh2-r), 1-1/(s+t), 1, 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+t), 1/u, t/(t+u), 1]
-G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, s/(s+u), 1]
-G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1/u, 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1/u, 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[2/(mh2-r), 1-1/(s+t), 1-1/t, 1/u, 1]
-3*G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+u), 0, (s+u)/mh2, 1]
-4*G[2/(mh2-r), 1-1/(s+u), 1, 1, 1]
-G[2/(mh2-r), 1-1/(s+u), 1, (s+u)/mh2, 1]
+3*G[2/(mh2-r), 1-1/(s+u), 1, 1-1/(s+u), 1]
-G[2/(mh2-r), 1-1/(s+u), 1/t, 1-1/(s+u), 1]
-2*G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1, 1]
-G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1/t, 1]
+3*G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]
+4*G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1, 1]
-G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1/t, 1]
+3*G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]
-4*G[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1-1/(s+u), 1]
-3*G[2/(mh2+r), 0, 0, t/mh2, 1]
-10*G[2/(mh2+r), 0, 1, 1, 1]
-G[2/(mh2+r), 0, 1, t/(t+u), 1]
+3*G[2/(mh2+r), 0, 1, 1-1/(s+u), 1]
-2*G[2/(mh2+r), 0, 1/mh2, 1/t, 1]
-2*G[2/(mh2+r), 0, 1/t, u/(t+u), 1]
+3*G[2/(mh2+r), 0, 1/t, 1-1/(s+u), 1]
-G[2/(mh2+r), 0, 1/u, 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2+r), 0, 1/u, 2*s/(-t*u+rtus+s+u), 1]
+2*G[2/(mh2+r), 0, t/mh2, t/mh2, 1]
-2*G[2/(mh2+r), 0, t/mh2, t/(t+u), 1]
+2*G[2/(mh2+r), 0, t/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), 0, t/mh2, 2/(mh2-r), 1]
-G[2/(mh2+r), 0, t/mh2, 2/(mh2+r), 1]
-G[2/(mh2+r), 0, t/(t+u), (s+t)/mh2, 1]
+3*G[2/(mh2+r), 0, u/(t+u), 2/(mh2-r), 1]
+3*G[2/(mh2+r), 0, u/(t+u), 2/(mh2+r), 1]
-G[2/(mh2+r), 0, (s+t)/mh2, s/(s+u), 1]
-G[2/(mh2+r), 0, (s+t)/mh2, t/mh2, 1]
+2*G[2/(mh2+r), 0, (s+u)/mh2, 1/t, 1]
-3*G[2/(mh2+r), 0, (s+u)/mh2, 1-1/(s+u), 1]
+3*G[2/(mh2+r), 0, 2/(mh2-r), u/(t+u), 1]
+3*G[2/(mh2+r), 0, 2/(mh2+r), u/(t+u), 1]
-G[2/(mh2+r), 0, 1-1/t, t/mh2, 1]
-G[2/(mh2+r), 0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2+r), 0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
-2*G[2/(mh2+r), 0, 1-1/u, 1/t, 1]
+2*G[2/(mh2+r), 0, 1-1/u, u/(t+u), 1]
-G[2/(mh2+r), 0, 1-1/(s+u), (s+u)/mh2, 1]
-G[2/(mh2+r), 1, 1, s/(s+u), 1]
-G[2/(mh2+r), 1, 1, (s+u)/mh2, 1]
-6*G[2/(mh2+r), 1, 1, 1-1/(s+u), 1]
-G[2/(mh2+r), 1, t/(t+u), 1/u, 1]
-G[2/(mh2+r), 1, u/mh2, (s+u)/mh2, 1]
-3*G[2/(mh2+r), 1, u/(t+u), 2/(mh2-r), 1]
-3*G[2/(mh2+r), 1, u/(t+u), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1, (s+t)/mh2, (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1, (s+t)/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1, (s+u)/mh2, 1, 1]
-G[2/(mh2+r), 1, (s+u)/mh2, 1/t, 1]
+2*G[2/(mh2+r), 1, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1, (s+u)/mh2, 2/(mh2+r), 1]
+3*G[2/(mh2+r), 1, (s+u)/mh2, 1-1/(s+u), 1]
-3*G[2/(mh2+r), 1, 2/(mh2-r), u/(t+u), 1]
+8*G[2/(mh2+r), 1, 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2+r), 1, 2/(mh2-r), 2/(mh2+r), 1]
-6*G[2/(mh2+r), 1, 2/(mh2-r), 1-1/(s+u), 1]
-3*G[2/(mh2+r), 1, 2/(mh2+r), u/(t+u), 1]
+8*G[2/(mh2+r), 1, 2/(mh2+r), (s+u)/mh2, 1]
-6*G[2/(mh2+r), 1, 2/(mh2+r), 1-1/(s+u), 1]
+12*G[2/(mh2+r), 1, 1-1/mh2, 1-1/(s+u), 1]
-G[2/(mh2+r), 1, 1-1/t, t/(t+u), 1]
-G[2/(mh2+r), 1, 1-1/(s+t), 1/u, 1]
+4*G[2/(mh2+r), 1, 1-1/(s+t), 2/(mh2-r), 1]
-6*G[2/(mh2+r), 1, 1-1/(s+u), 1, 1]
-4*G[2/(mh2+r), 1, 1-1/(s+u), (s+u)/mh2, 1]
+6*G[2/(mh2+r), 1, 1-1/(s+u), 1-1/(s+u), 1]
-2*G[2/(mh2+r), 1/mh2, 0, 1/t, 1]
+2*G[2/(mh2+r), 1/mh2, 0, (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1/mh2, 1/t, (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1/mh2, 1/t, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/mh2, 1/t, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1/t, 0, 1, 1]
-2*G[2/(mh2+r), 1/t, 1/t, 1-1/(s+u), 1]
+2*G[2/(mh2+r), 1/t, u/(t+u), (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1/t, u/(t+u), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/t, u/(t+u), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/t, (s+u)/mh2, 1, 1]
+2*G[2/(mh2+r), 1/t, (s+u)/mh2, u/(t+u), 1]
+3*G[2/(mh2+r), 1/t, (s+u)/mh2, 1-1/(s+u), 1]
-2*G[2/(mh2+r), 1/t, 2/(mh2-r), u/(t+u), 1]
-2*G[2/(mh2+r), 1/t, 2/(mh2+r), u/(t+u), 1]
+2*G[2/(mh2+r), 1/t, 1-1/(s+u), 1, 1]
-G[2/(mh2+r), 1/t, 1-1/(s+u), 1/t, 1]
+2*G[2/(mh2+r), 1/t, 1-1/(s+u), (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1/t, 1-1/(s+u), 1-1/(s+u), 1]
-G[2/(mh2+r), 1/u, 0, 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2+r), 1/u, 0, 2*s/(-t*u+rtus+s+u), 1]
-G[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-2*G[2/(mh2+r), 1/u, 1-1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2+r), 1/(s+t), 1/t, (s+u)/mh2, 1]
-G[2/(mh2+r), 1/(s+t), u/mh2, (s+u)/mh2, 1]
+2*G[2/(mh2+r), t/mh2, 0, t/mh2, 1]
-G[2/(mh2+r), t/mh2, 0, t/(t+u), 1]
-G[2/(mh2+r), t/mh2, 0, 2/(mh2-r), 1]
-G[2/(mh2+r), t/mh2, 0, 2/(mh2+r), 1]
-G[2/(mh2+r), t/mh2, 1, s/(s+u), 1]
+2*G[2/(mh2+r), t/mh2, t/mh2, t/(t+u), 1]
-2*G[2/(mh2+r), t/mh2, t/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), t/mh2, t/(t+u), 1/u, 1]
-G[2/(mh2+r), t/mh2, (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), t/mh2, 2/(mh2-r), 1/u, 1]
-G[2/(mh2+r), t/mh2, 2/(mh2+r), 1/u, 1]
-G[2/(mh2+r), t/mh2, 1-1/t, t/(t+u), 1]
-G[2/(mh2+r), u/mh2, 1, (s+u)/mh2, 1]
-3*G[2/(mh2+r), u/mh2, u/(t+u), 2/(mh2-r), 1]
-3*G[2/(mh2+r), u/mh2, u/(t+u), 2/(mh2+r), 1]
+2*G[2/(mh2+r), u/mh2, (s+u)/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2+r), u/mh2, (s+u)/mh2, 2/(mh2+r), 1]
-3*G[2/(mh2+r), u/mh2, 2/(mh2-r), u/(t+u), 1]
+2*G[2/(mh2+r), u/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-3*G[2/(mh2+r), u/mh2, 2/(mh2+r), u/(t+u), 1]
+2*G[2/(mh2+r), u/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2+r), (s+t)/mh2, 0, s/(s+u), 1]
-G[2/(mh2+r), (s+t)/mh2, 0, t/mh2, 1]
-4*G[2/(mh2+r), (s+t)/mh2, 1, 2/(mh2-r), 1]
-G[2/(mh2+r), (s+t)/mh2, t/mh2, t/(t+u), 1]
-G[2/(mh2+r), (s+t)/mh2, t/(t+u), (s+t)/mh2, 1]
+2*G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1, 1]
-G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, t/(t+u), 1]
-G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1/u, 1]
+4*G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 2/(mh2-r), 1]
-3*G[2/(mh2+r), (s+u)/mh2, 0, 1, 1]
+2*G[2/(mh2+r), (s+u)/mh2, 0, 1/t, 1]
+4*G[2/(mh2+r), (s+u)/mh2, 1, 1, 1]
-3*G[2/(mh2+r), (s+u)/mh2, 1, 1-1/(s+u), 1]
+3*G[2/(mh2+r), (s+u)/mh2, 1/t, 1-1/(s+u), 1]
+3*G[2/(mh2+r), (s+u)/mh2, u/(t+u), 2/(mh2-r), 1]
+3*G[2/(mh2+r), (s+u)/mh2, u/(t+u), 2/(mh2+r), 1]
+4*G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1, 1]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, u/(t+u), 1]
-6*G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1-1/(s+u), 1]
+3*G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), u/(t+u), 1]
+3*G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), u/(t+u), 1]
-6*G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1, 1]
-4*G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), (s+u)/mh2, 1]
+6*G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1-1/(s+u), 1]
+3*G[2/(mh2+r), 2/(mh2-r), 0, 1, 1]
-G[2/(mh2+r), 2/(mh2-r), 0, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1, u/(t+u), 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1, 2/(mh2+r), 1]
+3*G[2/(mh2+r), 2/(mh2-r), 1, 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2-r), 1/t, 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2-r), u/mh2, u/(t+u), 1]
-2*G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1, 1]
+3*G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1, 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2+r), 0, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1, u/(t+u), 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1, (s+u)/mh2, 1]
+3*G[2/(mh2+r), 2/(mh2+r), 1, 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2+r), 1/t, 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2+r), u/mh2, u/(t+u), 1]
-2*G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1, 1]
+3*G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1, 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1]
+2*G[2/(mh2+r), 1-1/mh2, 1, (s+u)/mh2, 1]
+6*G[2/(mh2+r), 1-1/mh2, 1, 1-1/(s+u), 1]
-2*G[2/(mh2+r), 1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1]
-2*G[2/(mh2+r), 1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1]
-8*G[2/(mh2+r), 1-1/mh2, 1-1/mh2, 1-1/(s+u), 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1]
+4*G[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1, 1]
+2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1]
-4*G[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1]
-G[2/(mh2+r), 1-1/t, 0, t/mh2, 1]
-G[2/(mh2+r), 1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]
-G[2/(mh2+r), 1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]
+2*G[2/(mh2+r), 1-1/t, 1, s/(s+u), 1]
-G[2/(mh2+r), 1-1/t, 1, (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/t, t/mh2, t/(t+u), 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2+r), (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-2*G[2/(mh2+r), 1-1/u, 0, 1/t, 1]
+2*G[2/(mh2+r), 1-1/u, 0, u/(t+u), 1]
-2*G[2/(mh2+r), 1-1/u, 1, u/(t+u), 1]
+2*G[2/(mh2+r), 1-1/u, 1, (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, 1, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1-1/u, 1/t, (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, 1/t, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1-1/u, 1/t, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1-1/u, u/mh2, u/(t+u), 1]
+2*G[2/(mh2+r), 1-1/u, u/mh2, (s+u)/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, u/(t+u), (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1-1/u, u/(t+u), 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1-1/u, u/(t+u), 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1-1/u, 2/(mh2-r), u/(t+u), 1]
-2*G[2/(mh2+r), 1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
+2*G[2/(mh2+r), 1-1/u, 2/(mh2+r), u/(t+u), 1]
-2*G[2/(mh2+r), 1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+t), 1, s/(s+u), 1]
-G[2/(mh2+r), 1-1/(s+t), 1, t/(t+u), 1]
+4*G[2/(mh2+r), 1-1/(s+t), 1, 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+t), 1/u, t/(t+u), 1]
-G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, s/(s+u), 1]
-G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1/u, 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1/u, 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+t), 1-1/t, 1/u, 1]
-3*G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+u), 0, (s+u)/mh2, 1]
-4*G[2/(mh2+r), 1-1/(s+u), 1, 1, 1]
-G[2/(mh2+r), 1-1/(s+u), 1, (s+u)/mh2, 1]
+3*G[2/(mh2+r), 1-1/(s+u), 1, 1-1/(s+u), 1]
-G[2/(mh2+r), 1-1/(s+u), 1/t, 1-1/(s+u), 1]
-2*G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1, 1]
-G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1/t, 1]
+3*G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]
+4*G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1, 1]
-G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1/t, 1]
+3*G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]
-4*G[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1-1/(s+u), 1]
-G[1-1/mh2, 0, 0, 1, 1]
-G[1-1/mh2, 0, 1, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/mh2, 0, 1, 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/mh2, 0, 2/(mh2-r), t/mh2, 1]
-G[1-1/mh2, 0, 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/mh2, 0, 2/(mh2+r), t/mh2, 1]
-G[1-1/mh2, 0, 2/(mh2+r), (s+u)/mh2, 1]
-G[1-1/mh2, 0, 1-1/t, 1, 1]
-G[1-1/mh2, 0, 1-1/t, 2/(mh2-r), 1]
-G[1-1/mh2, 0, 1-1/t, 2/(mh2+r), 1]
-G[1-1/mh2, 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/mh2, 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/mh2, 0, 1-1/(s+u), 2/(mh2-r), 1]
-G[1-1/mh2, 0, 1-1/(s+u), 2/(mh2+r), 1]
-G[1-1/mh2, 1, 0, 1/t, 1]
-G[1-1/mh2, 1, 0, t/(t+u), 1]
+2*G[1-1/mh2, 1, 0, (s+u)/mh2, 1]
-G[1-1/mh2, 1, 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/mh2, 1, 0, 2*s/(-t*u+rtus+s+u), 1]
+2*G[1-1/mh2, 1, 1, s/(s+u), 1]
+6*G[1-1/mh2, 1, 1, 1-1/(s+u), 1]
-G[1-1/mh2, 1, t/mh2, (s+t)/mh2, 1]
-G[1-1/mh2, 1, (s+t)/mh2, t/(t+u), 1]
-2*G[1-1/mh2, 1, (s+t)/mh2, 2/(mh2-r), 1]
+2*G[1-1/mh2, 1, (s+u)/mh2, 1, 1]
-3*G[1-1/mh2, 1, (s+u)/mh2, 1-1/(s+u), 1]
-6*G[1-1/mh2, 1, 2/(mh2-r), (s+u)/mh2, 1]
+6*G[1-1/mh2, 1, 2/(mh2-r), 1-1/(s+u), 1]
-6*G[1-1/mh2, 1, 2/(mh2+r), (s+u)/mh2, 1]
+6*G[1-1/mh2, 1, 2/(mh2+r), 1-1/(s+u), 1]
-G[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-12*G[1-1/mh2, 1, 1-1/mh2, 1-1/(s+u), 1]
-4*G[1-1/mh2, 1, 1-1/(s+t), 2/(mh2-r), 1]
+6*G[1-1/mh2, 1, 1-1/(s+u), 1, 1]
-G[1-1/mh2, 1, 1-1/(s+u), 1/t, 1]
+4*G[1-1/mh2, 1, 1-1/(s+u), (s+u)/mh2, 1]
-6*G[1-1/mh2, 1, 1-1/(s+u), 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 0, 1/u, 1]
-G[1-1/mh2, 2/(mh2-r), 0, s/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 0, t/mh2, 1]
-2*G[1-1/mh2, 2/(mh2-r), 0, (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 1, s/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 1, t/(t+u), 1]
+3*G[1-1/mh2, 2/(mh2-r), 1, 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 1/t, 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 1/u, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2-r), t/mh2, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, s/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
+2*G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]
-2*G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1, 1]
-G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1/t, 1]
+3*G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-2*G[1-1/mh2, 2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/t, 1/u, 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]
+2*G[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1, 1]
-2*G[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 0, 1/u, 1]
-G[1-1/mh2, 2/(mh2+r), 0, s/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 0, t/mh2, 1]
-2*G[1-1/mh2, 2/(mh2+r), 0, (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 1, s/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 1, t/(t+u), 1]
+3*G[1-1/mh2, 2/(mh2+r), 1, 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 1/t, 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 1/u, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2+r), t/mh2, t/(t+u), 1]
-G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, s/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
+2*G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]
-2*G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1, 1]
-G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1/t, 1]
+3*G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-2*G[1-1/mh2, 2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/t, 1/u, 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]
+2*G[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1, 1]
-2*G[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1]
-4*G[1-1/mh2, 1-1/mh2, 1, (s+u)/mh2, 1]
-12*G[1-1/mh2, 1-1/mh2, 1, 1-1/(s+u), 1]
+4*G[1-1/mh2, 1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-4*G[1-1/mh2, 1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1]
+4*G[1-1/mh2, 1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-4*G[1-1/mh2, 1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1]
+16*G[1-1/mh2, 1-1/mh2, 1-1/mh2, 1-1/(s+u), 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1]
-8*G[1-1/mh2, 1-1/mh2, 1-1/(s+u), 1, 1]
-4*G[1-1/mh2, 1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1]
+8*G[1-1/mh2, 1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1]
-G[1-1/mh2, 1-1/t, 0, 1, 1]
-G[1-1/mh2, 1-1/t, 0, 2/(mh2-r), 1]
-G[1-1/mh2, 1-1/t, 0, 2/(mh2+r), 1]
-2*G[1-1/mh2, 1-1/t, 1, s/(s+u), 1]
-G[1-1/mh2, 1-1/t, 1, t/(t+u), 1]
-G[1-1/mh2, 1-1/t, t/mh2, (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/t, 2/(mh2-r), 1/u, 1]
-G[1-1/mh2, 1-1/t, 2/(mh2+r), 1/u, 1]
-G[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/mh2, 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]
-4*G[1-1/mh2, 1-1/(s+t), 1, 2/(mh2-r), 1]
-G[1-1/mh2, 1-1/(s+t), 1/u, (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, t/(t+u), 1]
-2*G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 2/(mh2-r), 1]
-G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1-1/mh2, 1-1/(s+t), 1-1/t, t/(t+u), 1]
-G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1/u, 1]
+3*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 2/(mh2-r), 1]
-G[1-1/mh2, 1-1/(s+u), 0, 2/(mh2-r), 1]
-G[1-1/mh2, 1-1/(s+u), 0, 2/(mh2+r), 1]
+4*G[1-1/mh2, 1-1/(s+u), 1, 1, 1]
-3*G[1-1/mh2, 1-1/(s+u), 1, 1-1/(s+u), 1]
+2*G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1, 1]
-3*G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1-1/(s+u), 1]
-G[1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1/t, 1]
-G[1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1/t, 1]
-4*G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1, 1]
-3*G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), (s+u)/mh2, 1]
+4*G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1-1/(s+u), 1]
-G[1-1/t, 0, 0, t/(t+u), 1]
-G[1-1/t, 0, 0, 2/(mh2-r), 1]
-G[1-1/t, 0, 0, 2/(mh2+r), 1]
-G[1-1/t, 0, 1, 1, 1]
-G[1-1/t, 0, 1, t/mh2, 1]
-G[1-1/t, 0, 1, (s+t)/mh2, 1]
-G[1-1/t, 0, 1/u, (s+t)/mh2, 1]
-2*G[1-1/t, 0, t/mh2, t/mh2, 1]
-G[1-1/t, 0, t/mh2, (s+t)/mh2, 1]
-G[1-1/t, 0, t/(t+u), 1, 1]
-G[1-1/t, 0, t/(t+u), 2/(mh2-r), 1]
-G[1-1/t, 0, t/(t+u), 2/(mh2+r), 1]
-G[1-1/t, 0, 2/(mh2-r), t/(t+u), 1]
-G[1-1/t, 0, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/t, 0, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/t, 0, 2/(mh2+r), t/(t+u), 1]
-G[1-1/t, 0, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/t, 0, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/t, 1, 0, 1/u, 1]
-G[1-1/t, 1, 0, s/(s+u), 1]
-G[1-1/t, 1, 0, t/mh2, 1]
-G[1-1/t, 1, 1, s/(s+u), 1]
-G[1-1/t, 1, 1, t/(t+u), 1]
-G[1-1/t, 1, t/mh2, t/(t+u), 1]
-G[1-1/t, 1, t/(t+u), (s+t)/mh2, 1]
-G[1-1/t, 1, (s+t)/mh2, 1/u, 1]
-G[1-1/t, 1, (s+t)/mh2, s/(s+u), 1]
-G[1-1/t, 1, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1-1/t, 1, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1-1/t, 1, 1-1/t, 1/u, 1]
-G[1-1/t, 1/u, 0, 1/u, 1]
-G[1-1/t, 1/u, 0, s/(s+u), 1]
-G[1-1/t, 1/u, t/(t+u), t/(t+u), 1]
-G[1-1/t, 1/u, (s+t)/mh2, 1/u, 1]
-G[1-1/t, 1/u, (s+t)/mh2, s/(s+u), 1]
-G[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
-G[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
-G[1-1/t, 1/u, 1-1/t, 1/u, 1]
-G[1-1/t, t/mh2, 0, 1/u, 1]
-G[1-1/t, t/mh2, 0, s/(s+u), 1]
-2*G[1-1/t, t/mh2, 0, t/mh2, 1]
-2*G[1-1/t, t/mh2, t/mh2, t/(t+u), 1]
+2*G[1-1/t, t/mh2, t/mh2, (s+t)/mh2, 1]
-G[1-1/t, t/mh2, t/(t+u), (s+t)/mh2, 1]
-G[1-1/t, t/mh2, (s+t)/mh2, 1/u, 1]
-G[1-1/t, t/mh2, (s+t)/mh2, s/(s+u), 1]
-G[1-1/t, t/mh2, 2/(mh2-r), (s+t)/mh2, 1]
-G[1-1/t, t/mh2, 2/(mh2+r), (s+t)/mh2, 1]
-G[1-1/t, t/mh2, 1-1/t, 1/u, 1]
-G[1-1/t, t/(t+u), 0, 1, 1]
-G[1-1/t, t/(t+u), 0, 2/(mh2-r), 1]
-G[1-1/t, t/(t+u), 0, 2/(mh2+r), 1]
-2*G[1-1/t, t/(t+u), 1, s/(s+u), 1]
-G[1-1/t, t/(t+u), 1, t/(t+u), 1]
-G[1-1/t, t/(t+u), t/mh2, (s+t)/mh2, 1]
-G[1-1/t, t/(t+u), t/(t+u), 1/u, 1]
-G[1-1/t, t/(t+u), (s+t)/mh2, (s+t)/mh2, 1]
-G[1-1/t, t/(t+u), 2/(mh2-r), 1/u, 1]
-G[1-1/t, t/(t+u), 2/(mh2+r), 1/u, 1]
-G[1-1/t, t/(t+u), 1-1/t, t/(t+u), 1]
-G[1-1/t, 2/(mh2-r), 0, t/(t+u), 1]
-G[1-1/t, 2/(mh2-r), 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/t, 2/(mh2-r), 0, 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/t, 2/(mh2-r), 1, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2-r), t/mh2, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2-r), t/(t+u), 1/u, 1]
-G[1-1/t, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1-1/t, 2/(mh2-r), 1-1/t, t/(t+u), 1]
-G[1-1/t, 2/(mh2+r), 0, t/(t+u), 1]
-G[1-1/t, 2/(mh2+r), 0, 2*s/(-t*u-rtus+s+u), 1]
-G[1-1/t, 2/(mh2+r), 0, 2*s/(-t*u+rtus+s+u), 1]
-G[1-1/t, 2/(mh2+r), 1, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2+r), t/mh2, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2+r), t/(t+u), 1/u, 1]
-G[1-1/t, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
-G[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1/u, 1]
-G[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
-G[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1/u, 1]
-G[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
-G[1-1/t, 2/(mh2+r), 1-1/t, t/(t+u), 1]
+4*G[1-1/u, 0, 1/t, 1/t, 1]
-G[1-1/u, 0, 1/(s+t), 1/t, 1]
-4*G[1-1/u, 0, u/(t+u), 1/t, 1]
-G[1-1/u, 0, 2/(mh2-r), 1/t, 1]
-G[1-1/u, 0, 2/(mh2+r), 1/t, 1]
+4*G[1-1/u, 0, 1-1/u, 1/t, 1]
-4*G[1-1/u, 0, 1-1/u, u/(t+u), 1]
-G[1-1/u, 1, 1, u/(t+u), 1]
-3*G[1-1/u, 1, 1, 2/(mh2+r), 1]
-G[1-1/u, 1, u/mh2, u/(t+u), 1]
+3*G[1-1/u, 1, u/(t+u), 2/(mh2-r), 1]
+3*G[1-1/u, 1, u/(t+u), 2/(mh2+r), 1]
-G[1-1/u, 1, (s+u)/mh2, (s+u)/mh2, 1]
-2*G[1-1/u, 1, (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1-1/u, 1, (s+u)/mh2, 2/(mh2+r), 1]
+3*G[1-1/u, 1, 2/(mh2-r), u/(t+u), 1]
-2*G[1-1/u, 1, 2/(mh2-r), (s+u)/mh2, 1]
+3*G[1-1/u, 1, 2/(mh2+r), u/(t+u), 1]
-2*G[1-1/u, 1, 2/(mh2+r), (s+u)/mh2, 1]
+4*G[1-1/u, 1/t, 0, 1/t, 1]
-4*G[1-1/u, 1/t, 1/t, (s+u)/mh2, 1]
+4*G[1-1/u, 1/t, 1/t, 2/(mh2-r), 1]
+4*G[1-1/u, 1/t, 1/t, 2/(mh2+r), 1]
-G[1-1/u, 1/t, (s+u)/mh2, (s+u)/mh2, 1]
-2*G[1-1/u, 1/t, (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1-1/u, 1/t, (s+u)/mh2, 2/(mh2+r), 1]
+2*G[1-1/u, 1/t, 2/(mh2-r), (s+u)/mh2, 1]
+2*G[1-1/u, 1/t, 2/(mh2+r), (s+u)/mh2, 1]
-G[1-1/u, 1/(s+t), 0, 1/t, 1]
-G[1-1/u, 1/(s+t), 1/t, 2/(mh2-r), 1]
-G[1-1/u, 1/(s+t), 1/t, 2/(mh2+r), 1]
-G[1-1/u, 1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/u, 1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]
-G[1-1/u, u/mh2, 1, u/(t+u), 1]
-G[1-1/u, u/mh2, 1, 2/(mh2+r), 1]
-G[1-1/u, u/mh2, u/mh2, u/(t+u), 1]
+3*G[1-1/u, u/mh2, u/(t+u), 2/(mh2-r), 1]
+3*G[1-1/u, u/mh2, u/(t+u), 2/(mh2+r), 1]
-G[1-1/u, u/mh2, (s+u)/mh2, (s+u)/mh2, 1]
-2*G[1-1/u, u/mh2, (s+u)/mh2, 2/(mh2-r), 1]
-2*G[1-1/u, u/mh2, (s+u)/mh2, 2/(mh2+r), 1]
+3*G[1-1/u, u/mh2, 2/(mh2-r), u/(t+u), 1]
-2*G[1-1/u, u/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+3*G[1-1/u, u/mh2, 2/(mh2+r), u/(t+u), 1]
-2*G[1-1/u, u/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-4*G[1-1/u, u/(t+u), 0, 1/t, 1]
+4*G[1-1/u, u/(t+u), 1/t, (s+u)/mh2, 1]
-4*G[1-1/u, u/(t+u), 1/t, 2/(mh2-r), 1]
-4*G[1-1/u, u/(t+u), 1/t, 2/(mh2+r), 1]
+2*G[1-1/u, u/(t+u), (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1-1/u, u/(t+u), (s+u)/mh2, 2/(mh2+r), 1]
-2*G[1-1/u, u/(t+u), 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/u, u/(t+u), 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/u, u/(t+u), 2/(mh2-r), 2/(mh2+r), 1]
-2*G[1-1/u, u/(t+u), 2/(mh2+r), (s+u)/mh2, 1]
-G[1-1/u, u/(t+u), 2/(mh2+r), 2/(mh2-r), 1]
-G[1-1/u, u/(t+u), 2/(mh2+r), 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2-r), 0, 1/t, 1]
-G[1-1/u, 2/(mh2-r), 1, u/(t+u), 1]
-G[1-1/u, 2/(mh2-r), 1, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2-r), 1/t, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), 1/t, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2-r), u/mh2, u/(t+u), 1]
-2*G[1-1/u, 2/(mh2-r), u/(t+u), (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2-r), u/(t+u), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), u/(t+u), 2/(mh2+r), 1]
+2*G[1-1/u, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1-1/u, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2-r), 2/(mh2-r), u/(t+u), 1]
-G[1-1/u, 2/(mh2-r), 2/(mh2+r), u/(t+u), 1]
-G[1-1/u, 2/(mh2+r), 0, 1/t, 1]
-G[1-1/u, 2/(mh2+r), 1, u/(t+u), 1]
-G[1-1/u, 2/(mh2+r), 1, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2+r), 1/t, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), 1/t, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2+r), u/mh2, u/(t+u), 1]
-2*G[1-1/u, 2/(mh2+r), u/(t+u), (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2+r), u/(t+u), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), u/(t+u), 2/(mh2+r), 1]
+2*G[1-1/u, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
+2*G[1-1/u, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
-G[1-1/u, 2/(mh2+r), 2/(mh2-r), u/(t+u), 1]
-G[1-1/u, 2/(mh2+r), 2/(mh2+r), u/(t+u), 1]
+4*G[1-1/u, 1-1/u, 0, 1/t, 1]
-4*G[1-1/u, 1-1/u, 0, u/(t+u), 1]
+4*G[1-1/u, 1-1/u, 1, u/(t+u), 1]
-4*G[1-1/u, 1-1/u, 1, (s+u)/mh2, 1]
+4*G[1-1/u, 1-1/u, 1, 2/(mh2+r), 1]
-4*G[1-1/u, 1-1/u, 1/t, (s+u)/mh2, 1]
+4*G[1-1/u, 1-1/u, 1/t, 2/(mh2-r), 1]
+4*G[1-1/u, 1-1/u, 1/t, 2/(mh2+r), 1]
+4*G[1-1/u, 1-1/u, u/mh2, u/(t+u), 1]
-4*G[1-1/u, 1-1/u, u/mh2, (s+u)/mh2, 1]
+4*G[1-1/u, 1-1/u, u/(t+u), (s+u)/mh2, 1]
-4*G[1-1/u, 1-1/u, u/(t+u), 2/(mh2-r), 1]
-4*G[1-1/u, 1-1/u, u/(t+u), 2/(mh2+r), 1]
-4*G[1-1/u, 1-1/u, 2/(mh2-r), u/(t+u), 1]
+4*G[1-1/u, 1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
-4*G[1-1/u, 1-1/u, 2/(mh2+r), u/(t+u), 1]
+4*G[1-1/u, 1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
-31733/18918*Log[2-mh2+r]
+G[0, 0, t/(1-s-u), 1]
+G[0, t/(1+t), 1-1/t, 1]
+G[0, 1-1/mh2, 1-1/t, 1]
+G[1/t, 2/(mh2-r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2+r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2+r), 1]
+G[t/(1-s-u), 0, t/(1-s-u), 1]
+G[2/(mh2-r), 1, u/mh2, 1]
+G[2/(mh2-r), 1/t, 1-1/(s+u), 1]
+G[2/(mh2-r), 1/(s+t), 1/t, 1]
+G[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1]
+G[2/(mh2+r), 1, u/mh2, 1]
+G[2/(mh2+r), 1/t, 1-1/(s+u), 1]
+G[2/(mh2+r), 1/(s+t), 1/t, 1]
+G[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1]
+G[1-1/mh2, 0, 1-1/t, 1]
+G[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1]
+G[1-1/t, t/(1+t), 1-1/t, 1]
+G[0, 0, 1/u, t/(t+u), 1]
+G[0, 0, -u/(s+t), -u/s, 1]
+G[0, 0, 1-1/mh2, 2/(mh2-r), 1]
+G[0, 0, 1-1/mh2, 2/(mh2+r), 1]
+G[0, 0, 1-1/t, 1/u, 1]
+G[0, 0, 1-1/t, t/mh2, 1]
+G[0, 1/t, 0, u/(t+u), 1]
+G[0, 1/t, (s+u)/mh2, 1, 1]
+G[0, 1/t, 1-1/(s+u), (s+u)/mh2, 1]
+G[0, 1/u, 0, t/mh2, 1]
+G[0, 1/u, 1/u, 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1/u, 1/u, 2*s/(-t*u+rtus+s+u), 1]
+G[0, 1/u, t/(t+u), 1, 1]
+G[0, 1/u, t/(t+u), 2/(mh2-r), 1]
+G[0, 1/u, t/(t+u), 2/(mh2+r), 1]
+G[0, 1/u, (s+t)/mh2, t/mh2, 1]
+G[0, 1/u, 2/(mh2-r), t/(t+u), 1]
+G[0, 1/u, 2/(mh2+r), t/(t+u), 1]
+G[0, 1/u, 1-1/t, t/mh2, 1]
+G[0, 1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
+G[0, t/(1-s-u), 0, -t/(s+u), 1]
+G[0, 2/(mh2-r), 0, t/(t+u), 1]
+G[0, 2/(mh2-r), 1/(s+t), 1/t, 1]
+G[0, 2/(mh2-r), t/mh2, (s+t)/mh2, 1]
+G[0, 2/(mh2-r), (s+t)/mh2, t/(t+u), 1]
+G[0, 2/(mh2-r), 1-1/t, 1, 1]
+G[0, 2/(mh2-r), 1-1/t, 2/(mh2-r), 1]
+G[0, 2/(mh2-r), 1-1/t, 2/(mh2+r), 1]
+G[0, 2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
+G[0, 2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+G[0, 2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1]
+G[0, 2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 0, t/(t+u), 1]
+G[0, 2/(mh2+r), 1/(s+t), 1/t, 1]
+G[0, 2/(mh2+r), t/mh2, (s+t)/mh2, 1]
+G[0, 2/(mh2+r), (s+t)/mh2, t/(t+u), 1]
+G[0, 2/(mh2+r), 1-1/t, 1, 1]
+G[0, 2/(mh2+r), 1-1/t, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1-1/t, 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
+G[0, 2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+G[0, 2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1]
+G[0, 1-1/mh2, 0, 2/(mh2-r), 1]
+G[0, 1-1/mh2, 0, 2/(mh2+r), 1]
+G[0, 1-1/mh2, 1, t/mh2, 1]
+G[0, 1-1/mh2, 1, (s+u)/mh2, 1]
+G[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1]
+G[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1]
+G[0, 1-1/mh2, 1-1/t, t/mh2, 1]
+G[0, 1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
+G[0, 1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1]
+G[0, 1-1/t, 0, 1/u, 1]
+G[0, 1-1/t, 0, t/mh2, 1]
+G[0, 1-1/t, 1, t/(t+u), 1]
+G[0, 1-1/t, 1, 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1-1/t, 1, 2*s/(-t*u+rtus+s+u), 1]
+G[0, 1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), 1]
+G[0, 1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), 1]
+G[0, 1-1/t, t/mh2, t/(t+u), 1]
+G[0, 1-1/t, t/mh2, 2/(mh2-r), 1]
+G[0, 1-1/t, t/mh2, 2/(mh2+r), 1]
+G[0, 1-1/t, t/(t+u), t/mh2, 1]
+G[0, 1-1/t, t/(t+u), (s+t)/mh2, 1]
+G[0, 1-1/t, 2/(mh2-r), 1, 1]
+G[0, 1-1/t, 2/(mh2-r), t/mh2, 1]
+G[0, 1-1/t, 2/(mh2-r), (s+t)/mh2, 1]
+G[0, 1-1/t, 2/(mh2+r), 1, 1]
+G[0, 1-1/t, 2/(mh2+r), t/mh2, 1]
+G[0, 1-1/t, 2/(mh2+r), (s+t)/mh2, 1]
+G[1/mh2, 0, 1, (s+u)/mh2, 1]
+G[1/mh2, 0, u/mh2, (s+u)/mh2, 1]
+G[1/mh2, 1/t, 2/(mh2-r), 2/(mh2-r), 1]
+G[1/mh2, 1/t, 2/(mh2-r), 2/(mh2+r), 1]
+G[1/mh2, 1/t, 2/(mh2+r), 2/(mh2-r), 1]
+G[1/mh2, 1/t, 2/(mh2+r), 2/(mh2+r), 1]
+G[1/mh2, 1/(s+t), 1/t, (s+u)/mh2, 1]
+G[1/mh2, 1/(s+t), u/mh2, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), 1/t, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2+r), 1/t, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
+G[1/t, 0, 1, (s+u)/mh2, 1]
+G[1/t, 0, 1-1/(s+u), (s+u)/mh2, 1]
+G[1/t, u/(t+u), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/t, u/(t+u), 2/(mh2-r), 2/(mh2+r), 1]
+G[1/t, u/(t+u), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/t, u/(t+u), 2/(mh2+r), 2/(mh2+r), 1]
+G[1/t, (s+u)/mh2, (s+u)/mh2, u/(t+u), 1]
+G[1/t, 2/(mh2-r), u/(t+u), 2/(mh2-r), 1]
+G[1/t, 2/(mh2-r), u/(t+u), 2/(mh2+r), 1]
+G[1/t, 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+G[1/t, 2/(mh2-r), 2/(mh2-r), u/(t+u), 1]
+G[1/t, 2/(mh2-r), 2/(mh2+r), u/(t+u), 1]
+G[1/t, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
+G[1/t, 2/(mh2+r), u/(t+u), 2/(mh2-r), 1]
+G[1/t, 2/(mh2+r), u/(t+u), 2/(mh2+r), 1]
+G[1/t, 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
+G[1/t, 2/(mh2+r), 2/(mh2-r), u/(t+u), 1]
+G[1/t, 2/(mh2+r), 2/(mh2+r), u/(t+u), 1]
+G[1/t, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
+G[1/t, 1-1/(s+u), 0, (s+u)/mh2, 1]
+G[1/t, 1-1/(s+u), 1, (s+u)/mh2, 1]
+G[1/t, 1-1/(s+u), 1/t, 1-1/(s+u), 1]
+G[1/t, 1-1/(s+u), (s+u)/mh2, 1/t, 1]
+G[1/t, 1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]
+G[1/t, 1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]
+G[1/t, 1-1/(s+u), 1-1/(s+u), 1/t, 1]
+G[1/u, 0, 1/u, 2*s/(-t*u-rtus+s+u), 1]
+G[1/u, 0, 1/u, 2*s/(-t*u+rtus+s+u), 1]
+G[1/u, 0, t/mh2, t/(t+u), 1]
+G[1/u, 0, t/(t+u), 2/(mh2-r), 1]
+G[1/u, 0, t/(t+u), 2/(mh2+r), 1]
+G[1/u, 0, (s+t)/mh2, s/(s+u), 1]
+G[1/u, 0, (s+t)/mh2, t/mh2, 1]
+G[1/u, 0, 2/(mh2-r), t/(t+u), 1]
+G[1/u, 0, 2/(mh2+r), t/(t+u), 1]
+G[1/u, 0, 1-1/t, t/mh2, 1]
+G[1/u, 0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
+G[1/u, 0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
+G[1/u, 1/u, 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1/u, 1/u, 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1/u, 1/u, t/(t+u), t/(t+u), 1]
+G[1/u, 1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1/u, 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1/u, 1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1/u, 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1/u, 1/u, 1-1/t, 1/u, 1]
+G[1/u, t/(t+u), 0, 1, 1]
+G[1/u, t/(t+u), 0, 2/(mh2-r), 1]
+G[1/u, t/(t+u), 0, 2/(mh2+r), 1]
+G[1/u, t/(t+u), 1, t/(t+u), 1]
+G[1/u, t/(t+u), t/mh2, (s+t)/mh2, 1]
+G[1/u, t/(t+u), t/(t+u), 1/u, 1]
+G[1/u, t/(t+u), (s+t)/mh2, (s+t)/mh2, 1]
+G[1/u, t/(t+u), 2/(mh2-r), 1/u, 1]
+G[1/u, t/(t+u), 2/(mh2+r), 1/u, 1]
+G[1/u, t/(t+u), 1-1/t, t/(t+u), 1]
+G[1/u, (s+t)/mh2, 0, s/(s+u), 1]
+G[1/u, (s+t)/mh2, 0, t/mh2, 1]
+G[1/u, (s+t)/mh2, t/mh2, t/(t+u), 1]
+G[1/u, (s+t)/mh2, t/(t+u), (s+t)/mh2, 1]
+G[1/u, (s+t)/mh2, (s+t)/mh2, t/(t+u), 1]
+G[1/u, (s+t)/mh2, 1-1/(s+t), 1/u, 1]
+G[1/u, 2/(mh2-r), 0, t/(t+u), 1]
+G[1/u, 2/(mh2-r), t/mh2, (s+t)/mh2, 1]
+G[1/u, 2/(mh2-r), t/(t+u), 1/u, 1]
+G[1/u, 2/(mh2-r), 1-1/t, t/(t+u), 1]
+G[1/u, 2/(mh2-r), 1-1/(s+t), 1/u, 1]
+G[1/u, 2/(mh2+r), 0, t/(t+u), 1]
+G[1/u, 2/(mh2+r), t/mh2, (s+t)/mh2, 1]
+G[1/u, 2/(mh2+r), t/(t+u), 1/u, 1]
+G[1/u, 2/(mh2+r), 1-1/t, t/(t+u), 1]
+G[1/u, 2/(mh2+r), 1-1/(s+t), 1/u, 1]
+G[1/u, 1-1/t, 0, t/mh2, 1]
+G[1/u, 1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1/u, 1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1/u, 1-1/t, 1, (s+t)/mh2, 1]
+G[1/u, 1-1/t, t/mh2, t/(t+u), 1]
+G[1/u, 1-1/t, 2/(mh2-r), (s+t)/mh2, 1]
+G[1/u, 1-1/t, 2/(mh2+r), (s+t)/mh2, 1]
+G[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1/u, 1-1/(s+t), 1, s/(s+u), 1]
+G[1/u, 1-1/(s+t), 1, t/(t+u), 1]
+G[1/u, 1-1/(s+t), 1/u, t/(t+u), 1]
+G[1/u, 1-1/(s+t), (s+t)/mh2, s/(s+u), 1]
+G[1/u, 1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]
+G[1/u, 1-1/(s+t), 2/(mh2-r), 1/u, 1]
+G[1/u, 1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/u, 1-1/(s+t), 2/(mh2+r), 1/u, 1]
+G[1/u, 1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[1/u, 1-1/(s+t), 1-1/t, 1/u, 1]
+G[t/(1-s-u), -t/(s+u), -t/(s+u), -t/(s+u), 1]
+G[u/(1-s-t), 0, 0, -u/s, 1]
+G[u/(1-s-t), 0, -u/(s+t), -u/s, 1]
+G[u/(1-s-t), -u/(s+t), -u/(s+t), -u/s, 1]
+G[2/(mh2-r), 0, 0, t/(t+u), 1]
+G[2/(mh2-r), 0, 1, s/(s+u), 1]
+G[2/(mh2-r), 0, 1/u, t/(t+u), 1]
+G[2/(mh2-r), 0, 1/(s+t), 1/t, 1]
+G[2/(mh2-r), 0, t/(t+u), 1/u, 1]
+G[2/(mh2-r), 0, (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2-r), 0, (s+u)/mh2, 1, 1]
+G[2/(mh2-r), 0, 1-1/t, 1, 1]
+G[2/(mh2-r), 0, 1-1/t, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, 1-1/t, 2/(mh2+r), 1]
+G[2/(mh2-r), 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2-r), 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2-r), 0, 1-1/(s+u), 2/(mh2-r), 1]
+G[2/(mh2-r), 0, 1-1/(s+u), 2/(mh2+r), 1]
+G[2/(mh2-r), 1, 0, 1/t, 1]
+G[2/(mh2-r), 1, 1, u/(t+u), 1]
+G[2/(mh2-r), 1, t/(t+u), (s+t)/mh2, 1]
+G[2/(mh2-r), 1, u/mh2, u/(t+u), 1]
+G[2/(mh2-r), 1, (s+t)/mh2, 1/u, 1]
+G[2/(mh2-r), 1, (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2-r), 1, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), 1, 1-1/t, 1/u, 1]
+G[2/(mh2-r), 1, 1-1/(s+u), 1/t, 1]
+G[2/(mh2-r), 1/u, 0, s/(s+u), 1]
+G[2/(mh2-r), 1/u, (s+t)/mh2, s/(s+u), 1]
+G[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2-r), 1/u, 1-1/(s+t), 1/u, 1]
+G[2/(mh2-r), 1/(s+t), 0, 1/t, 1]
+G[2/(mh2-r), 1/(s+t), 1/t, 2/(mh2-r), 1]
+G[2/(mh2-r), 1/(s+t), 1/t, 2/(mh2+r), 1]
+G[2/(mh2-r), 1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2-r), 1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2-r), t/mh2, 0, 1/u, 1]
+G[2/(mh2-r), t/mh2, 0, s/(s+u), 1]
+G[2/(mh2-r), t/mh2, t/(t+u), (s+t)/mh2, 1]
+G[2/(mh2-r), t/mh2, (s+t)/mh2, 1/u, 1]
+G[2/(mh2-r), t/mh2, (s+t)/mh2, s/(s+u), 1]
+G[2/(mh2-r), t/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2-r), t/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2-r), t/mh2, 1-1/t, 1/u, 1]
+G[2/(mh2-r), u/mh2, 1, u/(t+u), 1]
+G[2/(mh2-r), u/mh2, 1, 2/(mh2+r), 1]
+G[2/(mh2-r), u/mh2, u/mh2, u/(t+u), 1]
+G[2/(mh2-r), u/mh2, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 0, t/(t+u), 1]
+G[2/(mh2-r), (s+t)/mh2, 1, s/(s+u), 1]
+G[2/(mh2-r), (s+t)/mh2, 1/u, t/(t+u), 1]
+G[2/(mh2-r), (s+t)/mh2, t/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, t/(t+u), 1/u, 1]
+G[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1/t, 1]
+G[2/(mh2-r), 2/(mh2-r), 0, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 0, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
+G[2/(mh2-r), 1-1/t, 0, 1, 1]
+G[2/(mh2-r), 1-1/t, 0, 2/(mh2-r), 1]
+G[2/(mh2-r), 1-1/t, 0, 2/(mh2+r), 1]
+G[2/(mh2-r), 1-1/t, 1, t/(t+u), 1]
+G[2/(mh2-r), 1-1/t, t/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/t, 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), 1-1/t, 2/(mh2+r), 1/u, 1]
+G[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2-r), 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2-r), 1-1/(s+t), 1/u, (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[2/(mh2-r), 1-1/(s+t), 1-1/t, t/(t+u), 1]
+G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1/u, 1]
+G[2/(mh2-r), 1-1/(s+u), 0, 2/(mh2-r), 1]
+G[2/(mh2-r), 1-1/(s+u), 0, 2/(mh2+r), 1]
+G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1/t, 1]
+G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1/t, 1]
+G[2/(mh2+r), 0, 0, t/(t+u), 1]
+G[2/(mh2+r), 0, 1, s/(s+u), 1]
+G[2/(mh2+r), 0, 1/u, t/(t+u), 1]
+G[2/(mh2+r), 0, 1/(s+t), 1/t, 1]
+G[2/(mh2+r), 0, t/(t+u), 1/u, 1]
+G[2/(mh2+r), 0, (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2+r), 0, (s+u)/mh2, 1, 1]
+G[2/(mh2+r), 0, 1-1/t, 1, 1]
+G[2/(mh2+r), 0, 1-1/t, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 1-1/t, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2+r), 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2+r), 0, 1-1/(s+u), 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 1-1/(s+u), 2/(mh2+r), 1]
+G[2/(mh2+r), 1, 0, 1/t, 1]
+G[2/(mh2+r), 1, 1, u/(t+u), 1]
+G[2/(mh2+r), 1, t/(t+u), (s+t)/mh2, 1]
+G[2/(mh2+r), 1, u/mh2, u/(t+u), 1]
+G[2/(mh2+r), 1, (s+t)/mh2, 1/u, 1]
+G[2/(mh2+r), 1, (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2+r), 1, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 1, 1-1/t, 1/u, 1]
+G[2/(mh2+r), 1, 1-1/(s+u), 1/t, 1]
+G[2/(mh2+r), 1/u, 0, s/(s+u), 1]
+G[2/(mh2+r), 1/u, (s+t)/mh2, s/(s+u), 1]
+G[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2+r), 1/u, 1-1/(s+t), 1/u, 1]
+G[2/(mh2+r), 1/(s+t), 0, 1/t, 1]
+G[2/(mh2+r), 1/(s+t), 1/t, 2/(mh2-r), 1]
+G[2/(mh2+r), 1/(s+t), 1/t, 2/(mh2+r), 1]
+G[2/(mh2+r), 1/(s+t), 2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), 1/(s+t), 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2+r), t/mh2, 0, 1/u, 1]
+G[2/(mh2+r), t/mh2, 0, s/(s+u), 1]
+G[2/(mh2+r), t/mh2, t/(t+u), (s+t)/mh2, 1]
+G[2/(mh2+r), t/mh2, (s+t)/mh2, 1/u, 1]
+G[2/(mh2+r), t/mh2, (s+t)/mh2, s/(s+u), 1]
+G[2/(mh2+r), t/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2+r), t/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2+r), t/mh2, 1-1/t, 1/u, 1]
+G[2/(mh2+r), u/mh2, 1, u/(t+u), 1]
+G[2/(mh2+r), u/mh2, 1, 2/(mh2+r), 1]
+G[2/(mh2+r), u/mh2, u/mh2, u/(t+u), 1]
+G[2/(mh2+r), u/mh2, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 0, t/(t+u), 1]
+G[2/(mh2+r), (s+t)/mh2, 1, s/(s+u), 1]
+G[2/(mh2+r), (s+t)/mh2, 1/u, t/(t+u), 1]
+G[2/(mh2+r), (s+t)/mh2, t/mh2, (s+t)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, t/(t+u), 1/u, 1]
+G[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1/t, 1]
+G[2/(mh2+r), 2/(mh2-r), 0, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 0, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
+G[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
+G[2/(mh2+r), 1-1/t, 0, 1, 1]
+G[2/(mh2+r), 1-1/t, 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 1-1/t, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 1-1/t, 1, t/(t+u), 1]
+G[2/(mh2+r), 1-1/t, t/mh2, (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/t, 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 1-1/t, 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u), 1]
+G[2/(mh2+r), 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u), 1]
+G[2/(mh2+r), 1-1/(s+t), 1/u, (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, t/(t+u), 1]
+G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[2/(mh2+r), 1-1/(s+t), 1-1/t, t/(t+u), 1]
+G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1/u, 1]
+G[2/(mh2+r), 1-1/(s+u), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 1-1/(s+u), 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1/t, 1]
+G[1-1/mh2, 0, 0, 2/(mh2-r), 1]
+G[1-1/mh2, 0, 0, 2/(mh2+r), 1]
+G[1-1/mh2, 0, 1, t/mh2, 1]
+G[1-1/mh2, 0, 1, (s+u)/mh2, 1]
+G[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/mh2, 0, 1-1/t, t/mh2, 1]
+G[1-1/mh2, 0, 1-1/t, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/mh2, 0, 1-1/t, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/mh2, 0, 1-1/(s+u), (s+u)/mh2, 1]
+G[1-1/mh2, 1, 0, 1/u, 1]
+G[1-1/mh2, 1, 0, s/(s+u), 1]
+G[1-1/mh2, 1, 0, t/mh2, 1]
+G[1-1/mh2, 1, 1, t/(t+u), 1]
+G[1-1/mh2, 1, 1, (s+u)/mh2, 1]
+G[1-1/mh2, 1, t/mh2, t/(t+u), 1]
+G[1-1/mh2, 1, (s+t)/mh2, s/(s+u), 1]
+G[1-1/mh2, 1, (s+t)/mh2, (s+t)/mh2, 1]
+G[1-1/mh2, 1, (s+u)/mh2, 1/t, 1]
+G[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[1-1/mh2, 1, 1-1/(s+t), 1/u, 1]
+G[1-1/mh2, 2/(mh2-r), 0, 1/t, 1]
+G[1-1/mh2, 2/(mh2-r), 0, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 1, (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), 1/u, (s+t)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), t/mh2, (s+t)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1-1/mh2, 2/(mh2-r), 1-1/t, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), 0, 1/t, 1]
+G[1-1/mh2, 2/(mh2+r), 0, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 1, (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), 1/u, (s+t)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), t/mh2, (s+t)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1-1/mh2, 2/(mh2+r), 1-1/t, t/(t+u), 1]
+G[1-1/mh2, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/t, 0, t/mh2, 1]
+G[1-1/mh2, 1-1/t, 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/mh2, 1-1/t, 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/mh2, 1-1/t, 1, (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/t, t/mh2, t/(t+u), 1]
+G[1-1/mh2, 1-1/t, 2/(mh2-r), (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/t, 2/(mh2+r), (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1-1/mh2, 1-1/(s+t), 1, s/(s+u), 1]
+G[1-1/mh2, 1-1/(s+t), 1, t/(t+u), 1]
+G[1-1/mh2, 1-1/(s+t), 1/u, t/(t+u), 1]
+G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, s/(s+u), 1]
+G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1/u, 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1/u, 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/(s+t), 1-1/t, 1/u, 1]
+G[1-1/mh2, 1-1/(s+u), 0, (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/(s+u), 1, (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/(s+u), 1/t, 1-1/(s+u), 1]
+G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1/t, 1]
+G[1-1/mh2, 1-1/(s+u), 2/(mh2-r), (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/(s+u), 2/(mh2+r), (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1/t, 1]
+G[1-1/t, 0, 0, 1/u, 1]
+G[1-1/t, 0, 0, t/mh2, 1]
+G[1-1/t, 0, 1, t/(t+u), 1]
+G[1-1/t, 0, 1, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/t, 0, 1, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/t, 0, 1/u, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/t, 0, 1/u, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/t, 0, t/mh2, t/(t+u), 1]
+G[1-1/t, 0, t/mh2, 2/(mh2-r), 1]
+G[1-1/t, 0, t/mh2, 2/(mh2+r), 1]
+G[1-1/t, 0, t/(t+u), t/mh2, 1]
+G[1-1/t, 0, t/(t+u), (s+t)/mh2, 1]
+G[1-1/t, 0, 2/(mh2-r), 1, 1]
+G[1-1/t, 0, 2/(mh2-r), t/mh2, 1]
+G[1-1/t, 0, 2/(mh2-r), (s+t)/mh2, 1]
+G[1-1/t, 0, 2/(mh2+r), 1, 1]
+G[1-1/t, 0, 2/(mh2+r), t/mh2, 1]
+G[1-1/t, 0, 2/(mh2+r), (s+t)/mh2, 1]
+G[1-1/t, 1, 0, t/(t+u), 1]
+G[1-1/t, 1, 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/t, 1, 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/t, 1, 1, (s+t)/mh2, 1]
+G[1-1/t, 1, t/mh2, (s+t)/mh2, 1]
+G[1-1/t, 1, t/(t+u), 1/u, 1]
+G[1-1/t, 1, (s+t)/mh2, (s+t)/mh2, 1]
+G[1-1/t, 1, 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1-1/t, 1, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1-1/t, 1, 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1-1/t, 1, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1-1/t, 1, 1-1/t, t/(t+u), 1]
+G[1-1/t, 1/u, 0, 2*s/(-t*u-rtus+s+u), 1]
+G[1-1/t, 1/u, 0, 2*s/(-t*u+rtus+s+u), 1]
+G[1-1/t, 1/u, t/(t+u), 1/u, 1]
+G[1-1/t, 1/u, (s+t)/mh2, (s+t)/mh2, 1]
+G[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), 1/u, 1]
+G[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u), 1]
+G[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), 1/u, 1]
+G[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u), 1]
+G[1-1/t, 1/u, 1-1/t, t/(t+u), 1]
+G[1-1/t, t/mh2, 0, t/(t+u), 1]
+G[1-1/t, t/mh2, 0, 2/(mh2-r), 1]
+G[1-1/t, t/mh2, 0, 2/(mh2+r), 1]
+G[1-1/t, t/mh2, 1, s/(s+u), 1]
+G[1-1/t, t/mh2, t/(t+u), 1/u, 1]
+G[1-1/t, t/mh2, (s+t)/mh2, (s+t)/mh2, 1]
+G[1-1/t, t/mh2, 2/(mh2-r), 1/u, 1]
+G[1-1/t, t/mh2, 2/(mh2+r), 1/u, 1]
+G[1-1/t, t/mh2, 1-1/t, t/(t+u), 1]
+G[1-1/t, t/(t+u), 0, 1/u, 1]
+G[1-1/t, t/(t+u), 0, s/(s+u), 1]
+G[1-1/t, t/(t+u), 0, t/mh2, 1]
+G[1-1/t, t/(t+u), 1, (s+t)/mh2, 1]
+G[1-1/t, t/(t+u), t/mh2, t/(t+u), 1]
+G[1-1/t, t/(t+u), t/(t+u), t/(t+u), 1]
+G[1-1/t, t/(t+u), (s+t)/mh2, 1/u, 1]
+G[1-1/t, t/(t+u), (s+t)/mh2, s/(s+u), 1]
+G[1-1/t, t/(t+u), 2/(mh2-r), (s+t)/mh2, 1]
+G[1-1/t, t/(t+u), 2/(mh2+r), (s+t)/mh2, 1]
+G[1-1/t, t/(t+u), 1-1/t, 1/u, 1]
+G[1-1/t, 2/(mh2-r), 0, 1, 1]
+G[1-1/t, 2/(mh2-r), 0, 1/u, 1]
+G[1-1/t, 2/(mh2-r), 0, s/(s+u), 1]
+G[1-1/t, 2/(mh2-r), 0, t/mh2, 1]
+G[1-1/t, 2/(mh2-r), 1, s/(s+u), 1]
+G[1-1/t, 2/(mh2-r), 1, t/(t+u), 1]
+G[1-1/t, 2/(mh2-r), t/mh2, t/(t+u), 1]
+G[1-1/t, 2/(mh2-r), t/(t+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2-r), (s+t)/mh2, 1/u, 1]
+G[1-1/t, 2/(mh2-r), (s+t)/mh2, s/(s+u), 1]
+G[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2-r), 1-1/t, 1/u, 1]
+G[1-1/t, 2/(mh2+r), 0, 1, 1]
+G[1-1/t, 2/(mh2+r), 0, 1/u, 1]
+G[1-1/t, 2/(mh2+r), 0, s/(s+u), 1]
+G[1-1/t, 2/(mh2+r), 0, t/mh2, 1]
+G[1-1/t, 2/(mh2+r), 1, s/(s+u), 1]
+G[1-1/t, 2/(mh2+r), 1, t/(t+u), 1]
+G[1-1/t, 2/(mh2+r), t/mh2, t/(t+u), 1]
+G[1-1/t, 2/(mh2+r), t/(t+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2+r), (s+t)/mh2, 1/u, 1]
+G[1-1/t, 2/(mh2+r), (s+t)/mh2, s/(s+u), 1]
+G[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2, 1]
+G[1-1/t, 2/(mh2+r), 1-1/t, 1/u, 1]
+G[1-1/u, 1, u/mh2, (s+u)/mh2, 1]
+G[1-1/u, 1, 2/(mh2-r), 2/(mh2+r), 1]
+G[1-1/u, 1, 2/(mh2+r), 2/(mh2+r), 1]
+G[1-1/u, 1/t, 2/(mh2-r), 2/(mh2-r), 1]
+G[1-1/u, 1/t, 2/(mh2-r), 2/(mh2+r), 1]
+G[1-1/u, 1/t, 2/(mh2+r), 2/(mh2-r), 1]
+G[1-1/u, 1/t, 2/(mh2+r), 2/(mh2+r), 1]
+G[1-1/u, 1/(s+t), 1/t, (s+u)/mh2, 1]
+G[1-1/u, 1/(s+t), u/mh2, (s+u)/mh2, 1]
+G[1-1/u, u/mh2, 1, (s+u)/mh2, 1]
+G[1-1/u, u/(t+u), (s+u)/mh2, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), 1, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), 1/t, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), 1, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), 1/t, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
)
+(1/2/s/u^2*r)*(
+Log[2]^2*Log[1-t]
+2/3*Log[1-s-u]^3
+1/2*Log[1-t]*Log[2-mh2-r]^2
+1/2*Log[1-t]*Log[2-mh2+r]^2
-Log[2]*Log[1-t]*Log[2-mh2-r]
-Log[2]*Log[1-t]*Log[2-mh2+r]
+4*G[0, 0, 1-1/(s+u), 1]
+4*G[0, 1-1/(s+u), 1, 1]
+2*G[1-1/u, 1, u/mh2, 1]
+G[0, 1/t, 2/(mh2-r), 1]
+G[0, 1/t, 2/(mh2+r), 1]
)
+((2/mh2/s/u+2/s/u^2)*r)*(
-G[1-1/u, u/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), u/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), u/mh2, 2/(mh2-r), 1]
)
+((-8/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+G[0, 0, 1-1/(s+t), 1]*Log[-u]
+G[0, 1-1/(s+t), 1, 1]*Log[-u]
-G[0, 0, 1-1/(s+t), 1]*Log[1-u]
-G[0, 1-1/(s+t), 1, 1]*Log[1-u]
)
+((-5/mh2/(s+u)/u+2/mh2/s/u)*r)*(
-G[2/(mh2-r), 0, (s+t)/mh2, 1]
-G[2/(mh2+r), 0, (s+t)/mh2, 1]
+G[1/u, 0, (s+t)/mh2, 1]
)
+((-1/mh2/(s+u)/u-1/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+Log[2]*Log[1-mh2]
-Log[1-mh2]*Log[2-mh2+r]
+G[0, 1/mh2, 1]
+G[1/mh2, 2/(mh2-r), 1]
)
+((4/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+G[2/(mh2+r), 1, 0, 1, 1]
)
+((-85537/3153/mh2/(s+u)/u+1/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+G[0, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1]
)
+((-43939/9459/mh2/(s+u)/u+1/mh2/(s+t)/u)*r)*(
+Log[2]
)
+((-29/2/mh2/(s+u)/u-9/2/mh2/s/u)*r)*(
+G[2/(mh2+r), 0, 0, 1, 1]
)
+((-15/2/mh2/(s+u)/u-5/2/mh2/s/u)*r)*(
+G[0, 2/(mh2+r), 0, 1, 1]
)
+((-9/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
-G[0, 0, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 0, 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 0, 1/t, (s+u)/mh2, 1]
)
+((-7/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+1/6*Pi^2*Log[-u]*Log[1-s-t]
-1/6*Pi^2*Log[1-u]*Log[1-s-t]
-G[1/u, 1-1/(s+t), 1, 1, 1]
-G[2/(mh2-r), (s+t)/mh2, 1, 1, 1]
-G[2/(mh2+r), (s+t)/mh2, 1, 1, 1]
-G[1-1/mh2, 1-1/(s+t), 1, 1, 1]
+G[1/u, (s+t)/mh2, 1, 1, 1]
+G[2/(mh2-r), 1-1/(s+t), 1, 1, 1]
+G[2/(mh2+r), 1-1/(s+t), 1, 1, 1]
)
+((-5/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[1-1/mh2, 1, 0, 1, 1]
)
+((-5/6/mh2/(s+u)/u+23/6/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1]*G[0, 1-1/u, 1]
)
+((-1/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[(s+t)/mh2, 0, (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2-r), (s+t)/mh2, 1, 1]*Log[-u]
+G[2/(mh2+r), (s+t)/mh2, 1, 1]*Log[-u]
+G[1-1/(s+t), (s+t)/mh2, 1, 1]*Log[1-u]
-G[1-1/(s+t), (s+t)/mh2, 1, 1]*Log[-u]
-G[1/u, 1-1/(s+t), (s+t)/mh2, 1, 1]
-G[1-1/mh2, 1, (s+t)/mh2, 1, 1]
-G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1, 1]
+G[2/(mh2-r), 1, (s+t)/mh2, 1, 1]
+G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1, 1]
+G[2/(mh2+r), 1, (s+t)/mh2, 1, 1]
+G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1, 1]
+G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1, 1]
+G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1, 1]
)
+((-1/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 1/(s+t), 1]*Log[-u]
+G[2/(mh2+r), 1/(s+t), 1]*Log[-u]
+G[0, 2/(mh2-r), 1/(s+t), 1]*Log[-u]
+G[0, 2/(mh2-r), u/mh2, 1]*Log[-u]
+G[0, 2/(mh2+r), 1/(s+t), 1]*Log[-u]
+G[0, 2/(mh2+r), u/mh2, 1]*Log[-u]
+G[2/(mh2-r), 0, 1/(s+t), 1]*Log[-u]
+G[2/(mh2+r), 0, 1/(s+t), 1]*Log[-u]
+43/216*Log[2-mh2-r]^4
-1/2*Pi^2*G[0, 1/(s+t), 1]
+16/27*Pi^2*G[1/u, 2/(mh2+r), 1]
+3*G[0, 1/(s+t), 1]*G[0, 1-1/(s+t), 1]
-3*G[0, 1/(s+t), 1]*G[1-1/mh2, 1-1/(s+t), 1]
+1/2*G[0, 1/(s+t), 1]*Log[-u]^2
-4*G[0, 1/(s+t), 1]*Log[1-mh2]
-1/2*G[0, 1/(s+t), 1]*Log[1-mh2]^2
-3/2*G[0, 1/(s+t), 1]*Log[1-s-t]^2
-3*G[0, 1/(s+t), 1]*G[0, 1-1/mh2, 1]
-3*G[0, 1-1/mh2, 1]*Log[1-s-t]
+32/3*G[0, 1-1/u, 1]*G[1/u, 2/(mh2+r), 1]
+16/3*G[0, 1-1/u, 1]*G[2/(mh2-r), 2/(mh2+r), 1]
+8/3*G[0, 1-1/u, 1]*Log[2-mh2-r]^2
+4*G[0, 1-1/(s+t), 1]*Log[2]
+2*G[0, 1-1/(s+t), 1]*Log[-u]
+3*G[0, 1-1/(s+t), 1]*Log[1-s-t]
-4*G[0, 1-1/(s+t), 1]*Log[2-mh2+r]
+4*G[1/mh2, 1/(s+t), 1]*Log[1-mh2]
+80/9*G[1/u, 2/(mh2+r), 1]*Log[1-u]^2
+4*G[1/(s+t), 2/(mh2-r), 1]*Log[-u]
-4*G[1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
-G[2/(mh2-r), 1/(s+t), 1]*Log[1-mh2]
+8/9*G[2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]^2
-G[2/(mh2+r), 1/(s+t), 1]*Log[1-mh2]
-4*G[1-1/mh2, 1-1/(s+t), 1]*Log[2]
-3*G[1-1/mh2, 1-1/(s+t), 1]*Log[1-s-t]
+4*G[1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2+r]
-G[0, 0, 1/(s+t), 1]*Log[-u]
-7*G[0, 0, 1/(s+t), 1]*Log[1-mh2]
-16/3*G[0, 1, 1-1/u, 1]*Log[2-mh2-r]
+4*G[0, 1/mh2, 1/(s+t), 1]*Log[1-mh2]
-3*G[0, 1/(s+t), 1/(s+t), 1]*Log[-u]
+3*G[0, 1/(s+t), 1/(s+t), 1]*Log[1-mh2]
-G[0, 1/(s+t), u/mh2, 1]*Log[-u]
+2*G[0, 1/(s+t), 2/(mh2-r), 1]*Log[-u]
+2*G[0, 1/(s+t), 2/(mh2+r), 1]*Log[-u]
-2*G[0, 1/(s+t), 2/(mh2+r), 1]*Log[1-mh2]
-G[0, 2/(mh2-r), 1/(s+t), 1]*Log[1-mh2]
-G[0, 2/(mh2+r), 1/(s+t), 1]*Log[1-mh2]
-32/3*G[0, 1-1/u, 1, 1]*Log[2-mh2-r]
+16*G[0, 1-1/u, 1-1/u, 1]*Log[2-mh2-r]
+4*G[1/mh2, 0, 1/(s+t), 1]*Log[1-mh2]
-256/9*G[1/u, 1/u, 2/(mh2+r), 1]*Log[1-u]
-64/9*G[1/u, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
-64/9*G[1/u, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-u]
-3*G[1/(s+t), 0, 1/(s+t), 1]*Log[-u]
+3*G[1/(s+t), 0, 1/(s+t), 1]*Log[1-mh2]
+2*G[1/(s+t), 0, 2/(mh2+r), 1]*Log[-u]
-2*G[1/(s+t), 0, 2/(mh2+r), 1]*Log[1-mh2]
+32/3*G[(s+t)/mh2, 1/u, 2/(mh2+r), 1]*Log[1-u]
-2*G[(s+t)/mh2, 2/(mh2-r), 1, 1]*Log[1-u]
-2*G[(s+t)/mh2, 2/(mh2+r), 1, 1]*Log[1-u]
-G[2/(mh2-r), 0, 1/(s+t), 1]*Log[1-mh2]
+32/9*G[2/(mh2-r), 1/u, 2/(mh2+r), 1]*Log[1-u]
-16/9*G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
-16/9*G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]*Log[1-u]
-G[2/(mh2+r), 0, 1/(s+t), 1]*Log[1-mh2]
+32/9*G[2/(mh2+r), 1/u, 2/(mh2+r), 1]*Log[1-u]
-16/9*G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
-32/3*G[1-1/u, 0, 1, 1]*Log[2-mh2-r]
+32/3*G[1-1/u, 0, 1-1/u, 1]*Log[2-mh2-r]
-2*G[1-1/(s+t), 2/(mh2-r), 1, 1]*Log[-u]
+2*G[1-1/(s+t), 2/(mh2-r), 1, 1]*Log[1-u]
-2*G[1-1/(s+t), 2/(mh2+r), 1, 1]*Log[-u]
+2*G[1-1/(s+t), 2/(mh2+r), 1, 1]*Log[1-u]
-2*Log[2]*Log[1-s-t]^2
-43/54*Log[2]*Log[2-mh2-r]^3
+43/36*Log[2]^2*Log[2-mh2-r]^2
-43/54*Log[2]^3*Log[2-mh2-r]
-1/3*Log[-u]*Log[1-s-t]^3
+2*Log[1-mh2]*Log[1-s-t]
+3/2*Log[1-mh2]*Log[1-s-t]^2
-1/2*Log[1-mh2]^2*Log[1-s-t]
-2*Log[1-u]*Log[1-s-t]
+1/3*Log[1-u]*Log[1-s-t]^3
-8/27*Log[1-u]^3*Log[2-mh2-r]
+4/9*Log[1-u]^2*Log[2-mh2-r]^2
-8/27*Log[1-u]*Log[2-mh2-r]^3
+2*Log[1-s-t]^2*Log[2-mh2+r]
+8/27*Pi^2*Log[1-u]*Log[2-mh2-r]
+3*G[0, 1/(s+t), 1]*Log[-u]*Log[1-s-t]
-16/3*G[0, 1-1/u, 1]*Log[2]*Log[2-mh2-r]
+4*Log[2]*Log[-u]*Log[1-s-t]
-8/9*Log[2]*Log[1-u]^2*Log[2-mh2-r]
+8/9*Log[2]*Log[1-u]*Log[2-mh2-r]^2
-8/9*Log[2]^2*Log[1-u]*Log[2-mh2-r]
-4*Log[-u]*Log[1-s-t]*Log[2-mh2+r]
-2*G[1/mh2, 1/(s+t), 1]
-2*G[1/u, 1-1/(s+t), 1]
+2*G[2/(mh2-r), 1/(s+t), 1]
+2*G[2/(mh2-r), 1-1/(s+t), 1]
+2*G[2/(mh2+r), 1/(s+t), 1]
+2*G[2/(mh2+r), 1-1/(s+t), 1]
-2*G[1-1/u, 1/(s+t), 1]
-2*G[0, 1, 1-1/(s+t), 1]
-G[0, 1-1/mh2, 1-1/(s+t), 1]
+2*G[0, 1-1/(s+t), 1-1/(s+t), 1]
+4*G[1/mh2, 0, 1/(s+t), 1]
-4*G[1/mh2, 1/mh2, 1/(s+t), 1]
-3*G[1/mh2, 1/(s+t), 1/(s+t), 1]
+4*G[1/mh2, 1/(s+t), 2/(mh2-r), 1]
-4*G[2/(mh2-r), 0, 1/(s+t), 1]
+2*G[2/(mh2-r), 1/mh2, 1/(s+t), 1]
+3*G[2/(mh2-r), 1/(s+t), 1/(s+t), 1]
-4*G[2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
-4*G[2/(mh2-r), u/mh2, 1/(s+t), 1]
+2*G[2/(mh2-r), 1-1/u, 1/(s+t), 1]
-4*G[2/(mh2+r), 0, 1/(s+t), 1]
+2*G[2/(mh2+r), 1/mh2, 1/(s+t), 1]
+3*G[2/(mh2+r), 1/(s+t), 1/(s+t), 1]
-4*G[2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
-4*G[2/(mh2+r), u/mh2, 1/(s+t), 1]
+2*G[2/(mh2+r), 1-1/u, 1/(s+t), 1]
-G[1-1/mh2, 0, 1-1/(s+t), 1]
-4*G[1-1/mh2, 1-1/(s+t), 1, 1]
-3*G[1-1/u, 1/(s+t), 1/(s+t), 1]
+4*G[1-1/u, 1/(s+t), 2/(mh2-r), 1]
+4*G[1-1/u, u/mh2, 1/(s+t), 1]
-4*G[1-1/u, 1-1/u, 1/(s+t), 1]
-G[0, 0, 1/mh2, 1/(s+t), 1]
-G[0, 0, 2/(mh2-r), u/mh2, 1]
-G[0, 0, 2/(mh2+r), u/mh2, 1]
-G[0, 0, 1-1/u, 1/(s+t), 1]
+2/3*G[0, 1, 1-1/u, 1, 1]
+3*G[0, 1/mh2, 0, 1/(s+t), 1]
-G[0, 1/mh2, 0, u/mh2, 1]
-4*G[0, 1/mh2, 1/mh2, 1/(s+t), 1]
-3*G[0, 1/mh2, 1/(s+t), 1/(s+t), 1]
-G[0, 1/mh2, 1/(s+t), u/mh2, 1]
+2*G[0, 1/mh2, 1/(s+t), 2/(mh2-r), 1]
+2*G[0, 1/mh2, 1/(s+t), 2/(mh2+r), 1]
-3*G[0, 2/(mh2-r), 0, 1/(s+t), 1]
+2*G[0, 2/(mh2-r), 1/mh2, 1/(s+t), 1]
+3*G[0, 2/(mh2-r), 1/(s+t), 1/(s+t), 1]
-2*G[0, 2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
-2*G[0, 2/(mh2-r), 1/(s+t), 2/(mh2+r), 1]
-4*G[0, 2/(mh2-r), u/mh2, 1/(s+t), 1]
+2*G[0, 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
+2*G[0, 2/(mh2-r), u/mh2, 2/(mh2+r), 1]
-G[0, 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
-G[0, 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
+2*G[0, 2/(mh2-r), 1-1/u, 1/(s+t), 1]
-2*G[0, 2/(mh2-r), 1-1/u, u/mh2, 1]
-3*G[0, 2/(mh2+r), 0, 1/(s+t), 1]
+2*G[0, 2/(mh2+r), 1/mh2, 1/(s+t), 1]
+3*G[0, 2/(mh2+r), 1/(s+t), 1/(s+t), 1]
-2*G[0, 2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
-2*G[0, 2/(mh2+r), 1/(s+t), 2/(mh2+r), 1]
-4*G[0, 2/(mh2+r), u/mh2, 1/(s+t), 1]
+2*G[0, 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
+2*G[0, 2/(mh2+r), u/mh2, 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
-G[0, 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
+2*G[0, 2/(mh2+r), 1-1/u, 1/(s+t), 1]
-2*G[0, 2/(mh2+r), 1-1/u, u/mh2, 1]
-G[0, 1-1/u, 0, 1/(s+t), 1]
-G[0, 1-1/u, 1, u/mh2, 1]
-3*G[0, 1-1/u, 1/(s+t), 1/(s+t), 1]
-G[0, 1-1/u, 1/(s+t), u/mh2, 1]
+2*G[0, 1-1/u, 1/(s+t), 2/(mh2-r), 1]
+2*G[0, 1-1/u, 1/(s+t), 2/(mh2+r), 1]
+4*G[0, 1-1/u, u/mh2, 1/(s+t), 1]
-2*G[0, 1-1/u, u/mh2, 2/(mh2-r), 1]
-2*G[0, 1-1/u, u/mh2, 2/(mh2+r), 1]
-G[0, 1-1/u, 2/(mh2-r), u/mh2, 1]
-G[0, 1-1/u, 2/(mh2+r), u/mh2, 1]
-4*G[0, 1-1/u, 1-1/u, 1/(s+t), 1]
+4*G[0, 1-1/u, 1-1/u, u/mh2, 1]
+7*G[1/mh2, 0, 0, 1/(s+t), 1]
-4*G[1/mh2, 0, 1/mh2, 1/(s+t), 1]
-3*G[1/mh2, 0, 1/(s+t), 1/(s+t), 1]
+2*G[1/mh2, 0, 1/(s+t), 2/(mh2+r), 1]
-4*G[1/mh2, 1/mh2, 0, 1/(s+t), 1]
-3*G[1/mh2, 1/(s+t), 0, 1/(s+t), 1]
+2*G[1/mh2, 1/(s+t), 0, 2/(mh2+r), 1]
+256/9*G[1/u, 1/u, 1/u, 2/(mh2+r), 1]
+64/9*G[1/u, 1/u, 2/(mh2-r), 2/(mh2+r), 1]
+64/9*G[1/u, 1/u, 2/(mh2+r), 2/(mh2+r), 1]
-32/3*G[1/u, (s+t)/mh2, 1/u, 2/(mh2+r), 1]
+2*G[1/u, (s+t)/mh2, 2/(mh2-r), 1, 1]
+2*G[1/u, (s+t)/mh2, 2/(mh2+r), 1, 1]
-32/9*G[1/u, 2/(mh2-r), 1/u, 2/(mh2+r), 1]
+16/9*G[1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+16/9*G[1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
-32/9*G[1/u, 2/(mh2+r), 1/u, 2/(mh2+r), 1]
+16/9*G[1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+16/9*G[1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1]
-2*G[1/u, 1-1/(s+t), 2/(mh2-r), 1, 1]
-2*G[1/u, 1-1/(s+t), 2/(mh2+r), 1, 1]
-7*G[2/(mh2-r), 0, 0, 1/(s+t), 1]
+2*G[2/(mh2-r), 0, 1/mh2, 1/(s+t), 1]
+3*G[2/(mh2-r), 0, 1/(s+t), 1/(s+t), 1]
-2*G[2/(mh2-r), 0, 1/(s+t), 2/(mh2+r), 1]
-4*G[2/(mh2-r), 0, u/mh2, 1/(s+t), 1]
+2*G[2/(mh2-r), 0, u/mh2, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 0, 1-1/u, 1/(s+t), 1]
-2*G[2/(mh2-r), 0, 1-1/u, u/mh2, 1]
-6*G[2/(mh2-r), 1, 1-1/u, 1, 1]
+2*G[2/(mh2-r), 1/mh2, 0, 1/(s+t), 1]
-128/9*G[2/(mh2-r), 1/u, 1/u, 2/(mh2+r), 1]
-32/9*G[2/(mh2-r), 1/u, 2/(mh2-r), 2/(mh2+r), 1]
-32/9*G[2/(mh2-r), 1/u, 2/(mh2+r), 2/(mh2+r), 1]
+3*G[2/(mh2-r), 1/(s+t), 0, 1/(s+t), 1]
-2*G[2/(mh2-r), 1/(s+t), 0, 2/(mh2+r), 1]
-4*G[2/(mh2-r), u/mh2, 0, 1/(s+t), 1]
+2*G[2/(mh2-r), u/mh2, 0, 2/(mh2+r), 1]
-6*G[2/(mh2-r), u/mh2, 1-1/u, 1, 1]
+32/3*G[2/(mh2-r), (s+t)/mh2, 1/u, 2/(mh2+r), 1]
-2*G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1, 1]
-2*G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1, 1]
-32/9*G[2/(mh2-r), 2/(mh2-r), 1/u, 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2-r), u/mh2, 1, 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1-1/u, 1, 1]
-32/9*G[2/(mh2-r), 2/(mh2+r), 1/u, 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2+r), u/mh2, 1, 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1-1/u, 1, 1]
+2*G[2/(mh2-r), 1-1/u, 0, 1/(s+t), 1]
-2*G[2/(mh2-r), 1-1/u, 0, u/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, u/mh2, 1, 1]
-2*G[2/(mh2-r), 1-1/u, 2/(mh2-r), 1, 1]
-2*G[2/(mh2-r), 1-1/u, 2/(mh2+r), 1, 1]
+8*G[2/(mh2-r), 1-1/u, 1-1/u, 1, 1]
+2*G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1, 1]
+2*G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1, 1]
-7*G[2/(mh2+r), 0, 0, 1/(s+t), 1]
+2*G[2/(mh2+r), 0, 1/mh2, 1/(s+t), 1]
+3*G[2/(mh2+r), 0, 1/(s+t), 1/(s+t), 1]
-2*G[2/(mh2+r), 0, 1/(s+t), 2/(mh2+r), 1]
-4*G[2/(mh2+r), 0, u/mh2, 1/(s+t), 1]
+2*G[2/(mh2+r), 0, u/mh2, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 0, 1-1/u, 1/(s+t), 1]
-2*G[2/(mh2+r), 0, 1-1/u, u/mh2, 1]
-6*G[2/(mh2+r), 1, 1-1/u, 1, 1]
+2*G[2/(mh2+r), 1/mh2, 0, 1/(s+t), 1]
-128/9*G[2/(mh2+r), 1/u, 1/u, 2/(mh2+r), 1]
-32/9*G[2/(mh2+r), 1/u, 2/(mh2-r), 2/(mh2+r), 1]
-32/9*G[2/(mh2+r), 1/u, 2/(mh2+r), 2/(mh2+r), 1]
+3*G[2/(mh2+r), 1/(s+t), 0, 1/(s+t), 1]
-2*G[2/(mh2+r), 1/(s+t), 0, 2/(mh2+r), 1]
-4*G[2/(mh2+r), u/mh2, 0, 1/(s+t), 1]
+2*G[2/(mh2+r), u/mh2, 0, 2/(mh2+r), 1]
-6*G[2/(mh2+r), u/mh2, 1-1/u, 1, 1]
+32/3*G[2/(mh2+r), (s+t)/mh2, 1/u, 2/(mh2+r), 1]
-2*G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1, 1]
-2*G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1, 1]
-32/9*G[2/(mh2+r), 2/(mh2-r), 1/u, 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2-r), u/mh2, 1, 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1-1/u, 1, 1]
-32/9*G[2/(mh2+r), 2/(mh2+r), 1/u, 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2+r), u/mh2, 1, 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1-1/u, 1, 1]
+2*G[2/(mh2+r), 1-1/u, 0, 1/(s+t), 1]
-2*G[2/(mh2+r), 1-1/u, 0, u/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, u/mh2, 1, 1]
-2*G[2/(mh2+r), 1-1/u, 2/(mh2-r), 1, 1]
-2*G[2/(mh2+r), 1-1/u, 2/(mh2+r), 1, 1]
+8*G[2/(mh2+r), 1-1/u, 1-1/u, 1, 1]
+2*G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1, 1]
+2*G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1, 1]
-2*G[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1, 1]
-2*G[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1, 1]
-G[1-1/u, 0, 0, 1/(s+t), 1]
-G[1-1/u, 0, 1, u/mh2, 1]
-2/3*G[1-1/u, 0, 1, 1-1/u, 1]
-3*G[1-1/u, 0, 1/(s+t), 1/(s+t), 1]
-G[1-1/u, 0, 1/(s+t), u/mh2, 1]
+2*G[1-1/u, 0, 1/(s+t), 2/(mh2-r), 1]
+2*G[1-1/u, 0, 1/(s+t), 2/(mh2+r), 1]
+4*G[1-1/u, 0, u/mh2, 1/(s+t), 1]
-2*G[1-1/u, 0, u/mh2, 2/(mh2-r), 1]
-2*G[1-1/u, 0, u/mh2, 2/(mh2+r), 1]
-G[1-1/u, 0, 2/(mh2-r), u/mh2, 1]
-G[1-1/u, 0, 2/(mh2+r), u/mh2, 1]
-4*G[1-1/u, 0, 1-1/u, 1/(s+t), 1]
+4*G[1-1/u, 0, 1-1/u, u/mh2, 1]
-2/3*G[1-1/u, 1, 0, 1-1/u, 1]
-G[1-1/u, 1, u/mh2, 1, 1]
-3*G[1-1/u, 1/(s+t), 0, 1/(s+t), 1]
+2*G[1-1/u, 1/(s+t), 0, 2/(mh2+r), 1]
+4*G[1-1/u, u/mh2, 0, 1/(s+t), 1]
-2*G[1-1/u, u/mh2, 0, 2/(mh2+r), 1]
+6*G[1-1/u, u/mh2, 1-1/u, 1, 1]
-G[1-1/u, 2/(mh2-r), u/mh2, 1, 1]
+2*G[1-1/u, 2/(mh2-r), 1-1/u, 1, 1]
-G[1-1/u, 2/(mh2+r), u/mh2, 1, 1]
+2*G[1-1/u, 2/(mh2+r), 1-1/u, 1, 1]
-4*G[1-1/u, 1-1/u, 0, 1/(s+t), 1]
+4*G[1-1/u, 1-1/u, 0, u/mh2, 1]
+4*G[1-1/u, 1-1/u, u/mh2, 1, 1]
+4*G[1-1/u, 1-1/u, 2/(mh2-r), 1, 1]
+4*G[1-1/u, 1-1/u, 2/(mh2+r), 1, 1]
+G[1/mh2, 2/(mh2-r), 1/(s+t), 1]
+G[1/mh2, 2/(mh2+r), 1/(s+t), 1]
+G[2/(mh2-r), 2/(mh2-r), 1/(s+t), 1]
+G[2/(mh2-r), 2/(mh2+r), 1/(s+t), 1]
+G[2/(mh2+r), 2/(mh2-r), 1/(s+t), 1]
+G[2/(mh2+r), 2/(mh2+r), 1/(s+t), 1]
+G[1-1/u, 2/(mh2-r), 1/(s+t), 1]
+G[1-1/u, 2/(mh2+r), 1/(s+t), 1]
+G[0, 0, 2/(mh2-r), 1/(s+t), 1]
+G[0, 0, 2/(mh2+r), 1/(s+t), 1]
+G[0, 0, 1-1/u, u/mh2, 1]
+G[0, 1/mh2, 2/(mh2-r), 1/(s+t), 1]
+G[0, 1/mh2, 2/(mh2-r), u/mh2, 1]
+G[0, 1/mh2, 2/(mh2+r), 1/(s+t), 1]
+G[0, 1/mh2, 2/(mh2+r), u/mh2, 1]
+G[0, 2/(mh2-r), 1, u/mh2, 1]
+G[0, 2/(mh2-r), 1/(s+t), u/mh2, 1]
+G[0, 2/(mh2-r), 2/(mh2-r), 1/(s+t), 1]
+G[0, 2/(mh2-r), 2/(mh2+r), 1/(s+t), 1]
+G[0, 2/(mh2+r), 1, u/mh2, 1]
+G[0, 2/(mh2+r), 1/(s+t), u/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 1/(s+t), 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 1/(s+t), 1]
+G[0, 1-1/u, 0, u/mh2, 1]
+G[0, 1-1/u, 2/(mh2-r), 1/(s+t), 1]
+G[0, 1-1/u, 2/(mh2+r), 1/(s+t), 1]
+G[1/mh2, 0, 2/(mh2-r), 1/(s+t), 1]
+G[1/mh2, 0, 2/(mh2+r), 1/(s+t), 1]
+G[1/mh2, 2/(mh2-r), 0, 1/(s+t), 1]
+G[1/mh2, 2/(mh2+r), 0, 1/(s+t), 1]
+G[2/(mh2-r), 0, 2/(mh2-r), 1/(s+t), 1]
+G[2/(mh2-r), 0, 2/(mh2+r), 1/(s+t), 1]
+G[2/(mh2-r), 1, u/mh2, 1, 1]
+G[2/(mh2-r), 2/(mh2-r), 0, 1/(s+t), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1, 1]
+G[2/(mh2-r), 2/(mh2+r), 0, 1/(s+t), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 1/(s+t), 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 1/(s+t), 1]
+G[2/(mh2+r), 1, u/mh2, 1, 1]
+G[2/(mh2+r), 2/(mh2-r), 0, 1/(s+t), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1, 1]
+G[2/(mh2+r), 2/(mh2+r), 0, 1/(s+t), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1, 1]
+G[1-1/u, 0, 0, u/mh2, 1]
+G[1-1/u, 0, 2/(mh2-r), 1/(s+t), 1]
+G[1-1/u, 0, 2/(mh2+r), 1/(s+t), 1]
+G[1-1/u, 2/(mh2-r), 0, 1/(s+t), 1]
+G[1-1/u, 2/(mh2-r), 2/(mh2-r), 1, 1]
+G[1-1/u, 2/(mh2-r), 2/(mh2+r), 1, 1]
+G[1-1/u, 2/(mh2+r), 0, 1/(s+t), 1]
+G[1-1/u, 2/(mh2+r), 2/(mh2-r), 1, 1]
+G[1-1/u, 2/(mh2+r), 2/(mh2+r), 1, 1]
)
+((-1/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+G[0, 2/(mh2+r), 2/(mh2+r), 1, 1]
)
+((3/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[2/(mh2-r), (s+t)/mh2, 1, 1]*Log[1-u]
+G[2/(mh2-r), 1-1/(s+t), 1, 1]*Log[-u]
+G[2/(mh2+r), (s+t)/mh2, 1, 1]*Log[1-u]
+G[2/(mh2+r), 1-1/(s+t), 1, 1]*Log[-u]
+1/2*Pi^2*G[0, 1-1/(s+t), 1]
-1/4*Pi^2*Log[1-s-t]^2
+3*G[0, 1-1/u, 1]*G[0, 1-1/(s+t), 1]
-3/2*G[0, 1-1/u, 1]*Log[1-s-t]^2
-1/2*G[0, 1-1/(s+t), 1]*Log[-u]^2
+1/2*G[0, 1-1/(s+t), 1]*Log[1-u]^2
+3*G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[-u]
-3*G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[1-u]
+4*G[1/u, 0, 1, 1]*Log[1-u]
-4*G[1/u, (s+t)/mh2, 1, 1]*Log[1-u]
+4*G[1/u, 1-1/(s+t), 1, 1]*Log[1-u]
-4*G[(s+t)/mh2, 1-1/(s+t), 1, 1]*Log[1-u]
-2*G[2/(mh2-r), 0, 2/(mh2-r), 1]*Log[-u]
-G[2/(mh2-r), 1-1/(s+t), 1, 1]*Log[1-u]
-2*G[2/(mh2+r), 0, 2/(mh2+r), 1]*Log[-u]
-G[2/(mh2+r), 1-1/(s+t), 1, 1]*Log[1-u]
-3*G[1-1/(s+t), 0, 1, 1]*Log[-u]
+3*G[1-1/(s+t), 0, 1, 1]*Log[1-u]
+3*G[1-1/(s+t), 0, 1-1/(s+t), 1]*Log[-u]
-3*G[1-1/(s+t), 0, 1-1/(s+t), 1]*Log[1-u]
+1/4*Log[-u]^2*Log[1-s-t]^2
-1/4*Log[1-u]^2*Log[1-s-t]^2
-2*G[0, 2/(mh2-r), 1-1/u, 1, 1]
-2*G[0, 2/(mh2+r), 1-1/u, 1, 1]
-G[0, 1-1/u, u/mh2, 1, 1]
-G[0, 1-1/u, 2/(mh2-r), 1, 1]
-G[0, 1-1/u, 2/(mh2+r), 1, 1]
-4*G[1/u, 1/u, 0, 1, 1]
+4*G[1/u, 1/u, (s+t)/mh2, 1, 1]
-4*G[1/u, 1/u, 1-1/(s+t), 1, 1]
-G[1/u, (s+t)/mh2, 0, (s+t)/mh2, 1]
+4*G[1/u, (s+t)/mh2, 1-1/(s+t), 1, 1]
-G[1/u, 2/(mh2-r), (s+t)/mh2, 1, 1]
-G[1/u, 2/(mh2+r), (s+t)/mh2, 1, 1]
-3*G[1/u, 1-1/(s+t), 1-1/(s+t), 1, 1]
-2*G[2/(mh2-r), 0, 1-1/u, 1, 1]
-4*G[2/(mh2-r), 1, 1-1/(s+t), 1, 1]
+2*G[2/(mh2-r), 1/u, 0, 1, 1]
-2*G[2/(mh2-r), 1/u, (s+t)/mh2, 1, 1]
+2*G[2/(mh2-r), 1/u, 1-1/(s+t), 1, 1]
-4*G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1, 1]
-G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1, 1]
-G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1, 1]
+2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1, 1]
-2*G[2/(mh2-r), 1-1/u, 0, 1, 1]
+3*G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1, 1]
-2*G[2/(mh2+r), 0, 1-1/u, 1, 1]
-4*G[2/(mh2+r), 1, 1-1/(s+t), 1, 1]
+2*G[2/(mh2+r), 1/u, 0, 1, 1]
-2*G[2/(mh2+r), 1/u, (s+t)/mh2, 1, 1]
+2*G[2/(mh2+r), 1/u, 1-1/(s+t), 1, 1]
-4*G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1, 1]
-G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1, 1]
-G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1, 1]
+2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1, 1]
-2*G[2/(mh2+r), 1-1/u, 0, 1, 1]
+3*G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1, 1]
+4*G[1-1/mh2, 1, 1-1/(s+t), 1, 1]
-4*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1, 1]
-3*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1, 1]
-G[1-1/u, 0, u/mh2, 1, 1]
-G[1-1/u, 0, 2/(mh2-r), 1, 1]
-G[1-1/u, 0, 2/(mh2+r), 1, 1]
+G[0, 2/(mh2-r), u/mh2, 1, 1]
+G[0, 2/(mh2+r), u/mh2, 1, 1]
+G[1/u, 2/(mh2-r), 1-1/(s+t), 1, 1]
+G[1/u, 2/(mh2+r), 1-1/(s+t), 1, 1]
+G[2/(mh2-r), (s+t)/mh2, 0, (s+t)/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1, 1]
+G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1, 1]
+G[2/(mh2+r), (s+t)/mh2, 0, (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1, 1]
+G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1, 1]
+G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1, 1]
+G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1, 1]
)
+((4/3/mh2/(s+u)/u-7/3/mh2/s/u)*r)*(
+G[0, 1/u, 1]*G[0, 1-1/u, 1]
+G[0, (s+t)/mh2, 1/u, 1]*Log[1-u]
+G[(s+t)/mh2, 0, 1/u, 1]*Log[1-u]
-3/2*G[2/(mh2+r), 0, 1, 1]
-G[1/u, 0, (s+t)/mh2, 1/u, 1]
-G[1/u, (s+t)/mh2, 0, 1/u, 1]
+G[2/(mh2-r), 0, (s+t)/mh2, 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, 0, 1/u, 1]
+G[2/(mh2+r), 0, (s+t)/mh2, 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, 0, 1/u, 1]
)
+((7/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+G[2/(mh2+r), 2/(mh2+r), 0, 1, 1]
)
+((35/6/mh2/(s+u)/u-29/6/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 2/(mh2+r), 1]*Log[1-u]
+G[2/(mh2+r), 0, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, 2/(mh2-r), 0, 2/(mh2+r), 1]
-G[1/u, 2/(mh2+r), 0, 2/(mh2+r), 1]
)
+((43/36/mh2/(s+u)/u-7/36/mh2/s/u)*r)*(
+Pi^2*G[0, 1-1/u, 1]
)
+((1427/6306/mh2/(s+u)/u-1/2/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+G[0, 1-1/mh2, 1]
)
+((7733/12612/mh2/(s+u)/u+1/4/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+Log[1-mh2]^2
)
+((119611/18918/mh2/(s+u)/u-1/mh2/(s+t)/u)*r)*(
+Log[2-mh2-r]
)
+((-6/s/u^2-34/mh2/(s+u)/u)*r)*(
+G[1-1/mh2, 1, 0, 2/(mh2-r), 1]
)
+((-4/s/u^2-19/mh2/(s+u)/u)*r)*(
+G[(s+t)/mh2, 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 1-1/(s+t), (s+t)/mh2, 1]
-G[1-1/mh2, 1, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2-r), 1, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2+r), 1, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), (s+t)/mh2, 1]
)
+((-3/s/u^2-14/mh2/(s+u)/u)*r)*(
+G[0, 1-1/u, 1]*G[1-1/(s+t), (s+t)/mh2, 1]
+G[1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]*Log[-u]
+1/6*Pi^2*G[1-1/(s+t), (s+t)/mh2, 1]
-G[1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
-G[0, 1-1/(s+t), 1, 1]
-G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]
+G[1/u, 1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]
+G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), (s+t)/mh2, 1]
)
+((-3/s/u^2-7/mh2/(s+u)/u)*r)*(
-G[1-1/u, u/mh2, u/mh2, 1]
+G[2/(mh2-r), u/mh2, u/mh2, 1]
+G[2/(mh2+r), u/mh2, u/mh2, 1]
)
+((-2/s/u^2-13/mh2/(s+u)/u)*r)*(
+Log[u/mh2]*Log[1-mh2]
+1/2*Log[1-s-t]^2
-Log[-u]*Log[1-s-t]
-G[0, -u/(s+t), 1]
-G[0, 1-1/(s+t), 1]
-1/2*G[2/(mh2-r), 1/t, (s+u)/mh2, 1]
-1/2*G[2/(mh2+r), 1/t, (s+u)/mh2, 1]
+G[u/(1-s-t), -u/(s+t), 1]
+G[2/(mh2-r), 0, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, (s+u)/mh2, (s+u)/mh2, 1]
)
+((-2/s/u^2-5/mh2/(s+u)/u)*r)*(
+G[0, 1-1/t, 1]*Log[2-mh2+r]
)
+((-1/s/u^2-10/mh2/(s+u)/u)*r)*(
+G[2/(mh2-r), 0, (s+u)/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 0, (s+u)/mh2, 1]*Log[1-mh2]
-G[0, 2/(mh2-r), 0, u/(t+u), 1]
-G[0, 2/(mh2-r), (s+u)/mh2, u/(t+u), 1]
-G[0, 2/(mh2+r), 0, u/(t+u), 1]
-G[0, 2/(mh2+r), (s+u)/mh2, u/(t+u), 1]
-G[0, 1-1/u, 1, u/(t+u), 1]
-G[0, 1-1/u, u/mh2, u/(t+u), 1]
-G[1/mh2, 2/(mh2-r), 0, (s+u)/mh2, 1]
-G[1/mh2, 2/(mh2+r), 0, (s+u)/mh2, 1]
-G[1-1/u, 0, 1, u/(t+u), 1]
-G[1-1/u, 0, u/mh2, u/(t+u), 1]
-G[1-1/u, 1, 0, u/(t+u), 1]
-G[1-1/u, u/mh2, 0, u/(t+u), 1]
+G[0, 1/t, (s+u)/mh2, u/(t+u), 1]
+G[0, 2/(mh2-r), 1, u/(t+u), 1]
+G[0, 2/(mh2-r), u/mh2, u/(t+u), 1]
+G[0, 2/(mh2+r), 1, u/(t+u), 1]
+G[0, 2/(mh2+r), u/mh2, u/(t+u), 1]
+G[2/(mh2-r), 0, 1, u/(t+u), 1]
+G[2/(mh2-r), 0, u/mh2, u/(t+u), 1]
+G[2/(mh2-r), 1, 0, u/(t+u), 1]
+G[2/(mh2-r), u/mh2, 0, u/(t+u), 1]
+G[2/(mh2+r), 0, 1, u/(t+u), 1]
+G[2/(mh2+r), 0, u/mh2, u/(t+u), 1]
+G[2/(mh2+r), 1, 0, u/(t+u), 1]
+G[2/(mh2+r), u/mh2, 0, u/(t+u), 1]
)
+((-1/s/u^2-9/mh2/(s+u)/u)*r)*(
+G[0, 1/t, (s+u)/mh2, 1]*Log[-u]
+G[0, 1-1/t, 1, 1]*Log[-u]
+G[2/(mh2-r), 0, u/(t+u), 1]*Log[1-t]
+G[2/(mh2+r), 0, u/(t+u), 1]*Log[1-t]
+1/2*G[0, u/(t+u), 1]*Log[1-t]^2
-G[0, u/(t+u), 1]*G[0, 1-1/t, 1]
-G[0, u/(t+u), (s+u)/mh2, 1]*Log[1-t]
-G[0, (s+u)/mh2, u/(t+u), 1]*Log[1-t]
+2*G[0, (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
-G[0, 2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
-G[0, 2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
-G[0, 1-1/t, 1, 1]*Log[1-u]
-G[(s+u)/mh2, 0, u/(t+u), 1]*Log[1-t]
+2*G[(s+u)/mh2, 0, (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2-r), 0, (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2+r), 0, (s+u)/mh2, 1]*Log[1-t]
-G[0, 0, 1-1/t, 1]
-G[0, 1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-G[0, 2/(mh2-r), 0, (s+u)/mh2, 1]
-G[0, 2/(mh2-r), u/mh2, (s+u)/mh2, 1]
-G[0, 2/(mh2+r), 0, (s+u)/mh2, 1]
-G[0, 2/(mh2+r), u/mh2, (s+u)/mh2, 1]
-G[0, 1-1/u, u/(t+u), (s+u)/mh2, 1]
-G[0, 1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
-G[1/t, 2/(mh2-r), 0, u/(t+u), 1]
-G[1/t, 2/(mh2+r), 0, u/(t+u), 1]
-G[2/(mh2-r), 0, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2-r), (s+u)/mh2, 0, u/(t+u), 1]
-G[2/(mh2+r), 0, (s+u)/mh2, u/(t+u), 1]
-G[2/(mh2+r), (s+u)/mh2, 0, u/(t+u), 1]
-G[1-1/u, 0, u/(t+u), (s+u)/mh2, 1]
-G[1-1/u, 0, 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/u, 0, 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 1/mh2, 0, (s+u)/mh2, 1]
+G[0, 1/mh2, 1/t, (s+u)/mh2, 1]
+G[0, 1/t, u/(t+u), (s+u)/mh2, 1]
+G[0, 1-1/u, 1, (s+u)/mh2, 1]
+G[0, 1-1/u, 1/t, (s+u)/mh2, 1]
+G[0, 1-1/u, u/mh2, (s+u)/mh2, 1]
+G[1/t, 0, u/(t+u), (s+u)/mh2, 1]
+G[1/t, 0, (s+u)/mh2, u/(t+u), 1]
+G[1/t, (s+u)/mh2, 0, u/(t+u), 1]
+G[1/t, 2/(mh2-r), 0, (s+u)/mh2, 1]
+G[1/t, 2/(mh2+r), 0, (s+u)/mh2, 1]
+G[1-1/u, 0, 1, (s+u)/mh2, 1]
+G[1-1/u, 0, 1/t, (s+u)/mh2, 1]
+G[1-1/u, 0, u/mh2, (s+u)/mh2, 1]
)
+((-1/s/u^2-5/mh2/(s+u)/u)*r)*(
+G[0, 2/(mh2-r), 1]*Log[-u]^2
+G[0, 2/(mh2+r), 1]*Log[-u]^2
+G[0, 0, (s+t)/mh2, 1]*Log[1-u]
+G[0, 1, (s+t)/mh2, 1]*Log[1-u]
+G[0, u/(t+u), 2/(mh2-r), 1]*Log[1-t]
+G[0, u/(t+u), 2/(mh2+r), 1]*Log[1-t]
+G[0, (s+t)/mh2, 1, 1]*Log[1-u]
+G[0, 2/(mh2-r), u/(t+u), 1]*Log[1-t]
+G[0, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-mh2]
+G[0, 2/(mh2+r), u/(t+u), 1]*Log[1-t]
+G[0, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-mh2]
+G[0, 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
+G[1/(s+t), u/mh2, 1, 1]*Log[-u]
+G[1/(s+t), 2/(mh2-r), 1, 1]*Log[1-mh2]
+G[1/(s+t), 2/(mh2+r), 1, 1]*Log[1-mh2]
+G[2/(mh2-r), u/mh2, 1, 1]*Log[1-mh2]
+G[2/(mh2-r), 2/(mh2+r), 1, 1]*Log[-u]
+G[2/(mh2+r), u/mh2, 1, 1]*Log[1-mh2]
+G[2/(mh2+r), 2/(mh2-r), 1, 1]*Log[-u]
+G[1-1/(s+t), 0, (s+t)/mh2, 1]*Log[1-u]
+Log[2]*Log[1-t]^2
+Log[2]^2*Log[1-u]
+G[1-1/mh2, 1-1/(s+t), 1]*Log[2]*Log[2-mh2-r]
+1/3*Pi^2*Log[1-mh2]^2
-1/2*G[0, 2/(mh2-r), 1]*Log[1-mh2]^2
-1/2*G[0, 2/(mh2+r), 1]*Log[1-mh2]^2
-3*G[0, 2/(mh2-r), 1]*G[0, 1-1/mh2, 1]
-3*G[0, 2/(mh2+r), 1]*G[0, 1-1/mh2, 1]
+3*G[0, 1-1/mh2, 1]*Log[2]^2
+3/2*G[0, 1-1/mh2, 1]*Log[2-mh2-r]^2
+3/2*G[0, 1-1/mh2, 1]*Log[2-mh2+r]^2
-1/2*G[0, 1-1/u, 1]*Log[-u/t]^2
-1/2*G[0, 1-1/(s+t), 1]*Log[-u/(s+t)]^2
+1/2*G[0, 1-1/(s+t), 1]*Log[2-mh2-r]^2
+1/2*G[2/(mh2-r), (s+t)/mh2, 1]*Log[-u]^2
+1/2*G[2/(mh2+r), (s+t)/mh2, 1]*Log[-u]^2
+1/2*G[1-1/mh2, 1-1/(s+t), 1]*Log[-u/(s+t)]^2
-1/2*G[1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2-r]^2
-G[0, 1/t, (s+u)/mh2, 1]*Log[1-mh2]
-G[0, u/mh2, 1, 1]*Log[1-mh2]
-2*G[0, 2/(mh2-r), 2/(mh2-r), 1]*Log[-u]
-G[0, 2/(mh2-r), 2/(mh2+r), 1]*Log[-u]
-G[0, 2/(mh2+r), 2/(mh2-r), 1]*Log[-u]
-2*G[0, 2/(mh2+r), 2/(mh2+r), 1]*Log[-u]
-G[0, 1-1/(s+t), (s+t)/mh2, 1]*Log[-u]
+4*G[1/mh2, 0, 1, 1]*Log[1-mh2]
-4*G[1/mh2, 2/(mh2-r), 1, 1]*Log[1-mh2]
-4*G[1/mh2, 2/(mh2+r), 1, 1]*Log[1-mh2]
-G[1/(s+t), u/mh2, 1, 1]*Log[1-mh2]
-G[1/(s+t), 2/(mh2-r), 1, 1]*Log[-u]
-G[1/(s+t), 2/(mh2+r), 1, 1]*Log[-u]
+2*G[2/(mh2-r), 0, (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2-r), u/mh2, 1, 1]*Log[-u]
-G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2-r), 2/(mh2+r), 1, 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
+2*G[2/(mh2+r), 0, (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2+r), u/mh2, 1, 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2-r), 1, 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
+3*G[1-1/u, 0, 1-1/u, 1]*Log[-u/(s+t)]
-G[1-1/(s+t), 0, (s+t)/mh2, 1]*Log[-u]
-1/2*Log[2]^2*Log[-u]^2
-11/12*Log[2]^2*Log[1-mh2]
+1/2*Log[2]^2*Log[1-mh2]^2
+1/4*Log[-u/(s+t)]^2*Log[1-s-t]^2
+1/4*Log[1-mh2]^2*Log[2-mh2-r]^2
+1/4*Log[1-mh2]^2*Log[2-mh2+r]^2
-1/4*Log[-u]^2*Log[2-mh2-r]^2
+1/2*Log[1-u]*Log[2-mh2-r]^2
-1/4*Log[1-s-t]^2*Log[2-mh2-r]^2
-1/4*Log[-u]^2*Log[2-mh2+r]^2
+1/2*Log[1-u]*Log[2-mh2+r]^2
-3*G[0, 1-1/mh2, 1]*Log[2]*Log[2-mh2-r]
-3*G[0, 1-1/mh2, 1]*Log[2]*Log[2-mh2+r]
-G[0, 1-1/(s+t), 1]*Log[2]*Log[2-mh2-r]
-1/2*Log[2]*Log[1-mh2]^2*Log[2-mh2-r]
-1/2*Log[2]*Log[1-mh2]^2*Log[2-mh2+r]
+1/2*Log[2]*Log[-u]^2*Log[2-mh2-r]
-Log[2]*Log[1-u]*Log[2-mh2-r]
+1/2*Log[2]*Log[1-s-t]^2*Log[2-mh2-r]
+1/2*Log[2]*Log[-u]^2*Log[2-mh2+r]
-Log[2]*Log[1-u]*Log[2-mh2+r]
-1/2*Log[-u]*Log[-u/(s+t)]^2*Log[1-s-t]
+1/2*Log[-u]*Log[1-s-t]*Log[2-mh2-r]^2
-Log[2]*Log[-u]*Log[1-s-t]*Log[2-mh2-r]
-1/2*G[1/t, 0, 1, 1]
-G[1/u, 2/(mh2-r), 1, 1]
-G[1/u, 2/(mh2+r), 1, 1]
+2*G[2/(mh2-r), 1/t, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1/t, 2/(mh2-r), 1]
-G[0, 1/u, 0, (s+t)/mh2, 1]
-G[0, 1/u, (s+t)/mh2, 1, 1]
-G[0, 1/u, 1-1/(s+t), (s+t)/mh2, 1]
-G[0, 1-1/mh2, 1, (s+t)/mh2, 1]
-G[0, 1-1/mh2, 2/(mh2-r), 1, 1]
-G[0, 1-1/mh2, 2/(mh2+r), 1, 1]
-G[0, 1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1]
-4*G[1/mh2, 1/mh2, 0, 1, 1]
+4*G[1/mh2, 1/mh2, 2/(mh2-r), 1, 1]
+4*G[1/mh2, 1/mh2, 2/(mh2+r), 1, 1]
-G[1/mh2, 1/(s+t), 2/(mh2-r), 1, 1]
-G[1/mh2, 1/(s+t), 2/(mh2+r), 1, 1]
-G[1/mh2, 2/(mh2-r), u/mh2, 1, 1]
-G[1/mh2, 2/(mh2+r), u/mh2, 1, 1]
-G[1/t, 0, u/(t+u), 2/(mh2-r), 1]
-G[1/t, 0, u/(t+u), 2/(mh2+r), 1]
-G[1/t, 0, 2/(mh2-r), u/(t+u), 1]
-G[1/t, 0, 2/(mh2+r), u/(t+u), 1]
-G[1/u, 0, 1, (s+t)/mh2, 1]
-G[1/u, 0, 1-1/(s+t), (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), 0, (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1, 0, (s+t)/mh2, 1]
-6*G[2/(mh2-r), 1, 2/(mh2-r), (s+t)/mh2, 1]
-6*G[2/(mh2-r), 1, 2/(mh2+r), (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1/mh2, 0, 1, 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), 1, 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), 1, 1]
-G[2/(mh2-r), 1/(s+t), u/mh2, 1, 1]
-G[2/(mh2-r), 2/(mh2-r), 1, (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1, (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 1-1/mh2, 1, (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1, 0, (s+t)/mh2, 1]
-6*G[2/(mh2+r), 1, 2/(mh2-r), (s+t)/mh2, 1]
-6*G[2/(mh2+r), 1, 2/(mh2+r), (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1/mh2, 0, 1, 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), 1, 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), 1, 1]
-G[2/(mh2+r), 1/(s+t), u/mh2, 1, 1]
-G[2/(mh2+r), 2/(mh2-r), 1, (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1, (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]
-2*G[2/(mh2+r), 1-1/mh2, 1, (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1]
-G[1-1/mh2, 0, 1, (s+t)/mh2, 1]
-G[1-1/mh2, 0, 2/(mh2-r), 1, 1]
-G[1-1/mh2, 0, 2/(mh2+r), 1, 1]
-G[1-1/mh2, 0, 1-1/(s+t), (s+t)/mh2, 1]
-2*G[1-1/mh2, 1, 0, (s+t)/mh2, 1]
+6*G[1-1/mh2, 1, 2/(mh2-r), (s+t)/mh2, 1]
+6*G[1-1/mh2, 1, 2/(mh2+r), (s+t)/mh2, 1]
+2*G[1-1/mh2, 2/(mh2-r), 0, (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]
+2*G[1-1/mh2, 2/(mh2+r), 0, (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]
+4*G[1-1/mh2, 1-1/mh2, 1, (s+t)/mh2, 1]
-4*G[1-1/mh2, 1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1]
-4*G[1-1/mh2, 1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/(s+t), 0, (s+t)/mh2, 1]
-G[1-1/u, 1/(s+t), 2/(mh2-r), 1, 1]
-G[1-1/u, 1/(s+t), 2/(mh2+r), 1, 1]
+G[0, 1/u, 2/(mh2-r), 1, 1]
+G[0, 1/u, 2/(mh2+r), 1, 1]
+G[0, 2/(mh2-r), 0, (s+t)/mh2, 1]
+G[0, 2/(mh2-r), (s+t)/mh2, 1, 1]
+G[0, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]
+G[0, 2/(mh2+r), 0, (s+t)/mh2, 1]
+G[0, 2/(mh2+r), (s+t)/mh2, 1, 1]
+G[0, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]
+G[0, 1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+G[0, 1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+G[1/mh2, 0, 1/t, (s+u)/mh2, 1]
+G[1/mh2, 0, u/mh2, 1, 1]
+G[1/mh2, 1/(s+t), u/mh2, 1, 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2-r), 1, 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2+r), 1, 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2-r), 1, 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2+r), 1, 1]
+G[2/(mh2-r), 0, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2-r), 1, 1, (s+t)/mh2, 1]
+G[2/(mh2-r), 1/(s+t), 2/(mh2-r), 1, 1]
+G[2/(mh2-r), 1/(s+t), 2/(mh2+r), 1, 1]
+G[2/(mh2-r), 1-1/(s+t), 0, (s+t)/mh2, 1]
+G[2/(mh2+r), 0, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2+r), 1, 1, (s+t)/mh2, 1]
+G[2/(mh2+r), 1/(s+t), 2/(mh2-r), 1, 1]
+G[2/(mh2+r), 1/(s+t), 2/(mh2+r), 1, 1]
+G[2/(mh2+r), 1-1/(s+t), 0, (s+t)/mh2, 1]
+G[1-1/mh2, 0, 2/(mh2-r), (s+t)/mh2, 1]
+G[1-1/mh2, 0, 2/(mh2+r), (s+t)/mh2, 1]
+G[1-1/u, 1/(s+t), u/mh2, 1, 1]
)
+((-1/s/u^2-4/mh2/(s+u)/u)*r)*(
+G[0, 1/t, 1]*Log[1-mh2]
+G[0, 2/(mh2-r), 1]*G[0, 1-1/t, 1]
+G[0, 2/(mh2+r), 1]*G[0, 1-1/t, 1]
+G[0, 1-1/(s+t), 1]*G[2/(mh2-r), u/mh2, 1]
+G[0, 1-1/(s+t), 1]*G[2/(mh2+r), u/mh2, 1]
+G[1/t, (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
+G[1-1/mh2, 1-1/t, 1]*Log[-t/(s+u)]
+G[0, 1, u/mh2, 1]*Log[1-mh2]
+G[0, 1/t, 2/(mh2-r), 1]*Log[1-mh2]
+G[0, 1/t, 2/(mh2+r), 1]*Log[1-mh2]
+G[0, 2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
+G[0, 2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
+G[0, 1-1/(s+t), 2/(mh2-r), 1]*Log[-u]
+G[0, 1-1/(s+t), 2/(mh2+r), 1]*Log[-u]
+G[1/t, 0, 2/(mh2-r), 1]*Log[1-mh2]
+G[1/t, 0, 2/(mh2+r), 1]*Log[1-mh2]
+G[1/(s+t), 2/(mh2-r), u/mh2, 1]*Log[1-mh2]
+G[1/(s+t), 2/(mh2+r), u/mh2, 1]*Log[1-mh2]
+G[u/(t+u), 0, 2/(mh2-r), 1]*Log[1-t]
+G[u/(t+u), 0, 2/(mh2+r), 1]*Log[1-t]
+G[2/(mh2-r), 1, u/mh2, 1]*Log[-u]
+G[2/(mh2-r), 1, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2-r), 1/(s+t), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2-r), 2/(mh2-r), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2-r), 2/(mh2+r), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), 1, u/mh2, 1]*Log[-u]
+G[2/(mh2+r), 1, (s+t)/mh2, 1]*Log[-u]
+G[2/(mh2+r), 1/(s+t), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 2/(mh2-r), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 2/(mh2+r), u/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
+G[1-1/(s+t), 0, 2/(mh2-r), 1]*Log[-u]
+G[1-1/(s+t), 0, 2/(mh2+r), 1]*Log[-u]
+G[1-1/(s+t), 1, (s+t)/mh2, 1]*Log[1-u]
+G[1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
+G[0, 2/(mh2-r), 1]*Log[-u]*Log[1-t]
+G[0, 2/(mh2+r), 1]*Log[-u]*Log[1-t]
+G[2/(mh2-r), u/mh2, 1]*Log[-u]*Log[1-s-t]
+G[2/(mh2+r), u/mh2, 1]*Log[-u]*Log[1-s-t]
+1/2*Pi^2*G[1/(s+t), u/mh2, 1]
-1/6*Pi^2*G[2/(mh2-r), u/mh2, 1]
-1/6*Pi^2*G[2/(mh2+r), u/mh2, 1]
-1/3*Pi^2*G[1-1/u, u/mh2, 1]
+1/6*Pi^2*Log[-u/(s+t)]
+2*G[0, u/mh2, 1]*Log[1-mh2]^2
-G[0, u/(1+u), 1]*Log[-u/(s+t)]
-G[0, (s+u)/mh2, 1]*Log[1-mh2]
-G[0, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/t, 1]
-G[0, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/t, 1]
-1/2*G[0, -u/s, 1]*Log[(-t*u+rtus-s+u)/u]
+1/2*G[0, 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
-1/2*G[0, 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
+3*G[0, 1-1/mh2, 1]*G[1/(s+t), u/mh2, 1]
-3*G[0, 1-1/mh2, 1]*G[2/(mh2-r), u/mh2, 1]
-3*G[0, 1-1/mh2, 1]*G[2/(mh2+r), u/mh2, 1]
-3*G[0, 1-1/(s+t), 1]*G[1/(s+t), u/mh2, 1]
-G[1/t, (s+u)/mh2, 1]*Log[1-mh2]
-2*G[1/t, 2/(mh2-r), 1]*Log[-u]
+2*G[1/t, 2/(mh2-r), 1]*Log[1-mh2]
-1/2*G[1/t, 2*u/(t*u-rtus+s+u), 1]*Log[(-1+mh2)/u]
-1/2*G[1/(s+t), u/mh2, 1]*Log[-u]^2
+1/2*G[1/(s+t), u/mh2, 1]*Log[1-mh2]^2
+3/2*G[1/(s+t), u/mh2, 1]*Log[1-s-t]^2
+1/2*G[1/(s+t), 2*u/(t*u-rtus+s+u), 1]*Log[(-1+mh2)/u]
-G[u/(1+u), 1-1/u, 1]*Log[-u/(s+t)]
-G[u/(t+u), (s+u)/mh2, 1]*Log[1-t]
+1/2*G[u/(1-s-t), -u/s, 1]*Log[(-t*u+rtus-s+u)/u]
+1/2*G[2/(mh2-r), u/mh2, 1]*Log[-u]^2
-1/2*G[2/(mh2-r), u/mh2, 1]*Log[1-mh2]^2
-1/2*G[2/(mh2-r), u/mh2, 1]*Log[1-s-t]^2
-G[2/(mh2-r), (s+u)/mh2, 1]*Log[-u]
-1/2*G[2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
+1/2*G[2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
+1/2*G[2/(mh2+r), u/mh2, 1]*Log[-u]^2
-1/2*G[2/(mh2+r), u/mh2, 1]*Log[1-mh2]^2
-1/2*G[2/(mh2+r), u/mh2, 1]*Log[1-s-t]^2
-G[2/(mh2+r), (s+u)/mh2, 1]*Log[-u]
-1/2*G[2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
+1/2*G[2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
+2*G[1-1/mh2, 1-1/t, 1]*Log[2]
-2*G[1-1/mh2, 1-1/t, 1]*Log[2-mh2+r]
+3*G[1/(s+t), u/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-G[2/(mh2-r), u/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-G[2/(mh2+r), u/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-1/2*G[1-1/u, 2*u/(t*u-rtus+s+u), 1]*Log[(-1+mh2)/u]
+1/2*G[1-1/u, 2*u/(t*u-rtus+s+u), 1]*Log[1-mh2]
-1/2*G[1-1/u, 2*u/(t*u-rtus+s+u), 1]*Log[1-t]
+1/2*G[1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]^2
+3*G[0, 0, 1-1/(s+t), 1]*Log[-u/(s+t)]
-2*G[0, 1, 1-1/(s+t), 1]*Log[-u/(s+t)]
-G[0, (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
-G[0, (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[0, 1-1/mh2, 1-1/(s+t), 1]*Log[-u/(s+t)]
-G[0, 1-1/(s+t), 2/(mh2-r), 1]*Log[1-u]
-G[0, 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
+2*G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[-u/(s+t)]
-4*G[1/mh2, 0, u/mh2, 1]*Log[1-mh2]
-4*G[1/mh2, 1/(s+t), u/mh2, 1]*Log[1-mh2]
+4*G[1/mh2, 2/(mh2-r), u/mh2, 1]*Log[1-mh2]
+4*G[1/mh2, 2/(mh2+r), u/mh2, 1]*Log[1-mh2]
-G[1/t, 0, 2/(mh2-r), 1]*Log[-u]
-G[1/t, 0, 2/(mh2+r), 1]*Log[-u]
+3*G[1/(s+t), 1/(s+t), u/mh2, 1]*Log[-u]
-3*G[1/(s+t), 1/(s+t), u/mh2, 1]*Log[1-mh2]
-G[1/(s+t), 2/(mh2-r), u/mh2, 1]*Log[-u]
-G[1/(s+t), 2/(mh2+r), u/mh2, 1]*Log[-u]
-G[2/(mh2-r), 1, u/mh2, 1]*Log[1-mh2]
-G[2/(mh2-r), 1, (s+t)/mh2, 1]*Log[1-u]
-G[2/(mh2-r), 1/(s+t), u/mh2, 1]*Log[-u]
-G[2/(mh2-r), 2/(mh2-r), u/mh2, 1]*Log[-u]
-G[2/(mh2-r), 2/(mh2+r), u/mh2, 1]*Log[-u]
-G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2+r), 1, u/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 1, (s+t)/mh2, 1]*Log[1-u]
-G[2/(mh2+r), 1/(s+t), u/mh2, 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2-r), u/mh2, 1]*Log[-u]
-G[2/(mh2+r), 2/(mh2+r), u/mh2, 1]*Log[-u]
-G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]*Log[-u]
-G[1-1/mh2, 0, 1-1/(s+t), 1]*Log[-u/(s+t)]
+2*G[1-1/mh2, 1, 1-1/(s+t), 1]*Log[-u/(s+t)]
-3*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]*Log[-u/(s+t)]
-G[1-1/mh2, 1-1/(s+t), 1, 1]*Log[-u/(s+t)]
-2*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]*Log[-u/(s+t)]
-G[1-1/(s+t), 0, 2/(mh2-r), 1]*Log[1-u]
-G[1-1/(s+t), 0, 2/(mh2+r), 1]*Log[1-u]
-G[1-1/(s+t), 1, (s+t)/mh2, 1]*Log[-u]
-G[1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
-G[1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
+1/2*Log[-u]^2*Log[-u/(s+t)]
+5/6*Log[-u/(s+t)]*Log[1-s-t]^3
+1/4*Log[-u/t]^2*Log[1-u]^2
+5/6*Pi^2*Log[-u/(s+t)]*Log[1-s-t]
-G[0, 1-1/(s+t), 1]*Log[-u]*Log[-u/(s+t)]
-3*G[1/(s+t), u/mh2, 1]*Log[-u]*Log[1-s-t]
-2*Log[2]*Log[-u]*Log[1-t]
-Log[-u]*Log[-u/(s+t)]*Log[1-s-t]^2
-1/2*Log[-u]^2*Log[-u/(s+t)]*Log[1-s-t]
+1/2*Log[u/(s+u)]*Log[(-t*u+rtus-s+u)/u]*Log[1-mh2]
-1/2*Log[u/(s+u)]*Log[(-t*u+rtus-s+u)/u]*Log[1-t]
-Log[-u]*Log[-t/(s+u)]*Log[1-t]
+2*Log[-u]*Log[1-t]*Log[2-mh2+r]
-G[1/mh2, 0, 1, 1]
-1/2*G[1/mh2, 0, 2*u/(t*u-rtus+s+u), 1]
-2*G[1/mh2, 1/t, 2/(mh2-r), 1]
+1/2*G[1/mh2, 1/t, 2*u/(t*u-rtus+s+u), 1]
-1/2*G[1/mh2, 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
-G[1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+1/2*G[1/mh2, 2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]
-G[1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+1/2*G[1/mh2, 2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]
+1/2*G[1/t, 0, 2*u/(t*u-rtus+s+u), 1]
-1/2*G[1/t, 2/(mh2-r), 2*u/(t*u-rtus+s+u), 1]
-1/2*G[1/t, 2/(mh2+r), 2*u/(t*u-rtus+s+u), 1]
+1/2*G[1/t, 1-1/u, 2*u/(t*u-rtus+s+u), 1]
-1/2*G[2/(mh2-r), 1/t, 2*u/(t*u-rtus+s+u), 1]
+1/2*G[2/(mh2-r), 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
-G[2/(mh2-r), u/mh2, (s+u)/mh2, 1]
-G[2/(mh2-r), 1-1/mh2, 1, 1]
-1/2*G[2/(mh2-r), 1-1/u, 2*u/(t*u-rtus+s+u), 1]
-1/2*G[2/(mh2+r), 1/t, 2*u/(t*u-rtus+s+u), 1]
+1/2*G[2/(mh2+r), 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
-G[2/(mh2+r), u/mh2, (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/mh2, 1, 1]
-1/2*G[2/(mh2+r), 1-1/u, 2*u/(t*u-rtus+s+u), 1]
-1/2*G[1-1/mh2, 2/(mh2-r), 1, 1]
-1/2*G[1-1/mh2, 2/(mh2+r), 1, 1]
+1/2*G[1-1/mh2, 1-1/t, 1, 1]
-2*G[1-1/u, 1/t, 2/(mh2-r), 1]
+1/2*G[1-1/u, 1/t, 2*u/(t*u-rtus+s+u), 1]
-1/2*G[1-1/u, 1/(s+t), 2*u/(t*u-rtus+s+u), 1]
-G[1-1/u, u/(t+u), (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2+r), (s+u)/mh2, 1]
+1/2*G[1-1/u, 1-1/u, 2*u/(t*u-rtus+s+u), 1]
-G[0, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]
-G[1/mh2, 0, 1, u/mh2, 1]
-G[1/mh2, 0, 1/t, 2/(mh2-r), 1]
-G[1/mh2, 0, 1/t, 2/(mh2+r), 1]
+4*G[1/mh2, 1/mh2, 0, u/mh2, 1]
+4*G[1/mh2, 1/mh2, 1/(s+t), u/mh2, 1]
-4*G[1/mh2, 1/mh2, 2/(mh2-r), u/mh2, 1]
-4*G[1/mh2, 1/mh2, 2/(mh2+r), u/mh2, 1]
-G[1/mh2, 1/t, 0, 2/(mh2-r), 1]
-G[1/mh2, 1/t, 0, 2/(mh2+r), 1]
+3*G[1/mh2, 1/(s+t), 1/(s+t), u/mh2, 1]
-G[1/mh2, 1/(s+t), 2/(mh2-r), u/mh2, 1]
-G[1/mh2, 1/(s+t), 2/(mh2+r), u/mh2, 1]
-G[1/mh2, 2/(mh2-r), 1/(s+t), u/mh2, 1]
-G[1/mh2, 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
-G[1/mh2, 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
-G[1/mh2, 2/(mh2+r), 1/(s+t), u/mh2, 1]
-G[1/mh2, 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
-G[1/mh2, 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
-G[1/t, u/(t+u), 0, 2/(mh2-r), 1]
-G[1/t, u/(t+u), 0, 2/(mh2+r), 1]
-G[1/u, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), 1, (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, 1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 0, u/mh2, 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 1-1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 1-1/(s+t), 2/(mh2+r), 1]
+4*G[2/(mh2-r), 1, 2/(mh2-r), u/mh2, 1]
+4*G[2/(mh2-r), 1, 2/(mh2+r), u/mh2, 1]
-6*G[2/(mh2-r), 1, 1-1/u, u/mh2, 1]
-2*G[2/(mh2-r), 1/mh2, 0, u/mh2, 1]
-2*G[2/(mh2-r), 1/mh2, 1/(s+t), u/mh2, 1]
+2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), u/mh2, 1]
+2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), u/mh2, 1]
-3*G[2/(mh2-r), 1/(s+t), 1/(s+t), u/mh2, 1]
+4*G[2/(mh2-r), u/mh2, 1/(s+t), u/mh2, 1]
+2*G[2/(mh2-r), u/mh2, 2/(mh2-r), u/mh2, 1]
+2*G[2/(mh2-r), u/mh2, 2/(mh2+r), u/mh2, 1]
-6*G[2/(mh2-r), u/mh2, 1-1/u, u/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1, u/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1/(s+t), u/mh2, 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1-1/u, u/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1, u/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1/(s+t), u/mh2, 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1-1/u, u/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, 1, u/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, 1/(s+t), u/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, 2/(mh2-r), u/mh2, 1]
-2*G[2/(mh2-r), 1-1/u, 2/(mh2+r), u/mh2, 1]
+8*G[2/(mh2-r), 1-1/u, 1-1/u, u/mh2, 1]
-G[2/(mh2-r), 1-1/(s+t), 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/(s+t), 0, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 0, u/mh2, 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 1-1/(s+t), 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 1-1/(s+t), 2/(mh2+r), 1]
+4*G[2/(mh2+r), 1, 2/(mh2-r), u/mh2, 1]
+4*G[2/(mh2+r), 1, 2/(mh2+r), u/mh2, 1]
-6*G[2/(mh2+r), 1, 1-1/u, u/mh2, 1]
-2*G[2/(mh2+r), 1/mh2, 0, u/mh2, 1]
-2*G[2/(mh2+r), 1/mh2, 1/(s+t), u/mh2, 1]
+2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), u/mh2, 1]
+2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), u/mh2, 1]
-3*G[2/(mh2+r), 1/(s+t), 1/(s+t), u/mh2, 1]
+4*G[2/(mh2+r), u/mh2, 1/(s+t), u/mh2, 1]
+2*G[2/(mh2+r), u/mh2, 2/(mh2-r), u/mh2, 1]
+2*G[2/(mh2+r), u/mh2, 2/(mh2+r), u/mh2, 1]
-6*G[2/(mh2+r), u/mh2, 1-1/u, u/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1, u/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1/(s+t), u/mh2, 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1-1/u, u/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1, u/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1/(s+t), u/mh2, 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1-1/u, u/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, 1, u/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, 1/(s+t), u/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, 2/(mh2-r), u/mh2, 1]
-2*G[2/(mh2+r), 1-1/u, 2/(mh2+r), u/mh2, 1]
+8*G[2/(mh2+r), 1-1/u, 1-1/u, u/mh2, 1]
-G[2/(mh2+r), 1-1/(s+t), 0, 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+t), 0, 2/(mh2+r), 1]
-G[1-1/mh2, 1, 1, (s+t)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), 0, 2/(mh2-r), 1]
-G[1-1/mh2, 2/(mh2+r), 0, 2/(mh2-r), 1]
-G[1-1/mh2, 1-1/(s+t), 1, (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]
-G[1-1/mh2, 1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]
-4*G[1-1/u, 1, 2/(mh2-r), u/mh2, 1]
-4*G[1-1/u, 1, 2/(mh2+r), u/mh2, 1]
+6*G[1-1/u, 1, 1-1/u, u/mh2, 1]
-G[1-1/u, 1/t, 0, 2/(mh2-r), 1]
-G[1-1/u, 1/t, 0, 2/(mh2+r), 1]
+3*G[1-1/u, 1/(s+t), 1/(s+t), u/mh2, 1]
-G[1-1/u, 1/(s+t), 2/(mh2-r), u/mh2, 1]
-G[1-1/u, 1/(s+t), 2/(mh2+r), u/mh2, 1]
-G[1-1/u, u/mh2, 1, u/mh2, 1]
-4*G[1-1/u, u/mh2, 1/(s+t), u/mh2, 1]
-2*G[1-1/u, u/mh2, 2/(mh2-r), u/mh2, 1]
-2*G[1-1/u, u/mh2, 2/(mh2+r), u/mh2, 1]
+6*G[1-1/u, u/mh2, 1-1/u, u/mh2, 1]
-G[1-1/u, 2/(mh2-r), 1, u/mh2, 1]
-G[1-1/u, 2/(mh2-r), 1/(s+t), u/mh2, 1]
+2*G[1-1/u, 2/(mh2-r), 1-1/u, u/mh2, 1]
-G[1-1/u, 2/(mh2+r), 1, u/mh2, 1]
-G[1-1/u, 2/(mh2+r), 1/(s+t), u/mh2, 1]
+2*G[1-1/u, 2/(mh2+r), 1-1/u, u/mh2, 1]
+4*G[1-1/u, 1-1/u, 1, u/mh2, 1]
+4*G[1-1/u, 1-1/u, 1/(s+t), u/mh2, 1]
+4*G[1-1/u, 1-1/u, 2/(mh2-r), u/mh2, 1]
+4*G[1-1/u, 1-1/u, 2/(mh2+r), u/mh2, 1]
-16*G[1-1/u, 1-1/u, 1-1/u, u/mh2, 1]
+G[1/mh2, 0, (s+u)/mh2, 1]
+G[1/mh2, 1/t, (s+u)/mh2, 1]
+G[1/mh2, 2/(mh2-r), 1, 1]
+G[1/mh2, 2/(mh2+r), 1, 1]
+G[1/t, u/(t+u), (s+u)/mh2, 1]
+G[1-1/u, 1, (s+u)/mh2, 1]
+G[1-1/u, 1/t, (s+u)/mh2, 1]
+G[1-1/u, u/mh2, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), u/mh2, 1]
+G[1-1/u, 2/(mh2+r), u/mh2, 1]
+G[0, 1/u, 1-1/(s+t), 2/(mh2-r), 1]
+G[0, 1/u, 1-1/(s+t), 2/(mh2+r), 1]
+G[0, 2/(mh2-r), 1, (s+t)/mh2, 1]
+G[0, 2/(mh2+r), 1, (s+t)/mh2, 1]
+G[0, 1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1]
+G[0, 1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2-r), 1, u/mh2, 1]
+G[1/mh2, 2/(mh2+r), 1, u/mh2, 1]
+G[1/t, 0, (s+u)/mh2, 2/(mh2-r), 1]
+G[1/t, 0, (s+u)/mh2, 2/(mh2+r), 1]
+G[1/u, 0, 1-1/(s+t), 2/(mh2-r), 1]
+G[1/u, 0, 1-1/(s+t), 2/(mh2+r), 1]
+G[1/u, 2/(mh2-r), 1, (s+t)/mh2, 1]
+G[1/u, 2/(mh2+r), 1, (s+t)/mh2, 1]
+G[1/u, 1-1/(s+t), 0, 2/(mh2-r), 1]
+G[1/u, 1-1/(s+t), 0, 2/(mh2+r), 1]
+G[2/(mh2-r), 1/(s+t), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 1/(s+t), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2-r), u/mh2, 1, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2-r), 1-1/(s+t), 1, (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2+r), 1/(s+t), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 1/(s+t), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), u/mh2, 1, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), 1-1/(s+t), 1, (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), (s+t)/mh2, 1]
+G[1-1/mh2, 0, 1-1/(s+t), 2/(mh2-r), 1]
+G[1-1/mh2, 0, 1-1/(s+t), 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/(s+t), 0, 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/(s+t), 0, 2/(mh2+r), 1]
+G[1-1/u, u/(t+u), 0, 2/(mh2-r), 1]
+G[1-1/u, u/(t+u), 0, 2/(mh2+r), 1]
+G[1-1/u, 2/(mh2-r), 2/(mh2-r), u/mh2, 1]
+G[1-1/u, 2/(mh2-r), 2/(mh2+r), u/mh2, 1]
+G[1-1/u, 2/(mh2+r), 2/(mh2-r), u/mh2, 1]
+G[1-1/u, 2/(mh2+r), 2/(mh2+r), u/mh2, 1]
)
+((-1/s/u^2-3/mh2/(s+u)/u)*r)*(
+G[0, 0, 1/t, 1]*Log[1-mh2]
+G[0, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-mh2]
+G[0, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 0, 1, 1]*Log[-u]
+G[2/(mh2+r), 0, 2/(mh2+r), 1]*Log[1-mh2]
-G[(s+u)/mh2, 0, 2/(mh2-r), 1]*Log[1-t]
-G[(s+u)/mh2, 0, 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2+r), 0, 2/(mh2-r), 1]*Log[-u]
-G[1/mh2, 0, 0, 1/t, 1]
-G[1/mh2, 0, 2/(mh2-r), (s+u)/mh2, 1]
-G[1/mh2, 0, 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2-r), (s+u)/mh2, 0, 2/(mh2-r), 1]
-G[2/(mh2-r), (s+u)/mh2, 0, 2/(mh2+r), 1]
-G[2/(mh2+r), (s+u)/mh2, 0, 2/(mh2-r), 1]
-G[2/(mh2+r), (s+u)/mh2, 0, 2/(mh2+r), 1]
+G[1/t, (s+u)/mh2, 0, 2/(mh2-r), 1]
+G[1/t, (s+u)/mh2, 0, 2/(mh2+r), 1]
)
+((-1/s/u^2+1/mh2/(s+u)/u)*r)*(
+G[0, (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2-r), (s+u)/mh2, 1]*Log[-t]
+G[2/(mh2+r), (s+u)/mh2, 1]*Log[-t]
)
+((1/s/u^2-3/mh2/(s+u)/u)*r)*(
+G[0, 1-1/t, 1]*Log[-t/(s+u)]
+1/2*G[1/t, 0, (s+u)/mh2, 1]
+G[2/(mh2-r), 1-1/u, u/mh2, 1]
+G[2/(mh2+r), 1-1/u, u/mh2, 1]
)
+((1/s/u^2+1/mh2/(s+u)/u)*r)*(
+G[2/(mh2-r), u/mh2, 1]*Log[-t]
+G[2/(mh2+r), u/mh2, 1]*Log[-t]
+G[0, 0, 2/(mh2+r), 1]*Log[1-mh2]
+1/3*Pi^2*Log[1-s-u]
+2*G[0, 1-1/t, 1]*Log[2]
-G[1-1/u, u/mh2, 1]*Log[-t]
+2*G[1-1/u, 2/(mh2-r), 1]*Log[-t]
-2*G[1-1/u, 2/(mh2-r), 1]*Log[1-t]
-G[0, 0, 2/(mh2+r), 1]*Log[-u]
-1/2*G[1/t, (s+u)/mh2, 1, 1]
+2*G[1/t, 1-1/u, 2/(mh2-r), 1]
+1/2*G[2/(mh2-r), (s+u)/mh2, 1, 1]
-2*G[2/(mh2-r), 1-1/u, 2/(mh2-r), 1]
+1/2*G[2/(mh2+r), (s+u)/mh2, 1, 1]
-2*G[2/(mh2+r), 1-1/u, 2/(mh2-r), 1]
-G[1-1/mh2, 1, u/mh2, 1]
-G[1-1/mh2, 1-1/u, u/mh2, 1]
+2*G[1-1/mh2, 1-1/u, 2/(mh2-r), 1]
+G[1-1/mh2, 2/(mh2-r), u/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), u/mh2, 1]
)
+((1/s/u^2+6/mh2/(s+u)/u)*r)*(
+G[0, 1/t, 1]*Log[(-1+mh2)/u]
+G[0, u/mh2, 1]*Log[1-mh2]
+G[0, -u/(s+t), 1]*Log[-u/(s+t)]
+G[1/(s+t), u/mh2, 1]*Log[(-1+mh2)/u]
+G[u/(1-s-t), -u/s, 1]*Log[2]
+G[1-1/u, u/mh2, 1]*Log[1-mh2]
+Log[2]*Log[u/(s+u)]*Log[1-mh2]
-G[0, -u/s, 1]*Log[2]
-G[u/(1-s-t), -u/(s+t), 1]*Log[-u/(s+t)]
-G[2/(mh2-r), u/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), u/mh2, 1]*Log[1-mh2]
-G[1-1/u, u/mh2, 1]*Log[(-1+mh2)/u]
+1/2*G[1-1/(s+t), (s+t)/mh2, 1]*Log[-u]^2
-G[0, 0, t/(t+u), 1]*Log[1-u]
-G[0, 0, (s+u)/mh2, 1]*Log[1-t]
+1/6*Pi^2*Log[-u/t]*Log[1-u]
-Log[2]*Log[u/(s+u)]*Log[1-t]
-Log[u/mh2]*Log[-u/(s+t)]*Log[1-mh2]
+1/2*G[0, 0, 1/t, 1]
-G[1/mh2, 0, u/mh2, 1]
-G[1/mh2, 1/(s+t), u/mh2, 1]
-G[1-1/u, 1/(s+t), u/mh2, 1]
+2*G[0, 2/(mh2-r), 1-1/mh2, 1, 1]
-2*G[0, 2/(mh2-r), 1-1/mh2, 2/(mh2-r), 1]
-2*G[0, 2/(mh2-r), 1-1/mh2, 2/(mh2+r), 1]
+2*G[0, 2/(mh2+r), 1-1/mh2, 1, 1]
-2*G[0, 2/(mh2+r), 1-1/mh2, 2/(mh2-r), 1]
-2*G[0, 2/(mh2+r), 1-1/mh2, 2/(mh2+r), 1]
-6*G[0, 1-1/mh2, 1, 2/(mh2-r), 1]
-6*G[0, 1-1/mh2, 1, 2/(mh2+r), 1]
-4*G[0, 1-1/mh2, 1-1/mh2, 1, 1]
+4*G[0, 1-1/mh2, 1-1/mh2, 2/(mh2-r), 1]
+4*G[0, 1-1/mh2, 1-1/mh2, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 0, 1-1/mh2, 1, 1]
-2*G[2/(mh2-r), 0, 1-1/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 0, 1-1/mh2, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1-1/mh2, 0, 1, 1]
-2*G[2/(mh2-r), 1-1/mh2, 0, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1-1/mh2, 0, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 0, 1-1/mh2, 1, 1]
-2*G[2/(mh2+r), 0, 1-1/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 0, 1-1/mh2, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1-1/mh2, 0, 1, 1]
-2*G[2/(mh2+r), 1-1/mh2, 0, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1-1/mh2, 0, 2/(mh2+r), 1]
-6*G[1-1/mh2, 0, 1, 2/(mh2-r), 1]
-6*G[1-1/mh2, 0, 1, 2/(mh2+r), 1]
-4*G[1-1/mh2, 0, 1-1/mh2, 1, 1]
+4*G[1-1/mh2, 0, 1-1/mh2, 2/(mh2-r), 1]
+4*G[1-1/mh2, 0, 1-1/mh2, 2/(mh2+r), 1]
-4*G[1-1/mh2, 1-1/mh2, 0, 1, 1]
+4*G[1-1/mh2, 1-1/mh2, 0, 2/(mh2-r), 1]
+4*G[1-1/mh2, 1-1/mh2, 0, 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2-r), u/mh2, 1]
+G[1/mh2, 2/(mh2+r), u/mh2, 1]
+G[2/(mh2-r), 1/(s+t), u/mh2, 1]
+G[2/(mh2+r), 1/(s+t), u/mh2, 1]
+G[0, 1-1/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 1-1/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 1-1/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+G[0, 1-1/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[1/t, 0, 0, (s+u)/mh2, 1]
+G[2/(mh2-r), 0, 1, (s+u)/mh2, 1]
+G[2/(mh2-r), 0, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), 1, 0, (s+u)/mh2, 1]
+G[2/(mh2-r), 1/t, 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 1, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 1, 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, 0, (s+u)/mh2, 1]
+G[1-1/mh2, 0, 2/(mh2-r), 2/(mh2-r), 1]
+G[1-1/mh2, 0, 2/(mh2-r), 2/(mh2+r), 1]
+G[1-1/mh2, 0, 2/(mh2+r), 2/(mh2-r), 1]
+G[1-1/mh2, 0, 2/(mh2+r), 2/(mh2+r), 1]
+G[1-1/mh2, 2/(mh2-r), 1, (s+t)/mh2, 1]
+G[1-1/mh2, 2/(mh2+r), 1, (s+t)/mh2, 1]
)
+((1/s/u^2+8/mh2/(s+u)/u)*r)*(
+G[0, 1/t, 1]*Log[-u]
+G[0, 0, u/(t+u), 1]*Log[1-t]
+G[0, 0, 1-1/t, 1]*Log[1-u]
+G[0, 1/t, 2/(mh2-r), 1]*Log[-u]
+G[0, 1/t, 2/(mh2+r), 1]*Log[-u]
+G[1/t, 0, (s+u)/mh2, 1]*Log[1-mh2]
+G[t/(t+u), t/mh2, 1, 1]*Log[1-u]
+G[u/(t+u), 0, (s+u)/mh2, 1]*Log[1-t]
+G[(s+t)/mh2, t/(t+u), 1, 1]*Log[1-u]
+G[2/(mh2-r), 0, (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2-r), t/mh2, 1, 1]*Log[1-u]
+G[2/(mh2+r), 0, (s+u)/mh2, 1]*Log[-u]
+G[2/(mh2+r), t/mh2, 1, 1]*Log[1-u]
+G[1-1/t, t/mh2, 1, 1]*Log[-u]
+G[1-1/t, 2/(mh2-r), 1, 1]*Log[1-u]
+G[1-1/t, 2/(mh2+r), 1, 1]*Log[1-u]
+G[0, (s+u)/mh2, 1]*Log[-u]*Log[1-t]
+1/2*G[0, t/(t+u), 1]*Log[1-u]^2
-4/3*G[0, u/(1+u), 1]*Log[1-u]
-G[0, (s+u)/mh2, 1]*G[1-1/mh2, 1-1/t, 1]
+1/2*G[0, -u/s, 1]*Log[-(t*u+rtus+s-u)/u]
-1/2*G[0, 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
+1/2*G[0, 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
+1/2*G[0, 1-1/t, 1]*Log[-u]
-G[0, t/(t+u), 1]*G[0, 1-1/u, 1]
+1/2*G[1/t, 2*u/(t*u+rtus+s+u), 1]*Log[(-1+mh2)/u]
-1/2*G[1/(s+t), 2*u/(t*u+rtus+s+u), 1]*Log[(-1+mh2)/u]
-2/3*G[u/(1+u), 1-1/u, 1]*Log[1-u]
-1/2*G[u/(1-s-t), -u/s, 1]*Log[-(t*u+rtus+s-u)/u]
+1/2*G[2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
-1/2*G[2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
+1/2*G[2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
-1/2*G[2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
+2/3*G[1-1/u, u/(1+u), 1]*Log[1-u]
+1/2*G[1-1/u, 2*u/(t*u+rtus+s+u), 1]*Log[(-1+mh2)/u]
-1/2*G[1-1/u, 2*u/(t*u+rtus+s+u), 1]*Log[1-mh2]
+1/2*G[1-1/u, 2*u/(t*u+rtus+s+u), 1]*Log[1-t]
-1/3*G[1-1/(s+t), 1/u, 1]*Log[-u]
+1/3*G[1-1/(s+t), 1/u, 1]*Log[1-u]
-G[0, 0, 1-1/t, 1]*Log[-u]
-G[0, t/mh2, 1, 1]*Log[1-u]
-G[1/t, 0, (s+u)/mh2, 1]*Log[-u]
-G[t/(t+u), 2/(mh2-r), 1, 1]*Log[1-u]
-G[t/(t+u), 2/(mh2+r), 1, 1]*Log[1-u]
-G[(s+t)/mh2, t/mh2, 1, 1]*Log[1-u]
-G[2/(mh2-r), t/mh2, 1, 1]*Log[-u]
-G[2/(mh2-r), t/(t+u), 1, 1]*Log[1-u]
-G[2/(mh2+r), t/mh2, 1, 1]*Log[-u]
-G[2/(mh2+r), t/(t+u), 1, 1]*Log[1-u]
-G[1-1/t, t/mh2, 1, 1]*Log[1-u]
-G[1-1/t, 2/(mh2-r), 1, 1]*Log[-u]
-G[1-1/t, 2/(mh2+r), 1, 1]*Log[-u]
-1/6*Log[-u]*Log[1-s-t]^2
-1/4*Log[-u]*Log[1-t]^2
-1/6*Log[-u]*Log[1-t]^3
+1/6*Log[1-t]^3*Log[1-u]
+1/3*Log[-u]^2*Log[1-u]
+1/6*Log[-u/t]^3*Log[1-u]
-1/6*Pi^2*Log[-u]*Log[1-t]
+1/6*Pi^2*Log[1-t]*Log[1-u]
-1/2*Log[u/(s+u)]*Log[-(t*u+rtus+s-u)/u]*Log[1-mh2]
+1/2*Log[u/(s+u)]*Log[-(t*u+rtus+s-u)/u]*Log[1-t]
+2/3*G[0, u/(1+u), 1-1/u, 1]
+1/2*G[1/mh2, 0, 2*u/(t*u+rtus+s+u), 1]
-1/2*G[1/mh2, 1/t, 2*u/(t*u+rtus+s+u), 1]
+1/2*G[1/mh2, 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
-1/2*G[1/mh2, 2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]
-1/2*G[1/mh2, 2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]
-1/2*G[1/t, 0, 2*u/(t*u+rtus+s+u), 1]
+1/2*G[1/t, 2/(mh2-r), 2*u/(t*u+rtus+s+u), 1]
+1/2*G[1/t, 2/(mh2+r), 2*u/(t*u+rtus+s+u), 1]
-1/2*G[1/t, 1-1/u, 2*u/(t*u+rtus+s+u), 1]
-1/3*G[1/u, 1-1/(s+t), 1/u, 1]
-1/3*G[u/(1+u), 0, 1-1/u, 1]
+2*G[u/(1+u), 1, 1-1/u, 1]
-4/3*G[u/(1+u), u/(1+u), 1-1/u, 1]
-1/3*G[u/(1+u), 1-1/u, 1-1/u, 1]
+1/2*G[2/(mh2-r), 1/t, 2*u/(t*u+rtus+s+u), 1]
-1/2*G[2/(mh2-r), 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
+1/2*G[2/(mh2-r), 1-1/u, 2*u/(t*u+rtus+s+u), 1]
+1/3*G[2/(mh2-r), 1-1/(s+t), 1/u, 1]
+1/2*G[2/(mh2+r), 1/t, 2*u/(t*u+rtus+s+u), 1]
-1/2*G[2/(mh2+r), 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
+1/2*G[2/(mh2+r), 1-1/u, 2*u/(t*u+rtus+s+u), 1]
+1/3*G[2/(mh2+r), 1-1/(s+t), 1/u, 1]
+1/3*G[1-1/mh2, 2/(mh2-r), 1/u, 1]
+1/3*G[1-1/mh2, 2/(mh2+r), 1/u, 1]
-1/3*G[1-1/mh2, 1-1/(s+t), 1/u, 1]
-1/3*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]
-1/2*G[1-1/u, 1/t, 2*u/(t*u+rtus+s+u), 1]
+1/2*G[1-1/u, 1/(s+t), 2*u/(t*u+rtus+s+u), 1]
+2/3*G[1-1/u, u/(1+u), 1-1/u, 1]
-1/2*G[1-1/u, 1-1/u, 2*u/(t*u+rtus+s+u), 1]
-G[0, 1-1/u, u/(t+u), 2/(mh2-r), 1]
-G[0, 1-1/u, u/(t+u), 2/(mh2+r), 1]
-G[0, 1-1/u, 2/(mh2-r), u/(t+u), 1]
-G[0, 1-1/u, 2/(mh2+r), u/(t+u), 1]
-G[1/mh2, 1/t, 0, (s+u)/mh2, 1]
-G[1/t, 0, 0, u/(t+u), 1]
-G[1/t, u/(t+u), 0, (s+u)/mh2, 1]
-G[1/u, t/(t+u), 1, 1, 1]
-G[1/u, t/(t+u), t/mh2, 1, 1]
-G[1/u, (s+t)/mh2, t/(t+u), 1, 1]
-G[1/u, 2/(mh2-r), t/mh2, 1, 1]
-G[1/u, 2/(mh2+r), t/mh2, 1, 1]
-G[1/u, 1-1/t, 2/(mh2-r), 1, 1]
-G[1/u, 1-1/t, 2/(mh2+r), 1, 1]
-G[2/(mh2-r), 0, t/mh2, 1, 1]
-G[2/(mh2-r), 1, t/(t+u), 1, 1]
+2*G[2/(mh2-r), t/mh2, t/mh2, 1, 1]
-G[2/(mh2-r), t/mh2, t/(t+u), 1, 1]
-G[2/(mh2-r), t/mh2, 2/(mh2-r), 1, 1]
-G[2/(mh2-r), t/mh2, 2/(mh2+r), 1, 1]
-G[2/(mh2-r), (s+t)/mh2, t/mh2, 1, 1]
-G[2/(mh2-r), 1-1/t, 1, 1, 1]
-G[2/(mh2-r), 1-1/t, t/mh2, 1, 1]
-G[2/(mh2+r), 0, t/mh2, 1, 1]
-G[2/(mh2+r), 1, t/(t+u), 1, 1]
+2*G[2/(mh2+r), t/mh2, t/mh2, 1, 1]
-G[2/(mh2+r), t/mh2, t/(t+u), 1, 1]
-G[2/(mh2+r), t/mh2, 2/(mh2-r), 1, 1]
-G[2/(mh2+r), t/mh2, 2/(mh2+r), 1, 1]
-G[2/(mh2+r), (s+t)/mh2, t/mh2, 1, 1]
-G[2/(mh2+r), 1-1/t, 1, 1, 1]
-G[2/(mh2+r), 1-1/t, t/mh2, 1, 1]
-G[1-1/mh2, 2/(mh2-r), t/mh2, 1, 1]
-G[1-1/mh2, 2/(mh2+r), t/mh2, 1, 1]
-G[1-1/mh2, 1-1/t, 2/(mh2-r), 1, 1]
-G[1-1/mh2, 1-1/t, 2/(mh2+r), 1, 1]
-G[1-1/t, 1, t/mh2, 1, 1]
-G[1-1/t, t/mh2, 1, 1, 1]
-2*G[1-1/t, t/mh2, t/mh2, 1, 1]
-G[1-1/t, t/(t+u), 2/(mh2-r), 1, 1]
-G[1-1/t, t/(t+u), 2/(mh2+r), 1, 1]
-G[1-1/t, 2/(mh2-r), t/(t+u), 1, 1]
-G[1-1/t, 2/(mh2+r), t/(t+u), 1, 1]
-G[1-1/u, 0, u/(t+u), 2/(mh2-r), 1]
-G[1-1/u, 0, u/(t+u), 2/(mh2+r), 1]
-G[1-1/u, 0, 2/(mh2-r), u/(t+u), 1]
-G[1-1/u, 0, 2/(mh2+r), u/(t+u), 1]
-G[1-1/u, 1, 0, (s+u)/mh2, 1]
-G[1-1/u, 1/t, 0, (s+u)/mh2, 1]
-G[1-1/u, u/mh2, 0, (s+u)/mh2, 1]
-G[1-1/u, 2/(mh2-r), 0, u/(t+u), 1]
-G[1-1/u, 2/(mh2+r), 0, u/(t+u), 1]
+G[1/t, (s+u)/mh2, (s+u)/mh2, 1]
+G[0, 1/mh2, 1/t, 2/(mh2-r), 1]
+G[0, 1/mh2, 1/t, 2/(mh2+r), 1]
+G[0, 1/t, u/(t+u), 2/(mh2-r), 1]
+G[0, 1/t, u/(t+u), 2/(mh2+r), 1]
+G[0, 1/t, 2/(mh2-r), u/(t+u), 1]
+G[0, 1/t, 2/(mh2+r), u/(t+u), 1]
+G[0, 2/(mh2-r), 1, (s+u)/mh2, 1]
+G[0, 2/(mh2+r), 1, (s+u)/mh2, 1]
+G[0, 1-1/mh2, 1, 1, 1]
+G[0, 1-1/u, 1/t, 2/(mh2-r), 1]
+G[0, 1-1/u, 1/t, 2/(mh2+r), 1]
+G[1/u, 0, 0, 1, 1]
+G[1/u, 0, t/mh2, 1, 1]
+G[1/u, t/(t+u), 2/(mh2-r), 1, 1]
+G[1/u, t/(t+u), 2/(mh2+r), 1, 1]
+G[1/u, (s+t)/mh2, t/mh2, 1, 1]
+G[1/u, 2/(mh2-r), t/(t+u), 1, 1]
+G[1/u, 2/(mh2+r), t/(t+u), 1, 1]
+G[1/u, 1-1/t, 1, 1, 1]
+G[1/u, 1-1/t, t/mh2, 1, 1]
+G[2/(mh2-r), 0, t/(t+u), 1, 1]
+G[2/(mh2-r), 0, u/mh2, (s+u)/mh2, 1]
+G[2/(mh2-r), t/mh2, 1, 1, 1]
+G[2/(mh2-r), u/mh2, 0, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, t/(t+u), 1, 1]
+G[2/(mh2-r), 1-1/t, 2/(mh2-r), 1, 1]
+G[2/(mh2-r), 1-1/t, 2/(mh2+r), 1, 1]
+G[2/(mh2+r), 0, t/(t+u), 1, 1]
+G[2/(mh2+r), 0, u/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), t/mh2, 1, 1, 1]
+G[2/(mh2+r), u/mh2, 0, (s+u)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, t/(t+u), 1, 1]
+G[2/(mh2+r), 1-1/t, 2/(mh2-r), 1, 1]
+G[2/(mh2+r), 1-1/t, 2/(mh2+r), 1, 1]
+G[1-1/mh2, 0, 1, 1, 1]
+G[1-1/mh2, 1, t/mh2, 1, 1]
+G[1-1/mh2, 1-1/t, 1, 1, 1]
+G[1-1/mh2, 1-1/t, t/mh2, 1, 1]
+G[1-1/t, 1, t/(t+u), 1, 1]
+G[1-1/t, t/mh2, t/(t+u), 1, 1]
+G[1-1/t, t/mh2, 2/(mh2-r), 1, 1]
+G[1-1/t, t/mh2, 2/(mh2+r), 1, 1]
+G[1-1/t, t/(t+u), 1, 1, 1]
+G[1-1/t, t/(t+u), t/mh2, 1, 1]
+G[1-1/t, 2/(mh2-r), t/mh2, 1, 1]
+G[1-1/t, 2/(mh2+r), t/mh2, 1, 1]
+G[1-1/u, 0, 1/t, 2/(mh2-r), 1]
+G[1-1/u, 0, 1/t, 2/(mh2+r), 1]
+G[1-1/u, u/(t+u), 0, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2-r), 0, (s+u)/mh2, 1]
+G[1-1/u, 2/(mh2+r), 0, (s+u)/mh2, 1]
)
+((1/s/u^2+11/mh2/(s+u)/u)*r)*(
+G[0, 0, 1/t, 1]*Log[-u]
+1/4*Pi^2*Log[1-t]
+1/2*G[2/(mh2-r), 0, (s+u)/mh2, 1]
+1/2*G[2/(mh2+r), 0, (s+u)/mh2, 1]
-G[0, 0, 1-1/u, u/(t+u), 1]
-G[0, 1-1/u, 0, u/(t+u), 1]
-G[1-1/u, 0, 0, u/(t+u), 1]
+G[0, 1-1/t, 1, 1]
+G[0, 0, 1/mh2, 1/t, 1]
+G[0, 0, 1/t, u/(t+u), 1]
+G[0, 0, 1-1/u, 1/t, 1]
+G[0, 1-1/u, 0, 1/t, 1]
+G[2/(mh2-r), 0, 0, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 0, (s+u)/mh2, 1]
+G[1-1/u, 0, 0, 1/t, 1]
)
+((1/s/u^2+1/2/mh2/(s+u)/u)*r)*(
+G[1-1/(s+u), (s+u)/mh2, 1]*Log[-t]
-G[1-1/(s+u), (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1]
-G[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-G[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+G[1/t, 1-1/(s+u), (s+u)/mh2, 1]
+G[1-1/mh2, 1, (s+u)/mh2, 1]
+G[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1]
)
+((1/s/u^2+3/2/mh2/(s+u)/u)*r)*(
+G[0, 1-1/(s+u), 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), 1, 1]
-G[2/(mh2+r), 1-1/(s+u), 1, 1]
+G[1/t, 1-1/(s+u), 1, 1]
)
+((2/s/u^2+9/mh2/(s+u)/u)*r)*(
+2*G[1/u, 1-1/(s+t), (s+t)/mh2, 1]*Log[1-u]
+1/2*Log[1-t]^2*Log[2-mh2+r]
-3/2*G[1-1/u, 2/(mh2+r), 1]
-2*G[1/u, 1/u, 1-1/(s+t), (s+t)/mh2, 1]
-G[2/(mh2-r), 0, 1, (s+t)/mh2, 1]
-G[2/(mh2+r), 0, 1, (s+t)/mh2, 1]
+G[2/(mh2-r), 1/u, 1-1/(s+t), (s+t)/mh2, 1]
+G[2/(mh2+r), 1/u, 1-1/(s+t), (s+t)/mh2, 1]
)
+((2/s/u^2+17/mh2/(s+u)/u)*r)*(
+G[0, 0, (s+u)/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, 0, (s+u)/mh2, 1]
)
+((2/s/u^2+19/mh2/(s+u)/u)*r)*(
+G[2/(mh2-r), 0, 0, u/(t+u), 1]
+G[2/(mh2+r), 0, 0, u/(t+u), 1]
)
+((3/s/u^2+22/mh2/(s+u)/u)*r)*(
+G[2/(mh2-r), 1, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 1, 2/(mh2-r), 1]
)
+((-1/2/s/u^2-6/mh2/(s+u)/u)*r)*(
-G[0, 2/(mh2-r), (s+u)/mh2, 1]
-G[0, 2/(mh2+r), (s+u)/mh2, 1]
+G[0, 1/t, (s+u)/mh2, 1]
)
+((-1/2/s/u^2+6/mh2/(s+u)/u)*r)*(
+G[1-1/u, 1-1/u, u/mh2, 1]
)
+((-1/2/s/u^2+1/4/mh2/(s+u)/u)*r)*(
+Log[1-t]*Log[1-s-u]^2
)
+((-1/4/s/u^2+3/2/mh2/(s+u)/u)*r)*(
+Log[-u/t]^2*Log[1-t]
)
+((-1/12/s/u^2+7/12/mh2/(s+u)/u)*r)*(
+Log[2]*Log[1-mh2]^2
+6*G[0, 1-1/mh2, 1]*Log[2]
)
+((1/2/s/u^2-1/mh2/(s+u)/u)*r)*(
+G[0, u/mh2, 1]*Log[1-t]
+G[0, u/(t+u), 1]*Log[1-t]
+G[(s+u)/mh2, u/mh2, 1]*Log[1-t]
+G[1-1/u, u/mh2, 1]*Log[1-t]
-G[0, 1-1/u, 1]*Log[1-t]
-G[u/(t+u), u/mh2, 1]*Log[1-t]
-G[2/(mh2-r), u/mh2, 1]*Log[1-t]
-G[2/(mh2+r), u/mh2, 1]*Log[1-t]
+1/2*Log[1-t]*Log[1-u]^2
-G[1/t, 0, u/mh2, 1]
-G[1/t, (s+u)/mh2, u/mh2, 1]
-G[1/t, 1-1/u, 1, 1]
-G[1/t, 1-1/u, u/mh2, 1]
-G[1-1/u, u/(t+u), 1, 1]
-G[1-1/u, u/(t+u), u/mh2, 1]
+G[1/t, u/(t+u), 1, 1]
+G[1/t, u/(t+u), u/mh2, 1]
+G[1/t, 2/(mh2-r), u/mh2, 1]
+G[1/t, 2/(mh2+r), u/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, u/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, u/mh2, 1]
)
+((1/2/s/u^2+1/mh2/(s+u)/u)*r)*(
+2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
-Log[-t/(s+u)]*Log[1-t]^2
-G[1/t, 2/(mh2-r), 1, 1]
-2*G[1/t, 2/(mh2-r), (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), 1, 1]
-2*G[1/t, 2/(mh2+r), (s+u)/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), u/mh2, 1]
)
+((1/2/s/u^2+7/2/mh2/(s+u)/u)*r)*(
+Log[2]*Log[-u]*Log[2-mh2-r]^2
+Log[2]^2*Log[1-mh2]*Log[2-mh2-r]
+1/3*Log[1-mh2]*Log[2-mh2-r]^3
-1/3*Log[-u]*Log[2-mh2-r]^3
-Log[2]*Log[1-mh2]*Log[2-mh2-r]^2
-Log[2]^2*Log[-u]*Log[2-mh2-r]
+2*G[0, 1/mh2, 0, 1/t, 1]
+4*G[1/t, 0, (s+u)/mh2, (s+u)/mh2, 1]
+4*G[1/t, (s+u)/mh2, 0, (s+u)/mh2, 1]
-2*G[1/u, 0, t/(t+u), 1, 1]
-4*G[2/(mh2-r), (s+u)/mh2, 0, (s+u)/mh2, 1]
-4*G[2/(mh2+r), (s+u)/mh2, 0, (s+u)/mh2, 1]
)
+((1/6/s/u^2+5/2/mh2/(s+u)/u)*r)*(
+Log[1-t]^3
-3/2*Log[-t/(s+u)]^2*Log[1-t]
)
+((3/2/s/u^2+5/mh2/(s+u)/u)*r)*(
+G[2/(mh2-r), 0, u/mh2, 1]
+G[2/(mh2+r), 0, u/mh2, 1]
)
+((3/2/s/u^2+10/mh2/(s+u)/u)*r)*(
+G[u/(1+u), 0, 1, 1]
)
+((-1/mh2/(s+u)/u-1/mh2/s/u-1/s/u^2)*r)*(
+G[t/(t+u), 2/(mh2-r), 1]*Log[1-u]
+G[1-1/t, 2/(mh2-r), 1]*Log[-u]
-G[1-1/t, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, t/(t+u), 2/(mh2-r), 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2-r), 1]
-G[1-1/t, t/mh2, 2/(mh2-r), 1]
+G[1/u, 1-1/t, 2/(mh2-r), 1]
+G[2/(mh2-r), t/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), t/mh2, 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/t, 2/(mh2-r), 1]
+G[1-1/t, t/(t+u), 2/(mh2-r), 1]
)
+((2/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2)*r)*(
+G[1-1/(s+u), 2/(mh2+r), 1]*Log[-t]
-G[1-1/(s+u), 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1]
+G[1/t, 1-1/(s+u), 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1]
)
+((3/mh2/(s+u)/u+1/mh2/s/u+1/s/u^2)*r)*(
+G[t/(t+u), 2/(mh2+r), 1]*Log[1-u]
+G[1-1/t, 2/(mh2+r), 1]*Log[-u]
-G[1-1/t, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, t/(t+u), 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/t, 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/t, 2/(mh2+r), 1]
-G[1-1/t, t/mh2, 2/(mh2+r), 1]
+2*G[1-1/u, 1, 2/(mh2-r), 1]
+G[1/u, 1-1/t, 2/(mh2+r), 1]
+G[2/(mh2-r), t/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), t/mh2, 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/t, 2/(mh2+r), 1]
+G[1-1/t, t/(t+u), 2/(mh2+r), 1]
+G[1-1/u, 1, 0, 2/(mh2+r), 1]
)
+((4/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2)*r)*(
+G[2/(mh2+r), 0, 2/(mh2+r), 1]
)
+((5/mh2/(s+u)/u+1/mh2/s/u+1/s/u^2)*r)*(
+G[1/u, (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2-r), (s+t)/mh2, 1]*Log[-u]
-G[2/(mh2+r), (s+t)/mh2, 1]*Log[-u]
)
+((5/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2)*r)*(
+G[(s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
)
+((11/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2)*r)*(
+G[(s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
)
+((12/mh2/(s+u)/u+1/mh2/s/u+1/s/u^2)*r)*(
+Zeta[3]*Log[1-mh2]
+G[1/mh2, 0, 0, 1, 1]
)
+((-47701/6306/mh2/(s+u)/u-1/mh2/u/(t+u)-1/2*(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2))*r)*(
+G[2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 1/u, 1]
)
+((-7/3/mh2/(s+u)/u-1/3/mh2/s/u-1/3/s/u^2)*r)*(
+3*G[0, 1-1/mh2, 1]*Log[2-mh2+r]
-4*G[1/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(mh2-r), 1]*Log[1-mh2]
+1/2*Log[1-mh2]^2*Log[2-mh2+r]
+4*G[1/mh2, 1/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2-r), 1]
-3*G[0, 1-1/u, 1, 2/(mh2-r), 1]
-3*G[0, 1-1/u, 1, 2/(mh2+r), 1]
-3*G[1-1/u, 0, 1, 2/(mh2-r), 1]
-3*G[1-1/u, 0, 1, 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2-r), 1]
)
+((-4/3/mh2/(s+u)/u-1/3/mh2/s/u-1/3/s/u^2)*r)*(
+2*G[2/(mh2-r), 1-1/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1-1/mh2, 2/(mh2-r), 1]
+6*G[1-1/mh2, 1, 2/(mh2-r), 1]
-G[1-1/mh2, 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/mh2, 2/(mh2+r), 2/(mh2-r), 1]
-4*G[1-1/mh2, 1-1/mh2, 2/(mh2-r), 1]
)
+((-24/s/u^2-199/3/mh2/(s+u)/u-92/3/mh2/s/u)*r)*(
+G[1/u, (s+t)/mh2, 1/u, 1]*Log[1-u]
-G[1/u, 1/u, (s+t)/mh2, 1/u, 1]
)
+((-16/s/u^2-199/3/mh2/(s+u)/u-20/3/mh2/s/u)*r)*(
+G[0, 0, 0, 1-1/u, 1]
)
+((-16/s/u^2-115/2/mh2/(s+u)/u-27/2/mh2/s/u)*r)*(
+Zeta[3]*Log[1-u]
)
+((-14/s/u^2-27/mh2/(s+u)/u-25/mh2/s/u)*r)*(
+G[0, 0, 1-1/u, 1-1/u, 1]
)
+((-12/s/u^2-62/mh2/(s+u)/u+8/mh2/s/u)*r)*(
+G[0, 0, 1, 2/(mh2-r), 1]
)
+((-12/s/u^2-53/mh2/(s+u)/u+6/mh2/s/u)*r)*(
+2*G[1/t, (s+u)/mh2, 1/t, 1]*Log[1-t]
-2*G[1/t, 1/t, (s+u)/mh2, 1/t, 1]
+G[2/(mh2-r), 1/t, (s+u)/mh2, 1/t, 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 1/t, 1]
)
+((-9/s/u^2-805/18/mh2/(s+u)/u+85/18/mh2/s/u)*r)*(
+Zeta[3]*Log[2-mh2+r]
)
+((-8/s/u^2-37/mh2/(s+u)/u+4/mh2/s/u)*r)*(
+2*G[2/(mh2-r), 0, 1/t, 1/t, 1]
-G[2/(mh2-r), 0, 2/(mh2-r), 1/t, 1]
-G[2/(mh2-r), 0, 2/(mh2+r), 1/t, 1]
+2*G[2/(mh2+r), 0, 1/t, 1/t, 1]
-G[2/(mh2+r), 0, 2/(mh2-r), 1/t, 1]
-G[2/(mh2+r), 0, 2/(mh2+r), 1/t, 1]
)
+((-8/s/u^2-34/mh2/(s+u)/u+4/mh2/s/u)*r)*(
+G[1/t, 0, 1/t, 1]*Log[1-t]
+2*G[1/t, 1/t, (s+u)/mh2, 1]*Log[1-t]
-G[0, 2/(mh2-r), 1/t, 1/t, 1]
-G[0, 2/(mh2+r), 1/t, 1/t, 1]
-G[1/t, 1/t, 0, 1/t, 1]
-2*G[1/t, 1/t, 1/t, (s+u)/mh2, 1]
)
+((-8/s/u^2-30/mh2/(s+u)/u+4/mh2/s/u)*r)*(
+G[2/(mh2-r), 1/t, 1/t, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, 1/t, (s+u)/mh2, 1]
)
+((-8/s/u^2-27/mh2/(s+u)/u-4/mh2/s/u)*r)*(
+G[1/u, 0, 1/u, 1]*Log[1-u]
-G[1/u, 1/u, 0, 1/u, 1]
)
+((-8/s/u^2-149/6/mh2/(s+u)/u-49/6/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2-r), 0, 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2+r), (s+t)/mh2, 1]
)
+((-8/s/u^2-85/3/mh2/(s+u)/u-20/3/mh2/s/u)*r)*(
+G[0, 0, 1/u, 1/u, 1]
)
+((-7/s/u^2-118/3/mh2/(s+u)/u+1/3/mh2/s/u)*r)*(
+G[0, 1-1/u, 1, 1, 1]
)
+((-7/s/u^2-73/2/mh2/(s+u)/u+9/2/mh2/s/u)*r)*(
+G[0, 1, 0, 2/(mh2-r), 1]
)
+((-6/s/u^2-30/mh2/(s+u)/u+4/mh2/s/u)*r)*(
+G[2/(mh2+r), 0, 2/(mh2+r), 1, 1]
)
+((-6/s/u^2-23/mh2/(s+u)/u+5/mh2/s/u)*r)*(
+G[2/(mh2-r), 1, 0, 1, 1]
)
+((-6/s/u^2-13/mh2/(s+u)/u-7/mh2/s/u)*r)*(
+G[1-1/u, 1-1/u, 0, 1, 1]
)
+((-6/s/u^2-121/6/mh2/(s+u)/u-29/6/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[0, 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
-G[1/u, 0, 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, 0, 2/(mh2+r), (s+t)/mh2, 1]
)
+((-6/s/u^2-61/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+G[0, 0, 2/(mh2-r), 1, 1]
)
+((-6/s/u^2-55/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1, 1]*Log[1-mh2]
)
+((-5/s/u^2-32/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+G[1-1/u, 0, 1, 1, 1]
)
+((-5/s/u^2-24/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 0, 1/t, 1]
+G[0, 2/(mh2+r), 0, 1/t, 1]
)
+((-5/s/u^2-23/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 0, 1/t, 1]
+G[2/(mh2+r), 0, 0, 1/t, 1]
)
+((-5/s/u^2-481/18/mh2/(s+u)/u+49/18/mh2/s/u)*r)*(
+Zeta[3]*Log[2-mh2-r]
)
+((-5/s/u^2-27/2/mh2/(s+u)/u-13/2/mh2/s/u)*r)*(
+G[(s+t)/mh2, 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[(s+t)/mh2, 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, (s+t)/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), (s+t)/mh2, 1]
)
+((-5/s/u^2-17/6/mh2/(s+u)/u-79/6/mh2/s/u)*r)*(
+G[0, 1-1/u, 0, 1-1/u, 1]
)
+((-4/s/u^2-25/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+G[1-1/mh2, 1, 0, 2/(mh2+r), 1]
)
+((-4/s/u^2-21/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+G[2/(mh2-r), 1/t, 0, 1/t, 1]
+G[2/(mh2+r), 1/t, 0, 1/t, 1]
)
+((-4/s/u^2-13/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+G[2/(mh2-r), 1/u, 0, 1/u, 1]
+G[2/(mh2+r), 1/u, 0, 1/u, 1]
)
+((-4/s/u^2-175/12/mh2/(s+u)/u-11/12/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1]*Log[1-u]^2
)
+((-4/s/u^2-73/6/mh2/(s+u)/u-17/6/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 1]*Log[1-u]
+G[2/(mh2+r), 0, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, 2/(mh2-r), 0, 2/(mh2-r), 1]
-G[1/u, 2/(mh2+r), 0, 2/(mh2-r), 1]
)
+((-4/s/u^2-51/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 0, 1, 1]
)
+((-4/s/u^2-44/3/mh2/(s+u)/u-4/3/mh2/s/u)*r)*(
+G[0, 1/u, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, 0, 1/u, 2/(mh2+r), 1]
)
+((-4/s/u^2-41/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
-G[0, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
-G[0, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
+G[0, 1/t, (s+u)/mh2, 2/(mh2-r), 1]
+G[0, 1/t, (s+u)/mh2, 2/(mh2+r), 1]
)
+((-4/s/u^2-37/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+G[0, 2/(mh2+r), 1, 1]*Log[1-mh2]
)
+((-4/s/u^2-37/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 2/(mh2+r), 1, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 1, 1]
)
+((-4/s/u^2-33/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+G[0, 1/(s+t), u/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, 1/(s+t), u/mh2, 1]
+G[2/(mh2-r), 0, 1/(s+t), u/mh2, 1]
+G[2/(mh2+r), 0, 1/(s+t), u/mh2, 1]
)
+((-3/s/u^2-17/mh2/(s+u)/u+1/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1/t, 2/(mh2-r), 1]
+G[0, 2/(mh2-r), 1/t, 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 1/t, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1/t, 2/(mh2+r), 1]
)
+((-3/s/u^2-17/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 1, 1]
)
+((-3/s/u^2-83/6/mh2/(s+u)/u-7/6/mh2/s/u)*r)*(
+G[0, 1-1/u, 1]*G[(s+t)/mh2, 2/(mh2-r), 1]
+G[0, 1-1/u, 1]*G[(s+t)/mh2, 2/(mh2+r), 1]
+G[(s+t)/mh2, (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
+G[(s+t)/mh2, (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-G[0, 0, 2/(mh2-r), 2/(mh2+r), 1]
-G[0, 0, 2/(mh2+r), 2/(mh2-r), 1]
-G[1/u, (s+t)/mh2, (s+t)/mh2, 2/(mh2-r), 1]
-G[1/u, (s+t)/mh2, (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 2/(mh2+r), 1]
)
+((-3/s/u^2-37/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+G[0, 1-1/t, 1]*G[2/(mh2-r), (s+u)/mh2, 1]
+G[0, 1-1/t, 1]*G[2/(mh2+r), (s+u)/mh2, 1]
+G[(s+u)/mh2, (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
+G[(s+u)/mh2, (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, (s+u)/mh2, 2/(mh2-r), 1]
-G[1/t, (s+u)/mh2, (s+u)/mh2, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 0, 1, 1, 1]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 2/(mh2+r), 1]
)
+((-3/s/u^2-33/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[0, 2/(mh2+r), 1, 1]*Log[-u]
-G[2/(mh2+r), 0, 1, 1]*Log[1-mh2]
)
+((-2/s/u^2-21/mh2/(s+u)/u+11/mh2/s/u)*r)*(
+G[0, 0, 1-1/u, 1, 1]
)
+((-2/s/u^2-17/mh2/(s+u)/u+3/mh2/s/u)*r)*(
+G[0, 0, 1, 2/(mh2+r), 1]
)
+((-2/s/u^2-8/mh2/(s+u)/u+1/mh2/s/u)*r)*(
+G[0, 0, 1/t, 1]*Log[1-t]
+4*G[0, 1/t, 1/t, 1]*Log[1-t]
-2*G[0, 1/t, 1/t, (s+u)/mh2, 1]
+2*G[0, 2/(mh2-r), 1, 1, 1]
-G[1/t, 0, 0, 1/t, 1]
-4*G[1/t, 0, 1/t, 1/t, 1]
+2*G[2/(mh2-r), 0, 2/(mh2-r), (s+u)/mh2, 1]
+2*G[2/(mh2-r), 0, 2/(mh2+r), (s+u)/mh2, 1]
+2*G[2/(mh2+r), 0, 2/(mh2-r), (s+u)/mh2, 1]
+2*G[2/(mh2+r), 0, 2/(mh2+r), (s+u)/mh2, 1]
-G[1-1/t, 1, 0, 1, 1]
)
+((-2/s/u^2-3/mh2/(s+u)/u-5/mh2/s/u)*r)*(
-G[0, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]
-G[0, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]
+G[0, 1/u, (s+t)/mh2, 2/(mh2-r), 1]
+G[0, 1/u, (s+t)/mh2, 2/(mh2+r), 1]
)
+((-2/s/u^2+2/mh2/(s+u)/u-9/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 0, 1/u, 1]
+G[2/(mh2+r), 0, 0, 1/u, 1]
)
+((-2/s/u^2+5/mh2/(s+u)/u-9/mh2/s/u)*r)*(
+G[1-1/u, 0, 0, 1-1/u, 1]
)
+((-2/s/u^2+9/mh2/(s+u)/u-9/mh2/s/u)*r)*(
+G[0, 1-1/u, 1-1/u, 1, 1]
)
+((-2/s/u^2-43/3/mh2/(s+u)/u+10/3/mh2/s/u)*r)*(
+G[0, 1/u, 0, 1/u, 1]
)
+((-2/s/u^2-27/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[1/mh2, 2/(mh2-r), 0, 1, 1]
+G[1/mh2, 2/(mh2+r), 0, 1, 1]
)
+((-2/s/u^2-25/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+G[0, 1/t, 2/(mh2-r), (s+u)/mh2, 1]
+G[0, 1/t, 2/(mh2+r), (s+u)/mh2, 1]
)
+((-2/s/u^2-22/3/mh2/(s+u)/u-5/3/mh2/s/u)*r)*(
-G[0, 0, 1/u, 2/(mh2-r), 1]
-G[0, 0, 1/u, 2/(mh2+r), 1]
+G[0, 0, 0, 1/u, 1]
)
+((-2/s/u^2-21/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
+G[0, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-u]
+4*G[1/u, 0, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, 0, 2/(mh2-r), 2/(mh2+r), 1]
-G[1/u, 0, 2/(mh2+r), 2/(mh2+r), 1]
-4*G[1/u, 1/u, 0, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1/u, 0, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1/u, 0, 2/(mh2+r), 1]
)
+((-2/s/u^2-11/3/mh2/(s+u)/u-10/3/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1/u, (s+t)/mh2, 1]
+G[0, 2/(mh2+r), 1/u, (s+t)/mh2, 1]
)
+((-2/s/u^2-1/3/mh2/(s+u)/u-20/3/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 0, 1/u, 1]
+G[0, 2/(mh2+r), 0, 1/u, 1]
)
+((-2/s/u^2+26/3/mh2/(s+u)/u-26/3/mh2/s/u)*r)*(
+G[1-1/u, 0, 1-1/u, 1, 1]
)
+((-2/s/u^2+1/(s+u)^2/u+1/(s+u)/u^2)*r)*(
+G[1-1/(s+u), 2/(mh2-r), 1]*Log[-t]
-G[1-1/(s+u), 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1]
-G[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1]
+G[1/t, 1-1/(s+u), 2/(mh2-r), 1]
+G[1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1]
)
+((-1/s/u^2-5/mh2/(s+u)/u+1/mh2/s/u)*r)*(
+G[0, 0, u/mh2, 1]*Log[1-mh2]
+G[0, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+G[0, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
-G[1/mh2, 0, 0, u/mh2, 1]
-G[1/t, 0, 2/(mh2-r), (s+u)/mh2, 1]
-G[1/t, 0, 2/(mh2+r), (s+u)/mh2, 1]
+2*G[2/(mh2-r), 0, 1/u, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 0, 1/u, 2/(mh2+r), 1]
+3*G[1-1/u, 1, 0, 2/(mh2-r), 1]
+G[1-1/mh2, 2/(mh2-r), 0, 2/(mh2+r), 1]
+G[1-1/mh2, 2/(mh2+r), 0, 2/(mh2+r), 1]
)
+((-1/s/u^2+1/mh2/(s+u)/u+1/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1/t, (s+u)/mh2, 1]
+G[0, 2/(mh2+r), 1/t, (s+u)/mh2, 1]
)
+((-1/s/u^2-53/6/mh2/(s+u)/u+23/6/mh2/s/u)*r)*(
+G[0, (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, 0, (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, (s+t)/mh2, 2/(mh2-r), 1]
)
+((-1/s/u^2-41/6/mh2/(s+u)/u+23/6/mh2/s/u)*r)*(
+G[(s+t)/mh2, 0, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+t)/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+t)/mh2, 0, 2/(mh2-r), 1]
)
+((-1/s/u^2-19/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+G[0, 1, 0, 2/(mh2+r), 1]
)
+((-1/s/u^2-19/4/mh2/(s+u)/u+1/4/mh2/s/u)*r)*(
+G[0, 1-1/(s+t), 1]*Log[2-mh2+r]^2
+Log[2]*Log[1-s-t]^2*Log[2-mh2+r]
+Log[-u]*Log[1-s-t]*Log[2-mh2+r]^2
+2*G[0, u/mh2, 1]*G[0, 1-1/(s+t), 1]
-2*G[0, u/mh2, 1]*G[1-1/mh2, 1-1/(s+t), 1]
-G[0, u/mh2, 1]*Log[1-s-t]^2
-G[1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2+r]^2
-1/2*Log[1-s-t]^2*Log[2-mh2+r]^2
+2*G[0, u/mh2, 1]*Log[-u]*Log[1-s-t]
-2*G[0, 1-1/(s+t), 1]*Log[2]*Log[2-mh2+r]
+2*G[1-1/mh2, 1-1/(s+t), 1]*Log[2]*Log[2-mh2+r]
-2*Log[2]*Log[-u]*Log[1-s-t]*Log[2-mh2+r]
)
+((-1/s/u^2-15/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1, 1]*Log[-u]
-G[2/(mh2-r), 0, 1, 1]*Log[1-mh2]
)
+((-1/s/u^2-13/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
-G[1-1/u, 1, 2/(mh2-r), 1, 1]
-G[1-1/u, 1, 2/(mh2+r), 1, 1]
+G[0, 1, 2/(mh2-r), 1, 1]
+G[0, 1, 2/(mh2+r), 1, 1]
+G[2/(mh2-r), 1, 2/(mh2+r), 1, 1]
+G[2/(mh2+r), 1, 2/(mh2-r), 1, 1]
)
+((-1/s/u^2-11/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[0, 1-1/u, 1]*Log[-u]
-G[2/(mh2-r), 1/u, 1]*Log[-u]
-G[2/(mh2+r), 1/u, 1]*Log[-u]
)
+((-1/s/u^2-11/6/mh2/(s+u)/u-13/6/mh2/s/u)*r)*(
+G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[1/u, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
)
+((-1/s/u^2-9/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+2*Log[-u]*Log[-u/(s+t)]*Log[1-u]
-G[0, 2/(mh2-r), 2/(mh2+r), 1, 1]
-G[0, 2/(mh2+r), 2/(mh2-r), 1, 1]
)
+((-1/s/u^2-7/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, u/mh2, 1]*Log[1-mh2]
+G[2/(mh2-r), 0, (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), 0, u/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 0, (s+t)/mh2, 1]*Log[1-u]
+8*G[0, 1/u, 1/u, 1]*Log[1-u]
-4*G[1/u, 0, (s+t)/mh2, 1]*Log[1-u]
-G[2/(mh2-r), 0, 1, 1]*Log[1-u]
-G[2/(mh2+r), 0, 1, 1]*Log[1-u]
-G[1/mh2, 2/(mh2-r), 0, u/mh2, 1]
-G[1/mh2, 2/(mh2+r), 0, u/mh2, 1]
-G[1/u, 0, 0, (s+t)/mh2, 1]
-8*G[1/u, 0, 1/u, 1/u, 1]
-G[1/u, 0, (s+t)/mh2, 1, 1]
+4*G[1/u, 1/u, 0, (s+t)/mh2, 1]
-G[1/u, 2/(mh2-r), 0, (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), 0, (s+t)/mh2, 1]
-2*G[2/(mh2-r), 1/u, 0, (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 0, (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 0, (s+t)/mh2, 1]
-2*G[2/(mh2+r), 1/u, 0, (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 0, (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 0, (s+t)/mh2, 1]
-G[1-1/u, 2/(mh2-r), 0, 1, 1]
-G[1-1/u, 2/(mh2+r), 0, 1, 1]
+G[1/u, 2/(mh2-r), 0, 1, 1]
+G[1/u, 2/(mh2+r), 0, 1, 1]
+G[2/(mh2-r), 0, 0, (s+t)/mh2, 1]
+G[2/(mh2-r), 0, (s+t)/mh2, 1, 1]
+G[2/(mh2+r), 0, 0, (s+t)/mh2, 1]
+G[2/(mh2+r), 0, (s+t)/mh2, 1, 1]
+G[1-1/u, 2/(mh2-r), 0, u/mh2, 1]
+G[1-1/u, 2/(mh2+r), 0, u/mh2, 1]
)
+((-1/s/u^2-7/3/mh2/(s+u)/u-5/3/mh2/s/u)*r)*(
+2*G[0, 1/u, 0, 2/(mh2-r), 1]
+2*G[0, 1/u, 0, 2/(mh2+r), 1]
+16*G[0, 1/u, 1/u, 1/u, 1]
-4*G[0, 1/u, 1/u, 2/(mh2-r), 1]
-4*G[0, 1/u, 1/u, 2/(mh2+r), 1]
-6*G[0, 1/u, (s+t)/mh2, 1/u, 1]
-2*G[0, 1/u, 2/(mh2-r), 1/u, 1]
-G[0, 1/u, 2/(mh2-r), 2/(mh2-r), 1]
-G[0, 1/u, 2/(mh2-r), 2/(mh2+r), 1]
-2*G[0, 1/u, 2/(mh2+r), 1/u, 1]
-G[0, 1/u, 2/(mh2+r), 2/(mh2-r), 1]
-G[0, 1/u, 2/(mh2+r), 2/(mh2+r), 1]
-8*G[0, 2/(mh2-r), 1/u, 1/u, 1]
+2*G[0, 2/(mh2-r), 1/u, 2/(mh2-r), 1]
+2*G[0, 2/(mh2-r), 1/u, 2/(mh2+r), 1]
+6*G[0, 2/(mh2-r), (s+t)/mh2, 1/u, 1]
-2*G[0, 2/(mh2-r), 2/(mh2-r), 1/u, 1]
-2*G[0, 2/(mh2-r), 2/(mh2+r), 1/u, 1]
-8*G[0, 2/(mh2+r), 1/u, 1/u, 1]
+2*G[0, 2/(mh2+r), 1/u, 2/(mh2-r), 1]
+2*G[0, 2/(mh2+r), 1/u, 2/(mh2+r), 1]
+6*G[0, 2/(mh2+r), (s+t)/mh2, 1/u, 1]
-2*G[0, 2/(mh2+r), 2/(mh2-r), 1/u, 1]
-2*G[0, 2/(mh2+r), 2/(mh2+r), 1/u, 1]
+G[0, 1/u, 2/(mh2-r), (s+t)/mh2, 1]
+G[0, 1/u, 2/(mh2+r), (s+t)/mh2, 1]
+G[0, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
+G[0, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
+G[0, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
)
+((-1/s/u^2-1/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
+1/2*G[0, 1-1/t, 1]*Log[-t/(s+u)]^2
-G[1/t, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
)
+((-1/s/u^2-1/(s+u)^2/u-1/(s+u)/u^2)*r)*(
+G[0, 2/(mh2-r), 1]*Log[1-t]
)
+((-1/s/u^2+1/(s+u)^2/u+1/(s+u)/u^2)*r)*(
+G[0, 2/(mh2+r), 1]*Log[1-t]
)
+((1/s/u^2-4/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+G[1-1/u, 1, 0, 1, 1]
)
+((1/s/u^2+1/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+G[0, 0, 2/(mh2-r), 1/t, 1]
+G[0, 0, 2/(mh2+r), 1/t, 1]
)
+((1/s/u^2+6/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+G[0, 2/(mh2+r), 1]*G[0, 1-1/(s+t), 1]
+G[2/(mh2-r), 0, 1, 1]*Log[-u]
+G[2/(mh2-r), 0, 2/(mh2-r), 1]*Log[1-mh2]
+G[0, 2/(mh2+r), 1]*Log[-u]*Log[1-s-t]
-G[0, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
-1/2*G[0, 2/(mh2+r), 1]*Log[1-s-t]^2
-G[2/(mh2-r), 0, 2/(mh2+r), 1]*Log[-u]
-2*G[2/(mh2-r), 0, 2/(mh2-r), 1, 1]
)
+((1/s/u^2-7/6/mh2/(s+u)/u+13/6/mh2/s/u)*r)*(
-G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, (s+t)/mh2, 1]
+G[1/u, (s+t)/mh2, (s+t)/mh2, (s+t)/mh2, 1]
)
+((1/s/u^2+1/6/mh2/(s+u)/u+17/6/mh2/s/u)*r)*(
+G[0, (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-3/4*Log[-u/(s+t)]^2*Log[1-u]^2
-G[1/u, 0, (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), 0, (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, (s+t)/mh2, 2/(mh2+r), 1]
)
+((1/s/u^2+1/6/mh2/(s+u)/u+41/6/mh2/s/u)*r)*(
+G[1-1/u, 0, 0, 1, 1]
)
+((1/s/u^2+5/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+2*G[0, 1/t, 0, 1/t, 1]
-G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2, 1]
-G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2, 1]
+G[1/t, (s+u)/mh2, (s+u)/mh2, (s+u)/mh2, 1]
)
+((1/s/u^2+5/6/mh2/(s+u)/u+13/6/mh2/s/u)*r)*(
+3*G[0, 1-1/u, 1-1/u, 1]*Log[-u/(s+t)]
+2*G[2/(mh2-r), 1/u, (s+t)/mh2, (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1/u, (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
)
+((1/s/u^2+7/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+1/3*Pi^2*G[1/t, (s+u)/mh2, 1]
-1/2*G[2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]^2
-1/2*G[2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]^2
+6*G[0, 1, 1-1/t, 1]*Log[2]
-3*G[0, 1, 1-1/t, 1]*Log[2-mh2-r]
-3*G[0, 1, 1-1/t, 1]*Log[2-mh2+r]
+12*G[0, 1-1/t, 1, 1]*Log[2]
-6*G[0, 1-1/t, 1, 1]*Log[2-mh2-r]
-6*G[0, 1-1/t, 1, 1]*Log[2-mh2+r]
+6*G[(s+u)/mh2, 1/t, (s+u)/mh2, 1]*Log[1-t]
-6*G[1/t, (s+u)/mh2, 1/t, (s+u)/mh2, 1]
+6*G[2/(mh2-r), (s+u)/mh2, 1/t, (s+u)/mh2, 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1/t, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1/t, (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
+6*G[2/(mh2+r), (s+u)/mh2, 1/t, (s+u)/mh2, 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1/t, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1/t, (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
)
+((1/s/u^2+7/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
-G[1-1/u, u/mh2, 2/(mh2-r), 1, 1]
-G[1-1/u, u/mh2, 2/(mh2+r), 1, 1]
+G[2/(mh2-r), u/mh2, 2/(mh2-r), 1, 1]
+G[2/(mh2-r), u/mh2, 2/(mh2+r), 1, 1]
+G[2/(mh2+r), u/mh2, 2/(mh2-r), 1, 1]
+G[2/(mh2+r), u/mh2, 2/(mh2+r), 1, 1]
)
+((1/s/u^2+9/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[0, (s+t)/mh2, 1]*G[0, 1-1/u, 1]
+G[2/(mh2-r), 1/t, 1]*Log[1-t]^2
+G[2/(mh2+r), 1/t, 1]*Log[1-t]^2
+G[2/(mh2+r), 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
+G[0, (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
+G[0, 1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2+r]
+G[1/(s+t), 0, u/mh2, 1]*Log[-u]
+G[1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]*Log[-u]
+G[1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]*Log[-u]
+G[2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
+G[2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
+G[1-1/mh2, 0, 1-1/(s+t), 1]*Log[2-mh2+r]
+25/24*Log[1-t]^4
-1/6*Pi^2*G[0, 1-1/t, 1]
+1/2*Pi^2*G[1/(s+t), 2/(mh2-r), 1]
+2/3*Pi^2*G[2/(mh2-r), 1/t, 1]
+2/3*Pi^2*G[2/(mh2+r), 1/t, 1]
-1/3*Pi^2*G[1-1/u, 2/(mh2-r), 1]
+3*G[0, 1-1/mh2, 1]*G[1/(s+t), 2/(mh2-r), 1]
+6*G[0, 1-1/t, 1]*G[2/(mh2-r), 1/t, 1]
+6*G[0, 1-1/t, 1]*G[2/(mh2+r), 1/t, 1]
-12*G[0, 1-1/t, 1]*Log[1-t]^2
-3*G[0, 1-1/(s+t), 1]*G[1/(s+t), 2/(mh2-r), 1]
+2*G[0, 1-1/(s+t), 1]*G[u/mh2, 2/(mh2-r), 1]
-G[0, 1-1/(s+t), 1]*G[2/(mh2+r), 2/(mh2-r), 1]
-1/2*G[1/(s+t), 2/(mh2-r), 1]*Log[-u]^2
+1/2*G[1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]^2
+3/2*G[1/(s+t), 2/(mh2-r), 1]*Log[1-s-t]^2
-G[u/mh2, 2/(mh2-r), 1]*Log[1-s-t]^2
+1/2*G[2/(mh2+r), 2/(mh2-r), 1]*Log[1-s-t]^2
+3*G[1/(s+t), 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
-2*G[u/mh2, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
-18*G[0, 0, 1-1/t, 1]*Log[1-t]
-3*G[0, 0, 1-1/(s+t), 1]*Log[2]
+3*G[0, 0, 1-1/(s+t), 1]*Log[2-mh2+r]
+12*G[0, 1, 1-1/t, 1]*Log[1-t]
-2*G[0, 1, 1-1/(s+t), 1]*Log[2]
+2*G[0, 1, 1-1/(s+t), 1]*Log[2-mh2+r]
+2*G[0, 1/t, (s+u)/mh2, 1]*Log[1-t]
+2*G[0, 1/t, 2/(mh2-r), 1]*Log[1-t]
+2*G[0, 1/t, 2/(mh2+r), 1]*Log[1-t]
+2*G[0, u/mh2, 2/(mh2-r), 1]*Log[1-mh2]
+2*G[0, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
+2*G[0, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
+2*G[0, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
+2*G[0, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
-G[0, 1-1/mh2, 1-1/(s+t), 1]*Log[2]
-18*G[0, 1-1/t, 1-1/t, 1]*Log[1-t]
-6*G[0, 1-1/(s+t), 1, 1]*Log[2]
+6*G[0, 1-1/(s+t), 1, 1]*Log[2-mh2+r]
+2*G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[2]
-2*G[0, 1-1/(s+t), 1-1/(s+t), 1]*Log[2-mh2+r]
-4*G[1/mh2, 1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
+8*G[1/t, 0, 2/(mh2-r), 1]*Log[1-t]
+8*G[1/t, 0, 2/(mh2+r), 1]*Log[1-t]
-16*G[1/t, 1/t, 2/(mh2-r), 1]*Log[1-t]
-16*G[1/t, 1/t, 2/(mh2+r), 1]*Log[1-t]
-8*G[1/t, 2/(mh2-r), 1/t, 1]*Log[1-t]
-4*G[1/t, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
-4*G[1/t, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-8*G[1/t, 2/(mh2+r), 1/t, 1]*Log[1-t]
-4*G[1/t, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
-4*G[1/t, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
-G[1/(s+t), 0, u/mh2, 1]*Log[1-mh2]
+3*G[1/(s+t), 1/(s+t), 2/(mh2-r), 1]*Log[-u]
-3*G[1/(s+t), 1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
-2*G[1/(s+t), u/mh2, 2/(mh2-r), 1]*Log[-u]
+2*G[1/(s+t), u/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-G[1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-mh2]
-G[1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-mh2]
-G[(s+t)/mh2, 0, 1, 1]*Log[1-u]
-24*G[(s+u)/mh2, 1/t, 1/t, 1]*Log[1-t]
-3*G[(s+u)/mh2, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
-3*G[(s+u)/mh2, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
-G[2/(mh2-r), 0, u/mh2, 1]*Log[-u]
-4*G[2/(mh2-r), 0, 2/(mh2-r), 1]*Log[1-t]
-4*G[2/(mh2-r), 0, 2/(mh2+r), 1]*Log[1-t]
-8*G[2/(mh2-r), 1/t, 1/t, 1]*Log[1-t]
+2*G[2/(mh2-r), 1/t, (s+u)/mh2, 1]*Log[1-t]
+2*G[2/(mh2-r), 1/t, 2/(mh2-r), 1]*Log[1-t]
+2*G[2/(mh2-r), 1/t, 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]*Log[-u]
+2*G[2/(mh2-r), u/mh2, 2/(mh2-r), 1]*Log[-u]
-2*G[2/(mh2-r), u/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-2*G[2/(mh2-r), 2/(mh2-r), 1/t, 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-2*G[2/(mh2-r), 2/(mh2+r), 1/t, 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2+r), 0, u/mh2, 1]*Log[-u]
-4*G[2/(mh2+r), 0, 2/(mh2-r), 1]*Log[1-t]
-4*G[2/(mh2+r), 0, 2/(mh2+r), 1]*Log[1-t]
-8*G[2/(mh2+r), 1/t, 1/t, 1]*Log[1-t]
+2*G[2/(mh2+r), 1/t, (s+u)/mh2, 1]*Log[1-t]
+2*G[2/(mh2+r), 1/t, 2/(mh2-r), 1]*Log[1-t]
+2*G[2/(mh2+r), 1/t, 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]*Log[-u]
+2*G[2/(mh2+r), u/mh2, 2/(mh2-r), 1]*Log[-u]
-2*G[2/(mh2+r), u/mh2, 2/(mh2-r), 1]*Log[1-mh2]
-2*G[2/(mh2+r), 2/(mh2-r), 1/t, 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
-2*G[2/(mh2+r), 2/(mh2+r), 1/t, 1]*Log[1-t]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
-G[1-1/mh2, 0, 1-1/(s+t), 1]*Log[2]
+2*G[1-1/mh2, 1, 1-1/(s+t), 1]*Log[2]
-2*G[1-1/mh2, 1, 1-1/(s+t), 1]*Log[2-mh2+r]
-3*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]*Log[2]
+3*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]*Log[2-mh2+r]
+2*G[1-1/mh2, 1-1/(s+t), 1, 1]*Log[2]
-2*G[1-1/mh2, 1-1/(s+t), 1, 1]*Log[2-mh2+r]
-2*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]*Log[2]
+2*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1]*Log[2-mh2+r]
+12*G[1-1/t, 0, 1, 1]*Log[2]
-6*G[1-1/t, 0, 1, 1]*Log[2-mh2-r]
-6*G[1-1/t, 0, 1, 1]*Log[2-mh2+r]
-12*G[1-1/t, 0, 1-1/t, 1]*Log[2]
-6*G[1-1/t, 0, 1-1/t, 1]*Log[1-t]
+6*G[1-1/t, 0, 1-1/t, 1]*Log[2-mh2-r]
+6*G[1-1/t, 0, 1-1/t, 1]*Log[2-mh2+r]
-1/6*Log[2]*Log[1-s-t]^3
+1/3*Log[2]^3*Log[1-t]
-12*Zeta[3]*Log[1-t]
-1/6*Log[1-t]*Log[2-mh2-r]^3
+1/6*Log[1-s-t]^3*Log[2-mh2+r]
-1/6*Log[1-t]*Log[2-mh2+r]^3
-1/3*Pi^2*Log[2]*Log[1-t]
-1/6*Pi^2*Log[2]*Log[1-s-t]
+1/6*Pi^2*Log[1-t]*Log[2-mh2-r]
+1/6*Pi^2*Log[1-t]*Log[2-mh2+r]
+1/6*Pi^2*Log[1-s-t]*Log[2-mh2+r]
-4*G[0, 1-1/(s+t), 1]*Log[2]*Log[-u]
+4*G[0, 1-1/(s+t), 1]*Log[-u]*Log[2-mh2+r]
-3*G[1/(s+t), 2/(mh2-r), 1]*Log[-u]*Log[1-s-t]
+2*G[u/mh2, 2/(mh2-r), 1]*Log[-u]*Log[1-s-t]
-G[2/(mh2+r), 2/(mh2-r), 1]*Log[-u]*Log[1-s-t]
+1/2*Log[2]*Log[-u]*Log[1-s-t]^2
-1/2*Log[2]*Log[-u]^2*Log[1-s-t]
+1/2*Log[2]*Log[1-t]*Log[2-mh2-r]^2
+1/2*Log[2]*Log[1-t]*Log[2-mh2+r]^2
-1/2*Log[2]^2*Log[1-t]*Log[2-mh2-r]
-1/2*Log[2]^2*Log[1-t]*Log[2-mh2+r]
-1/2*Log[-u]*Log[1-s-t]^2*Log[2-mh2+r]
+1/2*Log[-u]^2*Log[1-s-t]*Log[2-mh2+r]
-7*G[0, 0, 0, 1-1/t, 1]
+12*G[0, 0, 1, 1-1/t, 1]
-18*G[0, 0, 1-1/t, 1-1/t, 1]
+3*G[0, 1, 0, 1-1/t, 1]
-3*G[0, 1, 1, 1-1/t, 1]
+9*G[0, 1, 1-1/t, 1-1/t, 1]
-2*G[0, 1/t, 0, 2/(mh2-r), 1]
-2*G[0, 1/t, 0, 2/(mh2+r), 1]
+4*G[0, 1/t, 1/t, 2/(mh2-r), 1]
+4*G[0, 1/t, 1/t, 2/(mh2+r), 1]
+2*G[0, 1/t, 2/(mh2-r), 1/t, 1]
+2*G[0, 1/t, 2/(mh2+r), 1/t, 1]
+2*G[0, 2/(mh2-r), 2/(mh2-r), 1/t, 1]
-G[0, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
+2*G[0, 2/(mh2-r), 2/(mh2+r), 1/t, 1]
-G[0, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
+2*G[0, 2/(mh2+r), 2/(mh2-r), 1/t, 1]
-G[0, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
+2*G[0, 2/(mh2+r), 2/(mh2+r), 1/t, 1]
-G[0, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
-9*G[0, 1-1/t, 0, 1-1/t, 1]
+3*G[0, 1-1/t, 1, 1-1/t, 1]
-6*G[0, 1-1/t, 1-1/t, 1, 1]
-9*G[0, 1-1/t, 1-1/t, 1-1/t, 1]
-2*G[1/mh2, 0, u/mh2, 2/(mh2-r), 1]
+4*G[1/mh2, 1/mh2, 1/(s+t), 2/(mh2-r), 1]
+3*G[1/mh2, 1/(s+t), 1/(s+t), 2/(mh2-r), 1]
-2*G[1/mh2, 1/(s+t), u/mh2, 2/(mh2-r), 1]
-G[1/mh2, 2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
+2*G[1/mh2, 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
-G[1/mh2, 2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
+2*G[1/mh2, 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
-2*G[1/t, 0, 1/t, (s+u)/mh2, 1]
-2*G[1/t, 0, 1/t, 2/(mh2-r), 1]
-2*G[1/t, 0, 1/t, 2/(mh2+r), 1]
-2*G[1/t, 0, 2/(mh2-r), 2/(mh2-r), 1]
-2*G[1/t, 0, 2/(mh2-r), 2/(mh2+r), 1]
-2*G[1/t, 0, 2/(mh2+r), 2/(mh2-r), 1]
-2*G[1/t, 0, 2/(mh2+r), 2/(mh2+r), 1]
-8*G[1/t, 1/t, 0, 2/(mh2-r), 1]
-8*G[1/t, 1/t, 0, 2/(mh2+r), 1]
+16*G[1/t, 1/t, 1/t, 2/(mh2-r), 1]
+16*G[1/t, 1/t, 1/t, 2/(mh2+r), 1]
+8*G[1/t, 1/t, 2/(mh2-r), 1/t, 1]
+4*G[1/t, 1/t, 2/(mh2-r), 2/(mh2-r), 1]
+4*G[1/t, 1/t, 2/(mh2-r), 2/(mh2+r), 1]
+8*G[1/t, 1/t, 2/(mh2+r), 1/t, 1]
+4*G[1/t, 1/t, 2/(mh2+r), 2/(mh2-r), 1]
+4*G[1/t, 1/t, 2/(mh2+r), 2/(mh2+r), 1]
+24*G[1/t, (s+u)/mh2, 1/t, 1/t, 1]
+3*G[1/t, (s+u)/mh2, 2/(mh2-r), (s+u)/mh2, 1]
+3*G[1/t, (s+u)/mh2, 2/(mh2+r), (s+u)/mh2, 1]
+4*G[1/t, 2/(mh2-r), 0, 2/(mh2-r), 1]
+4*G[1/t, 2/(mh2-r), 0, 2/(mh2+r), 1]
+8*G[1/t, 2/(mh2-r), 1/t, 1/t, 1]
-2*G[1/t, 2/(mh2-r), 1/t, (s+u)/mh2, 1]
-2*G[1/t, 2/(mh2-r), 1/t, 2/(mh2-r), 1]
-2*G[1/t, 2/(mh2-r), 1/t, 2/(mh2+r), 1]
+2*G[1/t, 2/(mh2-r), 2/(mh2-r), 1/t, 1]
+2*G[1/t, 2/(mh2-r), 2/(mh2+r), 1/t, 1]
+4*G[1/t, 2/(mh2+r), 0, 2/(mh2-r), 1]
+4*G[1/t, 2/(mh2+r), 0, 2/(mh2+r), 1]
+8*G[1/t, 2/(mh2+r), 1/t, 1/t, 1]
-2*G[1/t, 2/(mh2+r), 1/t, (s+u)/mh2, 1]
-2*G[1/t, 2/(mh2+r), 1/t, 2/(mh2-r), 1]
-2*G[1/t, 2/(mh2+r), 1/t, 2/(mh2+r), 1]
+2*G[1/t, 2/(mh2+r), 2/(mh2-r), 1/t, 1]
+2*G[1/t, 2/(mh2+r), 2/(mh2+r), 1/t, 1]
-G[2/(mh2-r), 0, 0, u/mh2, 1]
-G[2/(mh2-r), 0, 1, u/mh2, 1]
-G[2/(mh2-r), 1, 0, u/mh2, 1]
+2*G[2/(mh2-r), 1, u/mh2, 2/(mh2-r), 1]
-6*G[2/(mh2-r), 1, 1-1/u, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/mh2, 1/(s+t), 2/(mh2-r), 1]
+32*G[2/(mh2-r), 1/t, 1/t, 1/t, 1]
-4*G[2/(mh2-r), 1/t, 2/(mh2-r), 1/t, 1]
+2*G[2/(mh2-r), 1/t, 2/(mh2-r), (s+u)/mh2, 1]
-4*G[2/(mh2-r), 1/t, 2/(mh2+r), 1/t, 1]
+2*G[2/(mh2-r), 1/t, 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2-r), 1/(s+t), 0, u/mh2, 1]
-3*G[2/(mh2-r), 1/(s+t), 1/(s+t), 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1/(s+t), u/mh2, 2/(mh2-r), 1]
-G[2/(mh2-r), 1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2-r), 1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
+4*G[2/(mh2-r), u/mh2, 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2-r), u/mh2, 2/(mh2-r), 2/(mh2-r), 1]
-2*G[2/(mh2-r), u/mh2, 2/(mh2+r), 2/(mh2-r), 1]
-6*G[2/(mh2-r), u/mh2, 1-1/u, 2/(mh2-r), 1]
-24*G[2/(mh2-r), (s+u)/mh2, 1/t, 1/t, 1]
-3*G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-3*G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-4*G[2/(mh2-r), 2/(mh2-r), 0, 1/t, 1]
+8*G[2/(mh2-r), 2/(mh2-r), 1/t, 1/t, 1]
-G[2/(mh2-r), 2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
-6*G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1/t, 1]
+2*G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/t, 1]
+2*G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/t, 1]
+2*G[2/(mh2-r), 2/(mh2-r), 1-1/u, 2/(mh2-r), 1]
-4*G[2/(mh2-r), 2/(mh2+r), 0, 1/t, 1]
+8*G[2/(mh2-r), 2/(mh2+r), 1/t, 1/t, 1]
-G[2/(mh2-r), 2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
-6*G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1/t, 1]
+2*G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/t, 1]
+2*G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/t, 1]
+2*G[2/(mh2-r), 2/(mh2+r), 1-1/u, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1-1/u, 1/(s+t), 2/(mh2-r), 1]
-4*G[2/(mh2-r), 1-1/u, u/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1-1/u, 2/(mh2-r), 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1-1/u, 2/(mh2+r), 2/(mh2-r), 1]
+8*G[2/(mh2-r), 1-1/u, 1-1/u, 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 0, u/mh2, 1]
-G[2/(mh2+r), 0, 1, u/mh2, 1]
-G[2/(mh2+r), 1, 0, u/mh2, 1]
+2*G[2/(mh2+r), 1, u/mh2, 2/(mh2-r), 1]
-6*G[2/(mh2+r), 1, 1-1/u, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/mh2, 1/(s+t), 2/(mh2-r), 1]
+32*G[2/(mh2+r), 1/t, 1/t, 1/t, 1]
-4*G[2/(mh2+r), 1/t, 2/(mh2-r), 1/t, 1]
+2*G[2/(mh2+r), 1/t, 2/(mh2-r), (s+u)/mh2, 1]
-4*G[2/(mh2+r), 1/t, 2/(mh2+r), 1/t, 1]
+2*G[2/(mh2+r), 1/t, 2/(mh2+r), (s+u)/mh2, 1]
-G[2/(mh2+r), 1/(s+t), 0, u/mh2, 1]
-3*G[2/(mh2+r), 1/(s+t), 1/(s+t), 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1/(s+t), u/mh2, 2/(mh2-r), 1]
-G[2/(mh2+r), 1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2+r), 1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
+4*G[2/(mh2+r), u/mh2, 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2+r), u/mh2, 2/(mh2-r), 2/(mh2-r), 1]
-2*G[2/(mh2+r), u/mh2, 2/(mh2+r), 2/(mh2-r), 1]
-6*G[2/(mh2+r), u/mh2, 1-1/u, 2/(mh2-r), 1]
-24*G[2/(mh2+r), (s+u)/mh2, 1/t, 1/t, 1]
-3*G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), (s+u)/mh2, 1]
-3*G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), (s+u)/mh2, 1]
-4*G[2/(mh2+r), 2/(mh2-r), 0, 1/t, 1]
+8*G[2/(mh2+r), 2/(mh2-r), 1/t, 1/t, 1]
-G[2/(mh2+r), 2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
-6*G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1/t, 1]
+2*G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/t, 1]
+2*G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/t, 1]
+2*G[2/(mh2+r), 2/(mh2-r), 1-1/u, 2/(mh2-r), 1]
-4*G[2/(mh2+r), 2/(mh2+r), 0, 1/t, 1]
+8*G[2/(mh2+r), 2/(mh2+r), 1/t, 1/t, 1]
-G[2/(mh2+r), 2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
-6*G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1/t, 1]
+2*G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/t, 1]
+2*G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/t, 1]
+2*G[2/(mh2+r), 2/(mh2+r), 1-1/u, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1-1/u, 1/(s+t), 2/(mh2-r), 1]
-4*G[2/(mh2+r), 1-1/u, u/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1-1/u, 2/(mh2-r), 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1-1/u, 2/(mh2+r), 2/(mh2-r), 1]
+8*G[2/(mh2+r), 1-1/u, 1-1/u, 2/(mh2-r), 1]
-6*G[1-1/t, 0, 0, 1-1/t, 1]
-6*G[1-1/t, 0, 1-1/t, 1, 1]
-6*G[1-1/t, 1-1/t, 0, 1, 1]
-2*G[1-1/u, 1, u/mh2, 2/(mh2-r), 1]
+6*G[1-1/u, 1, 1-1/u, 2/(mh2-r), 1]
+3*G[1-1/u, 1/(s+t), 1/(s+t), 2/(mh2-r), 1]
-2*G[1-1/u, 1/(s+t), u/mh2, 2/(mh2-r), 1]
-4*G[1-1/u, u/mh2, 1/(s+t), 2/(mh2-r), 1]
+2*G[1-1/u, u/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+2*G[1-1/u, u/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+6*G[1-1/u, u/mh2, 1-1/u, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), 1/(s+t), 2/(mh2-r), 1]
-2*G[1-1/u, 2/(mh2-r), u/mh2, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+2*G[1-1/u, 2/(mh2-r), 1-1/u, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), 1/(s+t), 2/(mh2-r), 1]
-2*G[1-1/u, 2/(mh2+r), u/mh2, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
+2*G[1-1/u, 2/(mh2+r), 1-1/u, 2/(mh2-r), 1]
+4*G[1-1/u, 1-1/u, 1/(s+t), 2/(mh2-r), 1]
+8*G[1-1/u, 1-1/u, u/mh2, 2/(mh2-r), 1]
-4*G[1-1/u, 1-1/u, 2/(mh2-r), 2/(mh2-r), 1]
-4*G[1-1/u, 1-1/u, 2/(mh2+r), 2/(mh2-r), 1]
-16*G[1-1/u, 1-1/u, 1-1/u, 2/(mh2-r), 1]
+G[0, 1/t, 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 1/t, 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 1/t, 2/(mh2+r), 2/(mh2-r), 1]
+G[0, 1/t, 2/(mh2+r), 2/(mh2+r), 1]
+G[1/mh2, 1/(s+t), 0, u/mh2, 1]
+G[1/mh2, 1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/mh2, 1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/t, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2-r), 0, u/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), 0, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), 0, u/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), 0, u/mh2, 1]
+G[1-1/u, 1, 0, u/mh2, 1]
+G[1-1/u, 1/(s+t), 0, u/mh2, 1]
+G[1-1/u, 1/(s+t), 2/(mh2-r), 2/(mh2-r), 1]
+G[1-1/u, 1/(s+t), 2/(mh2+r), 2/(mh2-r), 1]
)
+((1/s/u^2+11/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
+G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
+G[1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]*Log[-u]
+G[1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]*Log[-u]
+1/2*Pi^2*G[1-1/(s+t), 2/(mh2+r), 1]
+3*G[0, 1-1/u, 1]*G[1-1/(s+t), 2/(mh2+r), 1]
+1/2*G[2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]^2
+1/2*G[2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]^2
-1/2*G[1-1/(s+t), 2/(mh2+r), 1]*Log[-u]^2
+1/2*G[1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]^2
-2*G[0, 1, 2/(mh2-r), 1]*Log[-u]
+4*G[0, 1, 2/(mh2+r), 1]*Log[1-u]
-3*G[0, 1, 1-1/t, 1]*Log[-t/(s+u)]
+4*G[1/t, 2/(mh2-r), (s+u)/mh2, 1]*Log[1-t]
+4*G[1/t, 2/(mh2+r), (s+u)/mh2, 1]*Log[1-t]
-4*G[1/u, 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
-4*G[(s+t)/mh2, 1, 2/(mh2+r), 1]*Log[1-u]
+4*G[(s+t)/mh2, 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
+2*G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]*Log[-u]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]*Log[-u]
-2*G[2/(mh2+r), 1, 2/(mh2-r), 1]*Log[-u]
+2*G[2/(mh2+r), 1, 2/(mh2-r), 1]*Log[1-mh2]
+2*G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]*Log[-u]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]*Log[-u]
-4*G[1-1/(s+t), 1, 2/(mh2+r), 1]*Log[-u]
+4*G[1-1/(s+t), 1, 2/(mh2+r), 1]*Log[1-u]
-2*G[1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]*Log[-u]
+2*G[1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
-G[1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]*Log[1-u]
+3*G[1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]*Log[-u]
-3*G[1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]*Log[1-u]
+1/3*Log[2]*Log[1-t]^3
+1/2*Log[2]^2*Log[1-t]^2
-1/6*Log[1-t]^3*Log[2-mh2-r]
+1/4*Log[1-t]^2*Log[2-mh2-r]^2
-1/6*Log[1-t]^3*Log[2-mh2+r]
+1/4*Log[1-t]^2*Log[2-mh2+r]^2
+1/3*Pi^2*Log[1-mh2]*Log[2-mh2+r]
-1/3*Pi^2*Log[-u]*Log[2-mh2+r]
-1/2*Log[2]*Log[1-t]^2*Log[2-mh2-r]
-1/2*Log[2]*Log[1-t]^2*Log[2-mh2+r]
+2*G[0, 2/(mh2+r), 1, 1, 1]
-G[0, 1-1/t, 1, 1, 1]
+2*G[1/mh2, 0, 1, 2/(mh2-r), 1]
-2*G[1/mh2, 2/(mh2-r), 1, 2/(mh2-r), 1]
-2*G[1/mh2, 2/(mh2+r), 1, 2/(mh2-r), 1]
-4*G[1/t, 1/t, 2/(mh2-r), (s+u)/mh2, 1]
-4*G[1/t, 1/t, 2/(mh2+r), (s+u)/mh2, 1]
-G[1/t, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1]
-G[1/t, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1]
-G[1/t, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1]
-4*G[1/u, 0, 1, 2/(mh2+r), 1]
+4*G[1/u, 1/u, 1-1/(s+t), 2/(mh2+r), 1]
+4*G[1/u, (s+t)/mh2, 1, 2/(mh2+r), 1]
-4*G[1/u, (s+t)/mh2, 1-1/(s+t), 2/(mh2+r), 1]
-G[1/u, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]
-G[1/u, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]
-4*G[1/u, 1-1/(s+t), 1, 2/(mh2+r), 1]
-2*G[1/u, 1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]
+3*G[1/u, 1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1, (s+t)/mh2, 2/(mh2+r), 1]
+4*G[2/(mh2-r), 1, 1-1/(s+t), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/u, 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2-r), u/mh2, 1, 1, 1]
-G[2/(mh2-r), u/mh2, u/mh2, 1, 1]
-4*G[2/(mh2-r), (s+t)/mh2, 1, 2/(mh2+r), 1]
+4*G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1-1/u, 1, 1, 1]
+4*G[2/(mh2-r), 1-1/(s+t), 1, 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
-3*G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1, (s+t)/mh2, 2/(mh2+r), 1]
+4*G[2/(mh2+r), 1, 1-1/(s+t), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/u, 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2+r), u/mh2, 1, 1, 1]
-G[2/(mh2+r), u/mh2, u/mh2, 1, 1]
-4*G[2/(mh2+r), (s+t)/mh2, 1, 2/(mh2+r), 1]
+4*G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1-1/u, 1, 1, 1]
+4*G[2/(mh2+r), 1-1/(s+t), 1, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
-3*G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]
-2*G[1-1/mh2, 1, (s+t)/mh2, 2/(mh2+r), 1]
-4*G[1-1/mh2, 1, 1-1/(s+t), 2/(mh2+r), 1]
+2*G[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1]
+2*G[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1]
+4*G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1]
-4*G[1-1/mh2, 1-1/(s+t), 1, 2/(mh2+r), 1]
-2*G[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 2/(mh2+r), 1]
+3*G[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 2/(mh2+r), 1]
+G[0, 0, 1/t, 2/(mh2-r), 1]
+G[0, 0, 1/t, 2/(mh2+r), 1]
+G[1/u, 1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
+G[1/u, 1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), 1, 1, 1]
+G[2/(mh2+r), 2/(mh2-r), 1, 1, 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 2/(mh2+r), 1]
+G[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 2/(mh2+r), 1]
+G[1-1/u, u/mh2, 1, 1, 1]
+G[1-1/u, u/mh2, u/mh2, 1, 1]
+G[1-1/u, 2/(mh2-r), 1, 1, 1]
+G[1-1/u, 2/(mh2+r), 1, 1, 1]
)
+((1/s/u^2+13/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+1/3*Pi^2*Log[2]*Log[-u]
-1/3*Pi^2*Log[2]*Log[1-mh2]
-G[0, 0, 0, 1/t, 1]
-G[1/u, 0, (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2-r), (s+t)/mh2, 0, 1, 1]
-G[2/(mh2+r), (s+t)/mh2, 0, 1, 1]
-G[1-1/u, u/mh2, 0, 1, 1]
+G[1/u, (s+t)/mh2, 0, 1, 1]
+G[2/(mh2-r), 0, u/mh2, 1, 1]
+G[2/(mh2-r), 0, (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), u/mh2, 0, 1, 1]
+G[2/(mh2+r), 0, u/mh2, 1, 1]
+G[2/(mh2+r), 0, (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2+r), u/mh2, 0, 1, 1]
)
+((1/s/u^2+17/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
-G[0, 1/mh2, 2/(mh2-r), 1, 1]
-G[0, 1/mh2, 2/(mh2+r), 1, 1]
+G[0, 1/mh2, 0, 1, 1]
)
+((1/s/u^2+17/6/mh2/(s+u)/u+13/6/mh2/s/u)*r)*(
+G[(s+t)/mh2, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-u]
+G[(s+t)/mh2, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-u]
+4*G[1/u, (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]
-4*G[1/u, 1/u, (s+t)/mh2, 2/(mh2+r), 1]
-G[1/u, (s+t)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
-G[1/u, (s+t)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+2*G[2/(mh2-r), 1/u, (s+t)/mh2, 2/(mh2+r), 1]
+2*G[2/(mh2+r), 1/u, (s+t)/mh2, 2/(mh2+r), 1]
+G[1/u, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]
+G[1/u, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1]
)
+((1/s/u^2+23/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[1/u, 0, 1, 1, 1]
)
+((1/s/u^2+25/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
-G[0, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1]
-G[0, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1]
+G[0, 1/t, (s+u)/mh2, (s+u)/mh2, 1]
)
+((1/s/u^2+65/18/mh2/(s+u)/u+7/18/mh2/s/u)*r)*(
+1/3*Pi^2*G[1/u, 2/(mh2-r), 1]
+1/3*Pi^2*G[2/(mh2-r), 2/(mh2+r), 1]
+1/3*Pi^2*G[2/(mh2+r), 2/(mh2-r), 1]
+6*G[0, 1-1/u, 1]*G[1/u, 2/(mh2-r), 1]
+3*G[0, 1-1/u, 1]*G[2/(mh2+r), 2/(mh2-r), 1]
+3/2*G[0, 1-1/u, 1]*Log[2-mh2+r]^2
+5*G[1/u, 2/(mh2-r), 1]*Log[1-u]^2
+1/2*G[2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]^2
-3*G[0, 1, 1-1/u, 1]*Log[2-mh2+r]
-6*G[0, 1-1/u, 1, 1]*Log[2-mh2+r]
+9*G[0, 1-1/u, 1-1/u, 1]*Log[2-mh2+r]
-16*G[1/u, 1/u, 2/(mh2-r), 1]*Log[1-u]
-4*G[1/u, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-u]
-4*G[1/u, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
+6*G[(s+t)/mh2, 1/u, 2/(mh2-r), 1]*Log[1-u]
+2*G[2/(mh2-r), 1/u, 2/(mh2-r), 1]*Log[1-u]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
+2*G[2/(mh2+r), 1/u, 2/(mh2-r), 1]*Log[1-u]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]*Log[1-u]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
-6*G[1-1/u, 0, 1, 1]*Log[2-mh2+r]
+6*G[1-1/u, 0, 1-1/u, 1]*Log[2-mh2+r]
-1/6*Log[1-u]^3*Log[2-mh2+r]
+1/4*Log[1-u]^2*Log[2-mh2+r]^2
-1/6*Log[1-u]*Log[2-mh2+r]^3
+1/6*Pi^2*Log[1-u]*Log[2-mh2+r]
-3*G[0, 1-1/u, 1]*Log[2]*Log[2-mh2+r]
-1/2*Log[2]*Log[1-u]^2*Log[2-mh2+r]
+1/2*Log[2]*Log[1-u]*Log[2-mh2+r]^2
-1/2*Log[2]^2*Log[1-u]*Log[2-mh2+r]
+16*G[1/u, 1/u, 1/u, 2/(mh2-r), 1]
+4*G[1/u, 1/u, 2/(mh2-r), 2/(mh2-r), 1]
+4*G[1/u, 1/u, 2/(mh2+r), 2/(mh2-r), 1]
-6*G[1/u, (s+t)/mh2, 1/u, 2/(mh2-r), 1]
-2*G[1/u, 2/(mh2-r), 1/u, 2/(mh2-r), 1]
-2*G[1/u, 2/(mh2+r), 1/u, 2/(mh2-r), 1]
-8*G[2/(mh2-r), 1/u, 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/u, 2/(mh2-r), 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1/u, 2/(mh2+r), 2/(mh2-r), 1]
+6*G[2/(mh2-r), (s+t)/mh2, 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1/u, 2/(mh2-r), 1]
-8*G[2/(mh2+r), 1/u, 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/u, 2/(mh2-r), 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1/u, 2/(mh2+r), 2/(mh2-r), 1]
+6*G[2/(mh2+r), (s+t)/mh2, 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1/u, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1/u, 2/(mh2-r), 1]
+G[1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+G[1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
+G[1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
)
+((1/s/u^2+95/12/mh2/(s+u)/u-41/12/mh2/s/u)*r)*(
+G[0, 2/(mh2+r), 1]*Log[1-u]^2
)
+((2/s/u^2+3/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+G[2/(mh2-r), 1/t, (s+u)/mh2, (s+u)/mh2, 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, (s+u)/mh2, 1]
)
+((2/s/u^2+10/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+G[0, 0, 2/(mh2-r), 1]*Log[1-t]
+G[0, 0, 2/(mh2+r), 1]*Log[1-t]
+3*G[0, 1, 1, 2/(mh2-r), 1]
-G[1/t, 0, 0, 2/(mh2-r), 1]
-G[1/t, 0, 0, 2/(mh2+r), 1]
-4*G[2/(mh2-r), 1/t, 1/t, 2/(mh2-r), 1]
-4*G[2/(mh2-r), 1/t, 1/t, 2/(mh2+r), 1]
-G[2/(mh2-r), 1/t, 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2-r), 1/t, 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2-r), 1/t, 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2-r), 1/t, 2/(mh2+r), 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2-r), 1/t, 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2-r), 1/t, 2/(mh2+r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1/t, 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1/t, 2/(mh2+r), 1]
+3*G[2/(mh2+r), 1, 1, 2/(mh2-r), 1]
-4*G[2/(mh2+r), 1/t, 1/t, 2/(mh2-r), 1]
-4*G[2/(mh2+r), 1/t, 1/t, 2/(mh2+r), 1]
-G[2/(mh2+r), 1/t, 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2+r), 1/t, 2/(mh2-r), 2/(mh2+r), 1]
-G[2/(mh2+r), 1/t, 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2+r), 1/t, 2/(mh2+r), 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2-r), 1/t, 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2-r), 1/t, 2/(mh2+r), 1]
-G[2/(mh2+r), 2/(mh2+r), 1/t, 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2+r), 1/t, 2/(mh2+r), 1]
-3*G[1-1/u, 1, 1, 2/(mh2-r), 1]
)
+((2/s/u^2+12/mh2/(s+u)/u+1/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1, 1]*Log[1-u]
+G[0, 2/(mh2+r), 1, 1]*Log[1-u]
-G[1-1/mh2, 1-1/(s+t), 1]
-G[1/u, 0, 2/(mh2-r), 1, 1]
-G[1/u, 0, 2/(mh2+r), 1, 1]
)
+((2/s/u^2+17/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+G[0, 1-1/t, 1, 1]*Log[-t/(s+u)]
+G[1-1/t, 0, 1, 1]*Log[-t/(s+u)]
)
+((2/s/u^2-11/2/mh2/(s+u)/u-11/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 0, 1, 1]
)
+((2/s/u^2+15/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-u]
+G[0, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
+4*G[1/u, 0, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, 0, 2/(mh2-r), 2/(mh2-r), 1]
-G[1/u, 0, 2/(mh2+r), 2/(mh2-r), 1]
-4*G[1/u, 1/u, 0, 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1/u, 0, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1/u, 0, 2/(mh2-r), 1]
)
+((2/s/u^2+19/3/mh2/(s+u)/u+5/3/mh2/s/u)*r)*(
-G[0, 0, 2/(mh2-r), (s+t)/mh2, 1]
-G[0, 0, 2/(mh2+r), (s+t)/mh2, 1]
-G[0, 1/u, (s+t)/mh2, (s+t)/mh2, 1]
+G[0, 0, 1/u, (s+t)/mh2, 1]
+G[0, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
+G[0, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
)
+((2/s/u^2+25/3/mh2/(s+u)/u+2/3/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1]
)
+((2/s/u^2+31/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+G[1-1/mh2, 2/(mh2-r), 0, 1, 1]
+G[1-1/mh2, 2/(mh2+r), 0, 1, 1]
)
+((2/s/u^2+35/6/mh2/(s+u)/u+13/6/mh2/s/u)*r)*(
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
+1/3*Pi^2*G[1/u, (s+t)/mh2, 1]
+6*G[0, 1-1/u, 1]*G[1/u, (s+t)/mh2, 1]
-3*G[0, 1-1/u, 1]*G[2/(mh2-r), (s+t)/mh2, 1]
-3*G[0, 1-1/u, 1]*G[2/(mh2+r), (s+t)/mh2, 1]
+5*G[1/u, (s+t)/mh2, 1]*Log[1-u]^2
-1/2*G[2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]^2
-1/2*G[2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]^2
-3*G[0, 1, 1-1/u, 1]*Log[-u/(s+t)]
+2*G[0, 2/(mh2-r), 1/u, 1]*Log[1-u]
+2*G[0, 2/(mh2+r), 1/u, 1]*Log[1-u]
-16*G[1/u, 1/u, (s+t)/mh2, 1]*Log[1-u]
+4*G[1/u, 2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+4*G[1/u, 2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
+2*G[2/(mh2-r), 0, 1/u, 1]*Log[1-u]
+2*G[2/(mh2-r), 1/u, (s+t)/mh2, 1]*Log[1-u]
+2*G[2/(mh2+r), 0, 1/u, 1]*Log[1-u]
+2*G[2/(mh2+r), 1/u, (s+t)/mh2, 1]*Log[1-u]
-2*G[1/u, 0, 2/(mh2-r), 1/u, 1]
-2*G[1/u, 0, 2/(mh2+r), 1/u, 1]
+16*G[1/u, 1/u, 1/u, (s+t)/mh2, 1]
-4*G[1/u, 1/u, 2/(mh2-r), (s+t)/mh2, 1]
-4*G[1/u, 1/u, 2/(mh2+r), (s+t)/mh2, 1]
-2*G[1/u, 2/(mh2-r), 0, 1/u, 1]
-2*G[1/u, 2/(mh2-r), 1/u, (s+t)/mh2, 1]
-G[1/u, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
-2*G[1/u, 2/(mh2+r), 0, 1/u, 1]
-2*G[1/u, 2/(mh2+r), 1/u, (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
-8*G[2/(mh2-r), 0, 1/u, 1/u, 1]
-8*G[2/(mh2-r), 1/u, 1/u, (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1/u, 2/(mh2-r), (s+t)/mh2, 1]
+2*G[2/(mh2-r), 1/u, 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 2/(mh2-r), 0, 1/u, 1]
-2*G[2/(mh2-r), 2/(mh2-r), 1/u, (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2-r), 2/(mh2+r), 0, 1/u, 1]
-2*G[2/(mh2-r), 2/(mh2+r), 1/u, (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
-8*G[2/(mh2+r), 0, 1/u, 1/u, 1]
-8*G[2/(mh2+r), 1/u, 1/u, (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1/u, 2/(mh2-r), (s+t)/mh2, 1]
+2*G[2/(mh2+r), 1/u, 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2+r), 2/(mh2-r), 0, 1/u, 1]
-2*G[2/(mh2+r), 2/(mh2-r), 1/u, (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
-2*G[2/(mh2+r), 2/(mh2+r), 0, 1/u, 1]
-2*G[2/(mh2+r), 2/(mh2+r), 1/u, (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
)
+((2/s/u^2+37/3/mh2/(s+u)/u-13/3/mh2/s/u)*r)*(
+G[0, 1/u, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, 0, 1/u, 2/(mh2-r), 1]
)
+((2/s/u^2+47/6/mh2/(s+u)/u+7/6/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1]
+G[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1]
)
+((2/s/u^2+49/9/mh2/(s+u)/u+23/9/mh2/s/u)*r)*(
+1/3*Pi^2*G[2/(mh2-r), 1/u, 1]
+1/3*Pi^2*G[2/(mh2+r), 1/u, 1]
+3*G[0, 1-1/u, 1]*G[(s+t)/mh2, 1/u, 1]
+3*G[0, 1-1/u, 1]*G[2/(mh2-r), 1/u, 1]
+3*G[0, 1-1/u, 1]*G[2/(mh2+r), 1/u, 1]
+3/4*G[0, 1-1/u, 1]*Log[2]^2
-6*G[0, 1-1/u, 1]*Log[1-u]^2
+1/2*G[2/(mh2-r), 1/u, 1]*Log[1-u]^2
+1/2*G[2/(mh2+r), 1/u, 1]*Log[1-u]^2
-9*G[0, 0, 1-1/u, 1]*Log[1-u]
+3/2*G[0, 1, 1-1/u, 1]*Log[2]
+6*G[0, 1, 1-1/u, 1]*Log[1-u]
+3*G[0, 1-1/u, 1, 1]*Log[2]
-9/2*G[0, 1-1/u, 1-1/u, 1]*Log[2]
-9*G[0, 1-1/u, 1-1/u, 1]*Log[1-u]
-4*G[1/u, 2/(mh2-r), 1/u, 1]*Log[1-u]
-4*G[1/u, 2/(mh2+r), 1/u, 1]*Log[1-u]
-12*G[(s+t)/mh2, 1/u, 1/u, 1]*Log[1-u]
-4*G[2/(mh2-r), 1/u, 1/u, 1]*Log[1-u]
-G[2/(mh2-r), 2/(mh2-r), 1/u, 1]*Log[1-u]
-G[2/(mh2-r), 2/(mh2+r), 1/u, 1]*Log[1-u]
-4*G[2/(mh2+r), 1/u, 1/u, 1]*Log[1-u]
-G[2/(mh2+r), 2/(mh2-r), 1/u, 1]*Log[1-u]
-G[2/(mh2+r), 2/(mh2+r), 1/u, 1]*Log[1-u]
+3*G[1-1/u, 0, 1, 1]*Log[2]
-3*G[1-1/u, 0, 1-1/u, 1]*Log[2]
-3*G[1-1/u, 0, 1-1/u, 1]*Log[1-u]
+1/12*Log[2]*Log[1-u]^3
+1/8*Log[2]^2*Log[1-u]^2
+1/12*Log[2]^3*Log[1-u]
-1/12*Pi^2*Log[2]*Log[1-u]
-3/2*G[0, 1, 1, 1-1/u, 1]
+9/2*G[0, 1, 1-1/u, 1-1/u, 1]
-9/2*G[0, 1-1/u, 1-1/u, 1-1/u, 1]
+4*G[1/u, 1/u, 2/(mh2-r), 1/u, 1]
+4*G[1/u, 1/u, 2/(mh2+r), 1/u, 1]
+12*G[1/u, (s+t)/mh2, 1/u, 1/u, 1]
+4*G[1/u, 2/(mh2-r), 1/u, 1/u, 1]
+4*G[1/u, 2/(mh2+r), 1/u, 1/u, 1]
+16*G[2/(mh2-r), 1/u, 1/u, 1/u, 1]
-6*G[2/(mh2-r), 1/u, (s+t)/mh2, 1/u, 1]
-2*G[2/(mh2-r), 1/u, 2/(mh2-r), 1/u, 1]
-2*G[2/(mh2-r), 1/u, 2/(mh2+r), 1/u, 1]
-12*G[2/(mh2-r), (s+t)/mh2, 1/u, 1/u, 1]
+4*G[2/(mh2-r), 2/(mh2-r), 1/u, 1/u, 1]
-3*G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1/u, 1]
+4*G[2/(mh2-r), 2/(mh2+r), 1/u, 1/u, 1]
-3*G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1/u, 1]
+16*G[2/(mh2+r), 1/u, 1/u, 1/u, 1]
-6*G[2/(mh2+r), 1/u, (s+t)/mh2, 1/u, 1]
-2*G[2/(mh2+r), 1/u, 2/(mh2-r), 1/u, 1]
-2*G[2/(mh2+r), 1/u, 2/(mh2+r), 1/u, 1]
-12*G[2/(mh2+r), (s+t)/mh2, 1/u, 1/u, 1]
+4*G[2/(mh2+r), 2/(mh2-r), 1/u, 1/u, 1]
-3*G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1/u, 1]
+4*G[2/(mh2+r), 2/(mh2+r), 1/u, 1/u, 1]
-3*G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1/u, 1]
+G[1/u, 2/(mh2-r), 2/(mh2-r), 1/u, 1]
+G[1/u, 2/(mh2-r), 2/(mh2+r), 1/u, 1]
+G[1/u, 2/(mh2+r), 2/(mh2-r), 1/u, 1]
+G[1/u, 2/(mh2+r), 2/(mh2+r), 1/u, 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/u, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/u, 1]
)
+((2/s/u^2+50/3/mh2/(s+u)/u-17/3/mh2/s/u)*r)*(
+G[0, 0, 1/u, 1]*Log[1-u]
-G[1/u, 0, 0, 1/u, 1]
)
+((2/s/u^2+59/6/mh2/(s+u)/u+13/6/mh2/s/u)*r)*(
+G[0, 0, 2/(mh2+r), 2/(mh2+r), 1]
)
+((3/s/u^2+14/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 1/t, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, 1/t, 2/(mh2+r), 1]
+G[2/(mh2-r), 1/t, 0, 2/(mh2-r), 1]
+G[2/(mh2-r), 1/t, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 1/t, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 1/t, 2/(mh2+r), 1]
+G[2/(mh2+r), 1/t, 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 1/t, 0, 2/(mh2+r), 1]
)
+((3/s/u^2+17/2/mh2/(s+u)/u+7/2/mh2/s/u)*r)*(
+G[0, 1-1/u, 1, 1-1/u, 1]
)
+((3/s/u^2+19/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+G[0, 1-1/t, 1-1/t, 1]*Log[-t/(s+u)]
)
+((3/s/u^2+25/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+G[0, 1-1/t, 1]*G[2/(mh2-r), 2/(mh2+r), 1]
+G[0, 1-1/t, 1]*G[2/(mh2+r), 2/(mh2-r), 1]
+G[0, 1-1/t, 1]*Log[2]^2
+1/2*G[0, 1-1/t, 1]*Log[2-mh2-r]^2
+1/2*G[0, 1-1/t, 1]*Log[2-mh2+r]^2
-6*G[0, 1-1/t, 1-1/t, 1]*Log[2]
+3*G[0, 1-1/t, 1-1/t, 1]*Log[2-mh2-r]
+3*G[0, 1-1/t, 1-1/t, 1]*Log[2-mh2+r]
-G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
-G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-G[0, 1-1/t, 1]*Log[2]*Log[2-mh2-r]
-G[0, 1-1/t, 1]*Log[2]*Log[2-mh2+r]
+2*G[0, 1/t, (s+u)/mh2, 1/t, 1]
-2*G[0, 2/(mh2-r), (s+u)/mh2, 1/t, 1]
-2*G[0, 2/(mh2+r), (s+u)/mh2, 1/t, 1]
+G[1/t, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
+G[1/t, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
+G[1/t, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
+G[1/t, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
)
+((3/s/u^2+25/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+G[0, 0, 1-1/(s+t), 1]
)
+((3/s/u^2+29/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+G[(s+u)/mh2, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-t]
+G[(s+u)/mh2, 2/(mh2-r), 2/(mh2+r), 1]*Log[1-t]
+G[(s+u)/mh2, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-t]
+G[(s+u)/mh2, 2/(mh2+r), 2/(mh2+r), 1]*Log[1-t]
+2*G[0, 1-1/t, 1]*G[1/t, (s+u)/mh2, 1]
-G[0, 1-1/t, 1]*G[(s+u)/mh2, 2/(mh2-r), 1]
-G[0, 1-1/t, 1]*G[(s+u)/mh2, 2/(mh2+r), 1]
-3/2*G[(s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]^2
-3/2*G[(s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]^2
+4*G[1/t, (s+u)/mh2, 2/(mh2-r), 1]*Log[1-t]
+4*G[1/t, (s+u)/mh2, 2/(mh2+r), 1]*Log[1-t]
-4*G[1/t, 1/t, (s+u)/mh2, 2/(mh2-r), 1]
-4*G[1/t, 1/t, (s+u)/mh2, 2/(mh2+r), 1]
-G[1/t, (s+u)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
-G[1/t, (s+u)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
-G[1/t, (s+u)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
-G[1/t, (s+u)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1]
)
+((3/s/u^2+47/6/mh2/(s+u)/u+25/6/mh2/s/u)*r)*(
+G[0, 1, 0, 1-1/u, 1]
)
+((3/s/u^2+53/6/mh2/(s+u)/u+43/6/mh2/s/u)*r)*(
+G[0, 0, 2/(mh2-r), 1]*Log[1-u]
-G[1/u, 0, 0, 2/(mh2-r), 1]
)
+((3/s/u^2+67/6/mh2/(s+u)/u+11/6/mh2/s/u)*r)*(
+G[(s+t)/mh2, 0, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+t)/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+t)/mh2, 0, 2/(mh2+r), 1]
)
+((3/s/u^2+71/6/mh2/(s+u)/u+7/6/mh2/s/u)*r)*(
+G[(s+t)/mh2, 2/(mh2-r), 2/(mh2-r), 1]*Log[1-u]
+G[(s+t)/mh2, 2/(mh2+r), 2/(mh2-r), 1]*Log[1-u]
+4*G[1/u, (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
-G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
-G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]
-4*G[1/u, 1/u, (s+t)/mh2, 2/(mh2-r), 1]
-G[1/u, (s+t)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
-G[1/u, (s+t)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+2*G[2/(mh2-r), 1/u, (s+t)/mh2, 2/(mh2-r), 1]
+2*G[2/(mh2+r), 1/u, (s+t)/mh2, 2/(mh2-r), 1]
+G[1/u, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]
+G[1/u, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1]
)
+((4/s/u^2+4/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+G[1/t, (s+u)/mh2, (s+u)/mh2, 1]*Log[1-t]
-G[1/t, 1/t, (s+u)/mh2, (s+u)/mh2, 1]
)
+((4/s/u^2+8/mh2/(s+u)/u+11/mh2/s/u)*r)*(
+G[0, 1-1/u, 0, 1, 1]
)
+((4/s/u^2+17/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 1/u, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 1/u, 2/(mh2-r), 1]
)
+((4/s/u^2+19/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+G[0, 1/(s+t), 2/(mh2-r), 1]*Log[1-mh2]
+G[1/(s+t), 0, 2/(mh2-r), 1]*Log[1-mh2]
-G[1/(s+t), 0, 2/(mh2-r), 1]*Log[-u]
-G[1/mh2, 0, 1/(s+t), 2/(mh2-r), 1]
-G[1/mh2, 1/(s+t), 0, 2/(mh2-r), 1]
-G[2/(mh2-r), u/mh2, 0, 2/(mh2-r), 1]
-G[2/(mh2+r), u/mh2, 0, 2/(mh2-r), 1]
-G[1-1/u, 1/(s+t), 0, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, 1/(s+t), 2/(mh2-r), 1]
+G[2/(mh2-r), 1/(s+t), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 1/(s+t), 2/(mh2-r), 1]
+G[2/(mh2+r), 1/(s+t), 0, 2/(mh2-r), 1]
+G[1-1/u, u/mh2, 0, 2/(mh2-r), 1]
)
+((4/s/u^2+19/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1/t, 1]*Log[1-t]
+G[0, 2/(mh2+r), 1/t, 1]*Log[1-t]
+G[2/(mh2-r), 0, 1/t, 1]*Log[1-t]
+G[2/(mh2+r), 0, 1/t, 1]*Log[1-t]
-G[0, 1, 2/(mh2-r), 2/(mh2-r), 1]
-4*G[0, 1/t, 1/t, 1/t, 1]
-G[1/t, 0, 2/(mh2-r), 1/t, 1]
-G[1/t, 0, 2/(mh2+r), 1/t, 1]
-G[1/t, 2/(mh2-r), 0, 1/t, 1]
-G[1/t, 2/(mh2+r), 0, 1/t, 1]
-G[2/(mh2-r), 1, 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2-r), 2/(mh2+r), 1, 2/(mh2-r), 1]
-2*G[2/(mh2-r), 1-1/u, 1, 2/(mh2-r), 1]
-G[2/(mh2+r), 1, 2/(mh2-r), 2/(mh2-r), 1]
-G[2/(mh2+r), 1, 2/(mh2+r), 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2-r), 1, 2/(mh2-r), 1]
-G[2/(mh2+r), 2/(mh2+r), 1, 2/(mh2-r), 1]
-2*G[2/(mh2+r), 1-1/u, 1, 2/(mh2-r), 1]
-G[1-1/u, u/mh2, 1, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2-r), 1, 2/(mh2-r), 1]
-G[1-1/u, 2/(mh2+r), 1, 2/(mh2-r), 1]
+4*G[1-1/u, 1-1/u, 1, 2/(mh2-r), 1]
+G[2/(mh2-r), u/mh2, 1, 2/(mh2-r), 1]
+G[2/(mh2+r), u/mh2, 1, 2/(mh2-r), 1]
+G[1-1/t, 0, 0, 1, 1]
+G[1-1/u, 1, 2/(mh2-r), 2/(mh2-r), 1]
+G[1-1/u, 1, 2/(mh2+r), 2/(mh2-r), 1]
)
+((4/s/u^2+13/3/mh2/(s+u)/u+26/3/mh2/s/u)*r)*(
+G[1/u, (s+t)/mh2, (s+t)/mh2, 1]*Log[1-u]
-G[1/u, 1/u, (s+t)/mh2, (s+t)/mh2, 1]
)
+((4/s/u^2+25/3/mh2/(s+u)/u+20/3/mh2/s/u)*r)*(
+G[0, 1/u, 1/u, (s+t)/mh2, 1]
)
+((4/s/u^2+29/2/mh2/(s+u)/u-9/2/mh2/s/u)*r)*(
+G[0, 0, 2/(mh2+r), 1, 1]
)
+((4/s/u^2+35/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 2/(mh2-r), 1, 1]
)
+((4/s/u^2+38/3/mh2/(s+u)/u+7/3/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2+r), 1]
)
+((4/s/u^2+39/2/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+G[0, 1/t, 1]*Log[1-t]^2
)
+((4/s/u^2+41/3/mh2/(s+u)/u+10/3/mh2/s/u)*r)*(
+G[0, 0, 2/(mh2-r), 1/u, 1]
+G[0, 0, 2/(mh2+r), 1/u, 1]
)
+((4/s/u^2+43/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 2/(mh2-r), 0, 1, 1]
)
+((4/s/u^2+63/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+G[2/(mh2+r), 1, 0, 2/(mh2+r), 1]
)
+((4/s/u^2+77/6/mh2/(s+u)/u+19/6/mh2/s/u)*r)*(
+G[0, 1/u, 1]*Log[1-u]^2
+2*G[0, 1/u, (s+t)/mh2, 1]*Log[1-u]
-2*G[1/u, 0, 1/u, (s+t)/mh2, 1]
)
+((4/s/u^2+79/6/mh2/(s+u)/u+17/6/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2+r), 1]
+G[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2+r), 1]
)
+((5/s/u^2+22/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 1/t, (s+u)/mh2, 1]
+G[2/(mh2+r), 0, 1/t, (s+u)/mh2, 1]
)
+((5/s/u^2+24/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1]*G[0, 1-1/(s+t), 1]
+G[0, 2/(mh2-r), 1]*Log[-u]*Log[1-s-t]
-G[0, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(s+t), 1]
-1/2*G[0, 2/(mh2-r), 1]*Log[1-s-t]^2
)
+((5/s/u^2+29/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1, 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 1, 2/(mh2-r), 1]
)
+((5/s/u^2+39/2/mh2/(s+u)/u-5/2/mh2/s/u)*r)*(
+G[1/t, (s+u)/mh2, 1]*Log[1-t]^2
)
+((5/s/u^2+43/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[1/mh2, 0, 2/(mh2-r), 1, 1]
+G[1/mh2, 0, 2/(mh2+r), 1, 1]
)
+((5/s/u^2+49/2/mh2/(s+u)/u-5/2/mh2/s/u)*r)*(
+G[1/t, 2/(mh2-r), 1]*Log[1-t]^2
+G[1/t, 2/(mh2+r), 1]*Log[1-t]^2
)
+((6/s/u^2+23/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+G[0, 1-1/t, 1]*G[1/t, 2/(mh2-r), 1]
+G[0, 1-1/t, 1]*G[1/t, 2/(mh2+r), 1]
)
+((6/s/u^2+26/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+G[0, 1-1/t, 1]*G[(s+u)/mh2, 1/t, 1]
+G[(s+u)/mh2, 2/(mh2-r), 1/t, 1]*Log[1-t]
+G[(s+u)/mh2, 2/(mh2+r), 1/t, 1]*Log[1-t]
+G[2/(mh2-r), (s+u)/mh2, 1/t, 1]*Log[1-t]
+G[2/(mh2+r), (s+u)/mh2, 1/t, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 2/(mh2-r), 1/t, 1]
-G[1/t, (s+u)/mh2, 2/(mh2+r), 1/t, 1]
-G[1/t, 2/(mh2-r), (s+u)/mh2, 1/t, 1]
-G[1/t, 2/(mh2+r), (s+u)/mh2, 1/t, 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1/t, 1]
+G[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1/t, 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1/t, 1]
+G[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1/t, 1]
)
+((6/s/u^2+28/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+G[(s+u)/mh2, (s+u)/mh2, 1/t, 1]*Log[1-t]
-G[1/t, (s+u)/mh2, (s+u)/mh2, 1/t, 1]
+G[0, 0, 1-1/t, 1, 1]
+G[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1/t, 1]
+G[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1/t, 1]
)
+((6/s/u^2+31/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+G[(s+u)/mh2, 1/t, 2/(mh2-r), 1]*Log[1-t]
+G[(s+u)/mh2, 1/t, 2/(mh2+r), 1]*Log[1-t]
-G[1/t, (s+u)/mh2, 1/t, 2/(mh2-r), 1]
-G[1/t, (s+u)/mh2, 1/t, 2/(mh2+r), 1]
+G[2/(mh2-r), 1/t, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 1/t, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), (s+u)/mh2, 1/t, 2/(mh2-r), 1]
+G[2/(mh2-r), (s+u)/mh2, 1/t, 2/(mh2+r), 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 1/t, (s+u)/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), (s+u)/mh2, 1/t, 2/(mh2-r), 1]
+G[2/(mh2+r), (s+u)/mh2, 1/t, 2/(mh2+r), 1]
)
+((6/s/u^2+31/2/mh2/(s+u)/u+27/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 0, 2/(mh2-r), 1]
)
+((6/s/u^2+46/3/mh2/(s+u)/u+23/3/mh2/s/u)*r)*(
+G[(s+t)/mh2, (s+t)/mh2, 1/u, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, (s+t)/mh2, 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1/u, 1]
)
+((6/s/u^2+49/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), u/mh2, 1]*Log[1-mh2]
+G[0, 2/(mh2+r), u/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, 2/(mh2-r), u/mh2, 1]
-G[1/mh2, 0, 2/(mh2+r), u/mh2, 1]
+G[2/(mh2-r), 0, 2/(mh2-r), u/mh2, 1]
+G[2/(mh2-r), 0, 2/(mh2+r), u/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), u/mh2, 1]
+G[2/(mh2+r), 0, 2/(mh2+r), u/mh2, 1]
)
+((6/s/u^2+52/3/mh2/(s+u)/u+23/3/mh2/s/u)*r)*(
+G[(s+t)/mh2, 2/(mh2-r), 1/u, 1]*Log[1-u]
+G[(s+t)/mh2, 2/(mh2+r), 1/u, 1]*Log[1-u]
+G[2/(mh2-r), (s+t)/mh2, 1/u, 1]*Log[1-u]
+G[2/(mh2+r), (s+t)/mh2, 1/u, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 2/(mh2-r), 1/u, 1]
-G[1/u, (s+t)/mh2, 2/(mh2+r), 1/u, 1]
-G[1/u, 2/(mh2-r), (s+t)/mh2, 1/u, 1]
-G[1/u, 2/(mh2+r), (s+t)/mh2, 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1/u, 1]
)
+((6/s/u^2+71/2/mh2/(s+u)/u-5/2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 1, 2/(mh2+r), 1]
)
+((6/s/u^2+157/6/mh2/(s+u)/u+5/6/mh2/s/u)*r)*(
+G[0, 2/(mh2+r), 1]*G[0, 1-1/u, 1]
)
+((7/s/u^2+65/2/mh2/(s+u)/u-7/2/mh2/s/u)*r)*(
+G[0, 1-1/t, 0, 1, 1]
)
+((8/s/u^2+21/mh2/(s+u)/u+11/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), 0, 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 1/u, 1]
)
+((8/s/u^2+89/3/mh2/(s+u)/u+13/3/mh2/s/u)*r)*(
+G[1-1/u, 0, 1, 1]*Log[-u/(s+t)]
)
+((8/s/u^2+92/3/mh2/(s+u)/u+13/3/mh2/s/u)*r)*(
+G[0, 1-1/u, 1, 1]*Log[-u/(s+t)]
)
+((8/s/u^2+173/6/mh2/(s+u)/u+43/6/mh2/s/u)*r)*(
+G[0, 2/(mh2+r), 0, 2/(mh2+r), 1]
)
+((8/s/u^2+187/6/mh2/(s+u)/u+5/6/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2-r), 1]
+G[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2-r), 1]
)
+((9/s/u^2+25/mh2/(s+u)/u+23/2/mh2/s/u)*r)*(
+G[(s+t)/mh2, 1/u, 1]*Log[1-u]^2
)
+((9/s/u^2+40/mh2/(s+u)/u-9/2/mh2/s/u)*r)*(
+G[(s+u)/mh2, 1/t, 1]*Log[1-t]^2
)
+((9/s/u^2+49/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 1, 2/(mh2+r), 1]
+G[2/(mh2+r), 1, 0, 2/(mh2-r), 1]
)
+((9/s/u^2+215/6/mh2/(s+u)/u+25/6/mh2/s/u)*r)*(
+G[0, 0, 2/(mh2+r), 1]*Log[1-u]
-G[1/u, 0, 0, 2/(mh2+r), 1]
)
+((10/s/u^2+91/3/mh2/(s+u)/u+29/3/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 1/u, (s+t)/mh2, 1]
+G[2/(mh2+r), 0, 1/u, (s+t)/mh2, 1]
)
+((10/s/u^2+117/2/mh2/(s+u)/u-9/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 1, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 1, 2/(mh2+r), 1]
)
+((10/s/u^2+121/3/mh2/(s+u)/u+14/3/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 0, 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 0, 2/(mh2-r), 1]
)
+((10/s/u^2+275/6/mh2/(s+u)/u-11/6/mh2/s/u)*r)*(
+G[0, 0, 2/(mh2-r), 2/(mh2-r), 1]
)
+((10/s/u^2+341/6/mh2/(s+u)/u-41/6/mh2/s/u)*r)*(
+G[0, 0, 0, 2/(mh2-r), 1]
+G[0, 0, 0, 2/(mh2+r), 1]
)
+((11/s/u^2+91/2/mh2/(s+u)/u+17/2/mh2/s/u)*r)*(
+G[2/(mh2+r), 0, 0, 2/(mh2-r), 1]
)
+((12/s/u^2+32/mh2/(s+u)/u+16/mh2/s/u)*r)*(
+G[0, 0, 1, 1-1/u, 1]
)
+((12/s/u^2+34/mh2/(s+u)/u+13/mh2/s/u)*r)*(
+G[(s+t)/mh2, 1/u, (s+t)/mh2, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 1/u, (s+t)/mh2, 1]
+G[2/(mh2-r), (s+t)/mh2, 1/u, (s+t)/mh2, 1]
+G[2/(mh2+r), (s+t)/mh2, 1/u, (s+t)/mh2, 1]
)
+((12/s/u^2+281/6/mh2/(s+u)/u+31/6/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 0, 2/(mh2-r), 1]
)
+((14/s/u^2+103/2/mh2/(s+u)/u+19/2/mh2/s/u)*r)*(
+G[2/(mh2+r), 0, 0, 2/(mh2+r), 1]
)
+((14/s/u^2+643/9/mh2/(s+u)/u-67/9/mh2/s/u)*r)*(
+Zeta[3]*Log[2]
)
+((15/s/u^2+50/mh2/(s+u)/u+13/mh2/s/u)*r)*(
+G[0, 0, 1-1/u, 1]*Log[-u/(s+t)]
)
+((16/s/u^2+171/2/mh2/(s+u)/u-15/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 1, 0, 2/(mh2-r), 1]
)
+((17/s/u^2+145/2/mh2/(s+u)/u+11/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 0, 2/(mh2+r), 1]
)
+((-17/6/s/u^2-317/36/mh2/(s+u)/u-91/36/mh2/s/u)*r)*(
+Log[-u/(s+t)]*Log[1-u]^3
)
+((-13/12/s/u^2-109/24/mh2/(s+u)/u+13/24/mh2/s/u)*r)*(
+Pi^2*Log[1-t]^2
)
+((-13/12/s/u^2-35/12/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+Pi^2*Log[1-u]^2
)
+((-9/2/s/u^2-67/4/mh2/(s+u)/u-7/4/mh2/s/u)*r)*(
+G[(s+t)/mh2, 2/(mh2-r), 1]*Log[1-u]^2
)
+((-7/2/s/u^2-16/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1]*Log[1-t]^2
+G[0, 2/(mh2+r), 1]*Log[1-t]^2
)
+((-7/6/s/u^2-59/12/mh2/(s+u)/u+7/12/mh2/s/u)*r)*(
+Log[-t/(s+u)]*Log[1-t]^3
)
+((-7/12/s/u^2-29/12/mh2/(s+u)/u+1/4/mh2/s/u)*r)*(
+Log[1-u]*Log[1-s-t]^2
)
+((-5/2/s/u^2-49/4/mh2/(s+u)/u+1/4/mh2/s/u)*r)*(
+G[0, (s+t)/mh2, 1]*Log[1-u]^2
)
+((-5/2/s/u^2-27/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
-G[2/(mh2-r), (s+t)/mh2, 1, 1]
-G[2/(mh2+r), (s+t)/mh2, 1, 1]
+G[1/u, (s+t)/mh2, 1, 1]
)
+((-5/2/s/u^2-17/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[0, (s+t)/mh2, 1]*Log[1-u]
)
+((-3/2/s/u^2-29/4/mh2/(s+u)/u+1/4/mh2/s/u)*r)*(
+G[0, 1-1/(s+t), 1]*Log[2]^2
+Log[2]^2*Log[-u]*Log[1-s-t]
-G[1-1/mh2, 1-1/(s+t), 1]*Log[2]^2
-1/2*Log[2]^2*Log[1-s-t]^2
)
+((-3/4/s/u^2+1/8/mh2/(s+u)/u+3/8/mh2/s/u)*r)*(
+Log[-t/(s+u)]^2*Log[1-t]^2
)
+((-2/3/s/u^2-35/6/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+G[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1]
)
+((-1/2/s/u^2-13/6/mh2/(s+u)/u-1/3/mh2/s/u)*r)*(
+6*G[0, 1, 2/(mh2+r), 1]
+6*G[2/(mh2-r), 1, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1-1/mh2, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1-1/mh2, 2/(mh2+r), 1]
-6*G[1-1/mh2, 1, 2/(mh2+r), 1]
+4*G[1-1/mh2, 1-1/mh2, 2/(mh2+r), 1]
+G[1-1/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[1-1/mh2, 2/(mh2+r), 2/(mh2+r), 1]
)
+((-1/2/s/u^2+5/4/mh2/(s+u)/u-15/4/mh2/s/u)*r)*(
+G[(s+t)/mh2, 2/(mh2+r), 1]*Log[1-u]^2
)
+((-1/2/s/u^2+13/12/mh2/(s+u)/u-13/12/mh2/s/u)*r)*(
+G[0, 1-1/u, 1]*Log[-u/(s+t)]^2
)
+((-1/3/s/u^2-257/108/mh2/(s+u)/u+59/108/mh2/s/u)*r)*(
+Pi^2*Log[2]^2
)
+((-1/3/s/u^2-17/18/mh2/(s+u)/u-5/9/mh2/s/u)*r)*(
+Pi^2*G[0, 1/u, 1]
)
+((-1/3/s/u^2-2/3/mh2/(s+u)/u+1/6/mh2/s/u)*r)*(
+Pi^2*G[0, 1/t, 1]
+Pi^2*G[2/(mh2-r), (s+u)/mh2, 1]
+Pi^2*G[2/(mh2+r), (s+u)/mh2, 1]
)
+((-1/4/s/u^2-169/108/mh2/(s+u)/u+17/54/mh2/s/u)*r)*(
+Pi^2*Log[2-mh2-r]^2
-2*Pi^2*Log[2]*Log[2-mh2-r]
)
+((-1/6/s/u^2-11/6/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+G[0, u/(1+u), 1]*Log[1-s-t]
+G[0, u/(1-s-t), 1]*Log[1-mh2]
+Log[1-u]^2*Log[1-s-t]
+4/3*Log[(-1+mh2)/u]^3
+1/6*Pi^2*Log[(-1+mh2)/u]
+3*G[0, 1-1/mh2, 1]*Log[(-1+mh2)/u]
-4*G[0, 1-1/u, 1]*Log[1-s-t]
-G[1/u, 1-1/(s+t), 1]*Log[-u]
-2*G[1/u, 1-1/(s+t), 1]*Log[1-u]
-G[u/(1+u), 1-1/u, 1]*Log[1-s-t]
+3*G[(s+t)/mh2, 1-1/(s+t), 1]*Log[1-u]
+3*G[-u/(s+t), u/(1-s-t), 1]*Log[1-mh2]
-2*G[1-1/u, u/(1+u), 1]*Log[1-s-t]
+1/2*Log[-u]^2*Log[1-s-t]
-4*Log[(-1+mh2)/u]^2*Log[1-mh2]
+5/2*Log[(-1+mh2)/u]*Log[1-mh2]^2
-G[0, 0, u/(1-s-t), 1]
-4*G[0, u/(1-s-t), u/(1-s-t), 1]
+3*G[0, -u/(s+t), u/(1-s-t), 1]
+2*G[1/u, 1/u, 1-1/(s+t), 1]
-3*G[1/u, (s+t)/mh2, 1-1/(s+t), 1]
+2*G[1/u, 1-1/(s+t), 1-1/(s+t), 1]
-G[u/(1-s-t), 0, u/(1-s-t), 1]
-3*G[u/(1-s-t), -u/(s+t), u/(1-s-t), 1]
+3*G[2/(mh2-r), 1, 1-1/(s+t), 1]
-G[2/(mh2-r), 1/u, 1-1/(s+t), 1]
+3*G[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1]
-G[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1]
-G[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1]
-2*G[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1]
-2*G[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1]
+3*G[2/(mh2+r), 1, 1-1/(s+t), 1]
-G[2/(mh2+r), 1/u, 1-1/(s+t), 1]
+3*G[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1]
-G[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1]
-G[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1]
-2*G[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1]
-2*G[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1]
-G[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1]
-G[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1]
)
+((-1/6/s/u^2+5/9/mh2/(s+u)/u-13/18/mh2/s/u)*r)*(
+Pi^2*G[2/(mh2-r), (s+t)/mh2, 1]
+Pi^2*G[2/(mh2+r), (s+t)/mh2, 1]
)
+((-1/6/s/u^2+10/9/mh2/(s+u)/u-4/9/mh2/s/u)*r)*(
+Log[-u/(s+t)]^3*Log[1-u]
)
+((-1/6/s/u^2+11/12/mh2/(s+u)/u+1/12/mh2/s/u)*r)*(
+Log[-t/(s+u)]^3*Log[1-t]
)
+((-1/12/s/u^2-205/432/mh2/(s+u)/u+61/432/mh2/s/u)*r)*(
+Log[2-mh2+r]^4
-4*Log[2]*Log[2-mh2+r]^3
+6*Log[2]^2*Log[2-mh2+r]^2
-4*Log[2]^3*Log[2-mh2+r]
)
+((-1/12/s/u^2-31/54/mh2/(s+u)/u+13/54/mh2/s/u)*r)*(
+Log[2]^4
)
+((-1/12/s/u^2-22/27/mh2/(s+u)/u+25/108/mh2/s/u)*r)*(
+Pi^2*Log[2-mh2+r]^2
-2*Pi^2*Log[2]*Log[2-mh2+r]
)
+((1/2/s/u^2+5/2/mh2/(s+u)/u+1/3/mh2/s/u)*r)*(
+Log[2]^3
-Log[2-mh2-r]^3
-Pi^2*Log[2-mh2-r]
+3*Log[2]*Log[2-mh2-r]^2
-3*Log[2]^2*Log[2-mh2-r]
+12*G[0, 0, 2/(mh2+r), 1]
+6*G[0, 2/(mh2+r), 1, 1]
)
+((1/2/s/u^2+7/6/mh2/(s+u)/u+1/3/mh2/s/u)*r)*(
+3*G[0, 1-1/mh2, 1]*Log[2-mh2-r]
-4*G[1/mh2, 2/(mh2+r), 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(mh2+r), 1]*Log[1-mh2]
+1/2*Log[1-mh2]^2*Log[2-mh2-r]
+4*G[1/mh2, 1/mh2, 2/(mh2+r), 1]
-2*G[2/(mh2-r), 1/mh2, 2/(mh2+r), 1]
-2*G[2/(mh2+r), 1/mh2, 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2-r), 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2+r), 2/(mh2+r), 1]
)
+((1/2/s/u^2+8/3/mh2/(s+u)/u-1/3/mh2/s/u)*r)*(
+Log[1-s-t]^3
)
+((1/2/s/u^2+8/3/mh2/(s+u)/u-1/6/mh2/s/u)*r)*(
+Log[1-mh2]*Log[2-mh2+r]^3
-Log[-u]*Log[2-mh2+r]^3
-3*Log[2]*Log[1-mh2]*Log[2-mh2+r]^2
+3*Log[2]*Log[-u]*Log[2-mh2+r]^2
+3*Log[2]^2*Log[1-mh2]*Log[2-mh2+r]
-3*Log[2]^2*Log[-u]*Log[2-mh2+r]
)
+((1/2/s/u^2+9/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+G[1-1/mh2, 1, 1-1/(s+t), 1]
)
+((1/2/s/u^2+17/6/mh2/(s+u)/u-1/3/mh2/s/u)*r)*(
+6*G[0, 0, 2/(mh2-r), 1]*Log[-u]
-6*G[0, 0, 2/(mh2-r), 1]*Log[1-mh2]
+1/2*Log[1-mh2]*Log[2-mh2-r]^2
-Log[2]*Log[1-mh2]*Log[2-mh2-r]
)
+((1/2/s/u^2+17/6/mh2/(s+u)/u+1/3/mh2/s/u)*r)*(
+Pi^2*Log[2]
)
+((1/3/s/u^2+2/mh2/(s+u)/u-1/6/mh2/s/u)*r)*(
+Pi^2*G[1/t, 2/(mh2-r), 1]
+Pi^2*G[1/t, 2/(mh2+r), 1]
+18*G[0, 0, 1-1/t, 1]*Log[-t/(s+u)]
-12*G[0, 0, 1/t, 1/t, 1]
)
+((1/3/s/u^2+31/18/mh2/(s+u)/u+5/18/mh2/s/u)*r)*(
+Pi^2*Log[-u/(s+t)]*Log[1-u]
)
+((1/6/s/u^2+9/4/mh2/(s+u)/u-1/12/mh2/s/u)*r)*(
+Pi^2*Log[-t/(s+u)]*Log[1-t]
)
+((2/3/s/u^2+19/6/mh2/(s+u)/u+1/6/mh2/s/u)*r)*(
+Log[1-mh2]*Log[2-mh2+r]^2
-2*Log[2]*Log[1-mh2]*Log[2-mh2+r]
)
+((2/3/s/u^2+23/6/mh2/(s+u)/u-1/6/mh2/s/u)*r)*(
+Log[2]^3*Log[-u]
-Log[2]^3*Log[1-mh2]
)
+((3/2/s/u^2+17/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+G[0, 1-1/(s+t), 1]*Log[1-u]
-G[2/(mh2-r), 1-1/(s+t), 1, 1]
-G[2/(mh2+r), 1-1/(s+t), 1, 1]
+G[1/u, 0, 1, 1]
+G[1/u, 1-1/(s+t), 1, 1]
)
+((5/3/s/u^2+70/9/mh2/(s+u)/u+2/9/mh2/s/u)*r)*(
+Pi^2*G[0, 2/(mh2-r), 1]
+Pi^2*G[0, 2/(mh2+r), 1]
)
+((5/6/s/u^2+65/12/mh2/(s+u)/u+1/4/mh2/s/u)*r)*(
+Log[-u]*Log[1-u]^2
)
+((7/12/s/u^2+37/12/mh2/(s+u)/u-1/12/mh2/s/u)*r)*(
+Pi^2*Log[1-s-t]
)
+((11/12/s/u^2+151/72/mh2/(s+u)/u+13/9/mh2/s/u)*r)*(
+Log[1-u]^4
)
+((11/36/s/u^2+67/36/mh2/(s+u)/u-1/12/mh2/s/u)*r)*(
+Pi^2*Log[-u]
)
+((-2/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2+1/mh2/s/u)*r)*(
+G[1/mh2, 0, 2/(mh2-r), 1]
)
+((-63466/9459/mh2/(s+u)/u-1/mh2/u/(t+u)-1/2*(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2)-1/2/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+Log[1-t]*Log[2-mh2+r]
-G[1/t, 2/(mh2-r), 1]
)
+((-63466/9459/mh2/(s+u)/u+1/mh2/u/(t+u)+1/2*(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2)+1/2/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+Log[1-t]*Log[2-mh2-r]
-G[1/t, 2/(mh2+r), 1]
)
+((-3/s/u^2-66416/3153/mh2/(s+u)/u-2/mh2/u/(t+u)-(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2))*r)*(
+Log[2]*Log[1-u]
-Log[1-u]*Log[2-mh2+r]
+G[1/u, 2/(mh2-r), 1]
)
+((-5/2/s/u^2-33/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2)*r)*(
-G[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1]
-G[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1]
+G[1/u, (s+t)/mh2, (s+t)/mh2, 1]
+G[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1]
+G[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1]
)
+((1/2/s/u^2-1/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2)*r)*(
+G[1/t, 0, 2/(mh2+r), 1]
)
+((1/2/s/u^2-1/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2)*r)*(
+G[1/t, 0, 2/(mh2-r), 1]
)
+((1/2/s/u^2+25/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2)*r)*(
+G[0, 1-1/u, 1]*Log[-u/(s+t)]
)
+((-2/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2-1/mh2/s/u-1/s/u^2)*r)*(
+G[0, 2/(mh2-r), 1]*Log[1-mh2]
)
+((12/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2+1/mh2/s/u+1/s/u^2)*r)*(
+2*G[0, 0, 1/mh2, 1]
+G[0, 2/(mh2-r), 2/(mh2-r), 1]
+G[0, 2/(mh2-r), 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 2/(mh2-r), 1]
+G[0, 2/(mh2+r), 2/(mh2+r), 1]
)
+((-65/4/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2-3/4/mh2/s/u-3/4/s/u^2)*r)*(
+G[u/(1+u), 1-1/u, 1, 1]
)
+((35/2/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2+1/mh2/s/u+1/s/u^2)*r)*(
+G[2/(mh2-r), 0, 1/mh2, 1]
+G[2/(mh2+r), 0, 1/mh2, 1]
)
+((-6/s/u^2-71/mh2/(s+u)/u-4/(s+u)^2/u-4/(s+u)/u^2-1/mh2/s/u)*r)*(
+2*G[1/u, (s+t)/mh2, 1]*Log[1-u]
-2*G[1/u, 1/u, (s+t)/mh2, 1]
+G[2/(mh2-r), 1/u, (s+t)/mh2, 1]
+G[2/(mh2+r), 1/u, (s+t)/mh2, 1]
)
+((-5/s/u^2-23/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2-3/mh2/s/u)*r)*(
+G[1/mh2, 0, 2/(mh2+r), 1]
)
+((-3/s/u^2-65/2/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-3/2/mh2/s/u)*r)*(
+G[0, 1-1/u, 1, 1]
)
+((-3/s/u^2+25630/9459/mh2/(s+u)/u-1/mh2/u/(t+u)-1/2*(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2)-1/2/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+Log[-t]*Log[2-mh2+r]
)
+((-3/s/u^2+38242/9459/mh2/(s+u)/u-1/mh2/u/(t+u)-1/2*(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2)-1/2/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+Log[-t]*Log[2-mh2-r]
)
+((-2/s/u^2-16/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2-1/mh2/s/u)*r)*(
+G[0, 1/mh2, 2/(mh2-r), 1]
+G[0, 1/mh2, 2/(mh2+r), 1]
)
+((-2/s/u^2-21/2/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2-1/mh2/s/u)*r)*(
+G[0, 1/mh2, 1]*Log[1-mh2]
-G[1/mh2, 0, 1/mh2, 1]
)
+((2/s/u^2+53/4/mh2/(s+u)/u+3/2/(s+u)^2/u+3/2/(s+u)/u^2+3/mh2/s/u)*r)*(
+G[0, 1-1/mh2, 1-1/mh2, 1]
)
+((3/s/u^2+17/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 2/(mh2+r), 1]
)
+((3/s/u^2+28/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+2/mh2/s/u)*r)*(
+2*G[0, 1/mh2, 1/mh2, 1]
-G[0, 2/(mh2-r), 1/mh2, 1]
-G[0, 2/(mh2+r), 1/mh2, 1]
)
+((4/s/u^2+19/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2+3/mh2/s/u)*r)*(
+G[0, 2/(mh2+r), 1]*Log[1-mh2]
)
+((4/s/u^2+35/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+5/2/mh2/s/u)*r)*(
+Zeta[3]
)
+((6/s/u^2-63872/9459/mh2/(s+u)/u+2/mh2/u/(t+u)+(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2)+1/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+Log[2]*Log[-t]
)
+((-85/12/s/u^2-881/12/mh2/(s+u)/u-5/(s+u)^2/u-5/(s+u)/u^2-13/4/mh2/s/u)*r)*(
+G[0, 1-1/u, 1-1/u, 1]
)
+((-43/6/s/u^2-491/6/mh2/(s+u)/u-6/(s+u)^2/u-6/(s+u)/u^2-7/2/mh2/s/u)*r)*(
+G[0, 1-1/u, 1]*Log[1-u]
)
+((-43/24/s/u^2-443/24/mh2/(s+u)/u-1/2/(s+u)^2/u-1/2/(s+u)/u^2-3/8/mh2/s/u)*r)*(
+G[u/(1+u), 0, u/(1+u), 1]
)
+((-23/6/s/u^2-113/3/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-1/mh2/s/u)*r)*(
+G[1-1/u, 0, 1-1/u, 1]
)
+((-19/2/s/u^2-201/2/mh2/(s+u)/u-6/(s+u)^2/u-6/(s+u)/u^2-7/2/mh2/s/u)*r)*(
+G[(s+t)/mh2, 1/u, 1]*Log[1-u]
-G[1/u, (s+t)/mh2, 1/u, 1]
+G[2/(mh2-r), (s+t)/mh2, 1/u, 1]
+G[2/(mh2+r), (s+t)/mh2, 1/u, 1]
)
+((-19/3/s/u^2-230/3/mh2/(s+u)/u-6/(s+u)^2/u-6/(s+u)/u^2-4/mh2/s/u)*r)*(
+G[0, 0, 1-1/u, 1]
)
+((-19/6/s/u^2-251/6/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-3/2/mh2/s/u)*r)*(
+G[0, u/(1+u), u/(1+u), 1]
)
+((-19/36/s/u^2-337/72/mh2/(s+u)/u-1/4/(s+u)^2/u-1/4/(s+u)/u^2-5/12/mh2/s/u)*r)*(
+Log[1-mh2]^3
)
+((-11/24/s/u^2-175/24/mh2/(s+u)/u-5/6/(s+u)^2/u-5/6/(s+u)/u^2-7/8/mh2/s/u)*r)*(
+Pi^2*Log[1-u]
)
+((-11/36/s/u^2-217/36/mh2/(s+u)/u-1/3/(s+u)^2/u-1/3/(s+u)/u^2-1/12/mh2/s/u)*r)*(
+Log[-u]^3
)
+((-9/2/s/u^2-89/2/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2+1/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 0, 1/u, 1]
+G[2/(mh2+r), 0, 1/u, 1]
)
+((-7/2/s/u^2-69/2/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-3/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 1/u, 1]*Log[1-u]
+G[2/(mh2+r), 1/u, 1]*Log[1-u]
-G[1/u, 2/(mh2-r), 1/u, 1]
-G[1/u, 2/(mh2+r), 1/u, 1]
)
+((-7/4/s/u^2-15/8/mh2/(s+u)/u+3/4/(s+u)^2/u+3/4/(s+u)/u^2+3/2/mh2/s/u)*r)*(
+G[0, 0, 1-1/mh2, 1]
)
+((-5/2/s/u^2-29/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-2/mh2/s/u)*r)*(
+G[0, 0, 1/u, 1]
)
+((-5/2/s/u^2-28/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-2/mh2/s/u)*r)*(
+4*G[0, 1/u, 1/u, 1]
-G[0, 1/u, (s+t)/mh2, 1]
-G[0, 1/u, 2/(mh2-r), 1]
-G[0, 1/u, 2/(mh2+r), 1]
-2*G[0, 2/(mh2-r), 1/u, 1]
-2*G[0, 2/(mh2+r), 1/u, 1]
+G[0, 2/(mh2-r), (s+t)/mh2, 1]
+G[0, 2/(mh2+r), (s+t)/mh2, 1]
)
+((-5/2/s/u^2-26/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-3/mh2/s/u)*r)*(
+G[0, 2/(mh2+r), 1]*Log[1-u]
)
+((-5/2/s/u^2-73/2/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-3/2/mh2/s/u)*r)*(
+G[1-1/u, u/(1+u), 1, 1]
)
+((-5/2/s/u^2-51/4/mh2/(s+u)/u-1/2/(s+u)^2/u-1/2/(s+u)/u^2-1/mh2/s/u)*r)*(
+G[0, 1-1/mh2, 1, 1]
)
+((-3/4/s/u^2-57/8/mh2/(s+u)/u-3/4/(s+u)^2/u-3/4/(s+u)/u^2-3/2/mh2/s/u)*r)*(
+G[0, 1, 1-1/mh2, 1]
)
+((-1/2/s/u^2-22/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-1/mh2/s/u)*r)*(
+G[0, 2/(mh2-r), 1]*Log[1-u]
)
+((-1/2/s/u^2-11/4/mh2/(s+u)/u-1/2/(s+u)^2/u-1/2/(s+u)/u^2-1/mh2/s/u)*r)*(
+G[1-1/mh2, 0, 1, 1]
)
+((-1/72/s/u^2+95/144/mh2/(s+u)/u+1/8/(s+u)^2/u+1/8/(s+u)/u^2+1/6/mh2/s/u)*r)*(
+Pi^2*Log[1-mh2]
)
+((1/2/s/u^2+23/2/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+9/2/mh2/s/u)*r)*(
+G[0, 1/u, 1]*Log[1-u]
-G[1/u, 0, 1/u, 1]
)
+((2/3/s/u^2+91/12/mh2/(s+u)/u+1/2/(s+u)^2/u+1/2/(s+u)/u^2+1/2/mh2/s/u)*r)*(
+G[2/(mh2-r), 1/mh2, 1]*Log[1-mh2]
+G[2/(mh2+r), 1/mh2, 1]*Log[1-mh2]
+3*G[0, 1-1/mh2, 1]*Log[1-mh2]
-G[1/mh2, 2/(mh2-r), 1/mh2, 1]
-G[1/mh2, 2/(mh2+r), 1/mh2, 1]
-4*G[2/(mh2-r), 1/mh2, 1/mh2, 1]
-G[2/(mh2-r), 2/(mh2-r), 1/mh2, 1]
-G[2/(mh2-r), 2/(mh2+r), 1/mh2, 1]
-4*G[2/(mh2+r), 1/mh2, 1/mh2, 1]
-G[2/(mh2+r), 2/(mh2-r), 1/mh2, 1]
-G[2/(mh2+r), 2/(mh2+r), 1/mh2, 1]
)
+((3/2/s/u^2+27/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+1/mh2/s/u)*r)*(
+G[1/u, 0, 2/(mh2-r), 1]
)
+((5/2/s/u^2+93/4/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2-3/4/mh2/s/u)*r)*(
+Log[-u/(s+t)]^2*Log[1-u]
)
+((5/4/s/u^2+49/8/mh2/(s+u)/u+3/4/(s+u)^2/u+3/4/(s+u)/u^2+3/2/mh2/s/u)*r)*(
+G[1-1/mh2, 0, 1-1/mh2, 1]
)
+((5/4/s/u^2+79/4/mh2/(s+u)/u+3/(s+u)^2/u+3/(s+u)/u^2+9/4/mh2/s/u)*r)*(
+G[0, 1, 1-1/u, 1]
)
+((7/2/s/u^2+31/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+3/mh2/s/u)*r)*(
+G[1/u, 0, 2/(mh2+r), 1]
)
+((7/2/s/u^2+38/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+1/mh2/s/u)*r)*(
+G[2/(mh2-r), (s+t)/mh2, 1]*Log[1-u]
+G[2/(mh2+r), (s+t)/mh2, 1]*Log[1-u]
-G[1/u, 2/(mh2-r), (s+t)/mh2, 1]
-G[1/u, 2/(mh2+r), (s+t)/mh2, 1]
)
+((11/24/s/u^2+187/24/mh2/(s+u)/u+1/2/(s+u)^2/u+1/2/(s+u)/u^2+3/8/mh2/s/u)*r)*(
-6*G[1-1/u, 1, u/(1+u), 1]
+4*G[1-1/u, u/(1+u), u/(1+u), 1]
+G[0, 1-1/u, u/(1+u), 1]
+G[u/(1+u), 1-1/u, u/(1+u), 1]
+G[1-1/u, 0, u/(1+u), 1]
+G[1-1/u, 1-1/u, u/(1+u), 1]
)
+((13/4/s/u^2+121/4/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2+3/4/mh2/s/u)*r)*(
+G[0, u/(1+u), 1, 1]
)
+((17/6/s/u^2+95/3/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+1/mh2/s/u)*r)*(
+G[2/(mh2-r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2-r), 2/(mh2+r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2-r), 1/u, 1]
+G[2/(mh2+r), 2/(mh2+r), 1/u, 1]
)
+((17/24/s/u^2+77/8/mh2/(s+u)/u+5/6/(s+u)^2/u+5/6/(s+u)/u^2+3/8/mh2/s/u)*r)*(
+Log[1-u]^3
)
+((23/4/s/u^2+117/2/mh2/(s+u)/u+3/(s+u)^2/u+3/(s+u)/u^2+1/mh2/s/u)*r)*(
+Log[-u/(s+t)]*Log[1-u]^2
)
+((38/3/s/u^2+397/3/mh2/(s+u)/u+8/(s+u)^2/u+8/(s+u)/u^2+5/mh2/s/u)*r)*(
+G[2/(mh2-r), 1/u, 1/u, 1]
+G[2/(mh2+r), 1/u, 1/u, 1]
)
+((83/24/s/u^2+667/24/mh2/(s+u)/u+1/2/(s+u)^2/u+1/2/(s+u)/u^2+3/8/mh2/s/u)*r)*(
+G[0, 0, u/(1+u), 1]
)
+(11/3/mh2/(s+u)/u*r*Log[mu2/mV2])*(
-Log[2-mh2-r]
+Log[2]
)
+((11/3/s/u^2-11/3/s/u)*Log[mu2/mV2])*(
+Log[-u/t]*Log[1-t]
-G[2/(mh2-r), u/mh2, 1]
-G[2/(mh2+r), u/mh2, 1]
-G[1-1/u, u/(t+u), 1]
+G[1/t, u/(t+u), 1]
+G[1-1/u, u/mh2, 1]
)
+((-11/3/mh2/(s+u)/u+11/3/(s+u)/u-11/3/mh2/t/u)*Log[mu2/mV2])*(
+Log[1-t]
)
+((11/3/(s+u)^2/u+11/3/(s+u)/u^2-11/3/(s+u)/u)*Log[mu2/mV2])*(
-G[0, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1]
+G[0, 1/t, 1]
)
+((11/3/s/u^2-11/3/s/u-11/3/(s+u)^2/u-11/3/(s+u)/u^2+11/3/(s+u)/u)*Log[mu2/mV2])*(
+Log[-t/(s+u)]*Log[1-t]
-G[1/t, (s+u)/mh2, 1]
+G[2/(mh2-r), (s+u)/mh2, 1]
+G[2/(mh2+r), (s+u)/mh2, 1]
)
}


==> anc/C.mpl <==
+((-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Hlog(1,[u/(1+u), 1-1/u])
+Hlog(1,[1-1/u, u/(1+u)])
)
+(2/t/(s+t)/u)*(
+Hlog(1,[0, (s+t)/mh2])*ln(1-mh2)
+Hlog(1,[1/u, (s+t)/mh2])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2-r), 1])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), 1])*ln(1-t)
+Hlog(1,[0, 1-1/(s+u), (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/(s+u), 0, (s+u)/mh2])*ln(-t)
+1/3*Pi^2*ln(2-mh2+r)
-Hlog(1,[2/(mh2-r), (s+t)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(-t)
-Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(-u)
-Hlog(1,[2/(mh2+r), (s+t)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(-u)
-Hlog(1,[1-1/u, -(s+t)/u])*ln(-u/(s+t))
-Hlog(1,[0, 2/(mh2-r), 1])*ln(-t)
-Hlog(1,[0, 2/(mh2+r), 1])*ln(-t)
-Hlog(1,[0, 1-1/(s+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1-1/(s+u), 0, (s+u)/mh2])*ln(1-t)
-ln(mh2/(s+t))*ln(-u/(s+t))*ln(1-mh2)
-ln(-u/(s+t))*ln(1-mh2)*ln(1-u)
-4*Hlog(1,[0, 2/(mh2-r), 1])
-Hlog(1,[1/mh2, 0, 1/u])
-Hlog(1,[1/mh2, 0, (s+t)/mh2])
-Hlog(1,[1/mh2, 1/u, (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1])
+4*Hlog(1,[1-1/u, 0, 1])
-Hlog(1,[0, 1/t, 2/(mh2-r), 1])
-Hlog(1,[0, 1/t, 2/(mh2+r), 1])
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, 1])
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, 1])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[0, 1-1/mh2, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 1-1/mh2, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1/t, 0, 2/(mh2-r), 1])
-Hlog(1,[1/t, 0, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 0, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 0, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[0, 1/t, (s+u)/mh2, 1])
+Hlog(1,[0, 1/t, 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[0, 1-1/mh2, 1, (s+u)/mh2])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1/t, 0, 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1/t, 1-1/(s+u), 0, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 0, 1, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 0, (s+u)/mh2])
)
+(-6/mh2/(s+u)/u+3/(s+u)/u)*(
+ln(-t)
)
+(-6/mh2/(s+u)/u+6/(s+u)/u)*(
+ln((-1+mh2)/t)
)
+(-2/s/u^2+2/s/u)*(
+Hlog(1,[0, s/(s+t)])*Hlog(1,[t/(1+t), 1-1/t])
+Hlog(1,[0, s/(s+t)])*Hlog(1,[0, t/(1+t)])
+Hlog(1,[0, t/(1+t)])*Hlog(1,[0, 1-1/u])
+Hlog(1,[0, t/(1+t)])*Hlog(1,[(s+u)/mh2, s/(s+t)])
+Hlog(1,[0, t/(1+t)])*Hlog(1,[1-1/u, 1/t])
+Hlog(1,[0, t/(1+t)])*ln(2)^2
+Hlog(1,[0, u/(1+u)])*ln(2)^2
+Hlog(1,[0, 2/(mh2-r)])*ln(-t)^2
+Hlog(1,[0, 2/(mh2+r)])*ln(-t)^2
+Hlog(1,[0, -u/s])*Hlog(1,[1-1/t, -(s+u)/t])
+Hlog(1,[0, u/mh2])*Hlog(1,[0, 1-1/t])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[0, 1-1/t])
+Hlog(1,[0, 1-1/t])*Hlog(1,[u/(1+u), 1-1/u])
+Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, u/mh2])
+Hlog(1,[0, 1-1/t])*Hlog(1,[2*s/(-t*u-ruts+s+t), 1/t])
+Hlog(1,[0, 1-1/t])*Hlog(1,[2*s/(-t*u-ruts+s+t), s/(s+t)])
+Hlog(1,[0, 1-1/t])*Hlog(1,[2*s/(-t*u+ruts+s+t), 1/t])
+Hlog(1,[0, 1-1/t])*Hlog(1,[2*s/(-t*u+ruts+s+t), s/(s+t)])
+Hlog(1,[0, 1-1/t])*ln(u/(s+u))^2
+Hlog(1,[0, 1-1/u])*Hlog(1,[t/(1+t), 1-1/t])
+Hlog(1,[0, 1-1/u])*ln(-t)^2
+Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[1-1/u, 1/t])
+Hlog(1,[t/(1+t), 1-1/t])*ln(2)^2
+Hlog(1,[u/(1+u), 1-1/u])*ln(2)^2
+Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[(s+u)/mh2, s/(s+t)])
+Hlog(1,[0, 1, s/(s+t)])*ln(1-t)
+Hlog(1,[0, t/(t+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[0, 1-1/u, 1-1/u])*ln(t/(s+t))
+Hlog(1,[0, 1+t/s, 1+t/s])*ln(-t)
+Hlog(1,[0, 1+t/s, 1+t/s])*ln(1-u)
+Hlog(1,[1/t, 0, s/(s+t)])*ln(1-t)
+Hlog(1,[1/t, (s+u)/mh2, s/(s+t)])*ln(1-t)
+Hlog(1,[1/t, 2*s/(-t*u-ruts+s+t), 1])*ln(1-t)
+Hlog(1,[1/t, 2*s/(-t*u-ruts+s+t), 1/t])*ln(-t)
+Hlog(1,[1/t, 2*s/(-t*u-ruts+s+t), s/(s+t)])*ln(-t)
+Hlog(1,[1/t, 2*s/(-t*u+ruts+s+t), 1])*ln(1-t)
+Hlog(1,[1/t, 2*s/(-t*u+ruts+s+t), 1/t])*ln(-t)
+Hlog(1,[1/t, 2*s/(-t*u+ruts+s+t), s/(s+t)])*ln(-t)
+Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), 1])*ln(1-u)
+Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), 1])*ln(1-u)
+Hlog(1,[1/u, 1-1/t, 1])*ln(1-u)
+Hlog(1,[1/(s+t), 1-1/u, 1/t])*ln((-1+mh2)/u)
+Hlog(1,[1/(s+u), 1-1/t, 1/u])*ln((-1+mh2)/t)
+Hlog(1,[t/(1+t), 0, 1])*ln(-t/s)
+Hlog(1,[t/(1+t), 1-1/t, 1])*ln(-t/s)
+Hlog(1,[t/(t+u), 0, (s+t)/mh2])*ln(1-u)
+Hlog(1,[u/(t+u), 0, s/(s+t)])*ln(1-t)
+Hlog(1,[u/(t+u), u/(t+u), u/mh2])*ln(1-t)
+Hlog(1,[u/(t+u), (s+u)/mh2, 1/t])*ln(1-t)
+Hlog(1,[u/(t+u), (s+u)/mh2, s/(s+t)])*ln(1-t)
+Hlog(1,[u/(t+u), 1-1/u, 1/t])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 1, s/(s+t)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, (s+u)/mh2, u/mh2])*ln(1-t)
+Hlog(1,[2/(mh2-r), 0, u/(t+u)])*ln(-t)
+Hlog(1,[2/(mh2-r), 0, u/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2-r), 1/(s+t), 1/t])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 1/(s+u), 1/u])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), u/mh2, u/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1])*ln(1-t)
+Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u)])*ln(-t)
+Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2-r), 1-1/t, 1])*ln(-u)
+Hlog(1,[2/(mh2-r), 1-1/u, 1/t])*ln(1-t)
+Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u)])*ln(-t)
+Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 1])*ln(-t)
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r)])*ln(1-t)
+Hlog(1,[2/(mh2+r), 0, u/(t+u)])*ln(-t)
+Hlog(1,[2/(mh2+r), 0, u/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2+r), 1/(s+t), 1/t])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1/(s+u), 1/u])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), u/mh2, u/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1])*ln(1-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u)])*ln(-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), 1-1/t, 1])*ln(-u)
+Hlog(1,[2/(mh2+r), 1-1/u, 1/t])*ln(1-t)
+Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u)])*ln(-t)
+Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 1])*ln(-t)
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r)])*ln(1-t)
+Hlog(1,[-u/s, 0, -u/s])*ln(1-mh2)
+Hlog(1,[1-1/t, 1/(s+u), 1/u])*ln((-1+mh2)/t)
+Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), 1])*ln(1-u)
+Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), 1])*ln(1-u)
+Hlog(1,[1-1/t, -(s+u)/t, -(s+u)/t])*ln(u/(s+u))
+Hlog(1,[1-1/u, 0, 1-1/u])*ln(t/(s+t))
+Hlog(1,[1-1/u, 1, u/(t+u)])*ln(-t)
+Hlog(1,[1-1/u, 1, u/(t+u)])*ln(-u)
+Hlog(1,[1-1/u, 1/(s+t), 1/t])*ln((-1+mh2)/u)
+Hlog(1,[1-1/u, u/mh2, u/mh2])*ln(-t)
+Hlog(1,[1-1/u, u/mh2, u/(t+u)])*ln(-t)
+Hlog(1,[1-1/u, u/mh2, u/(t+u)])*ln(-u)
+Hlog(1,[1-1/u, u/(t+u), u/(t+u)])*ln(1-t)
+Hlog(1,[1-1/u, 2/(mh2-r), 1/t])*ln(1-t)
+Hlog(1,[1-1/u, 2/(mh2+r), 1/t])*ln(1-t)
+Hlog(1,[1-1/u, 2*s/(-t*u-ruts+s+t), 1])*ln(1-t)
+Hlog(1,[1-1/u, 2*s/(-t*u-ruts+s+t), 1/t])*ln(-t)
+Hlog(1,[1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t)])*ln(-t)
+Hlog(1,[1-1/u, 2*s/(-t*u+ruts+s+t), 1])*ln(1-t)
+Hlog(1,[1-1/u, 2*s/(-t*u+ruts+s+t), 1/t])*ln(-t)
+Hlog(1,[1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t)])*ln(-t)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1])*ln(-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1])*ln(-u)
+Hlog(1,[1-1/(s+t), 1-1/t, 1])*ln(1-u)
+Hlog(1,[1-1/(s+u), 1, s/(s+t)])*ln(-t)
+Hlog(1,[1-1/(s+u), (s+u)/mh2, s/(s+t)])*ln(-t)
+Hlog(1,[1-1/(s+u), 2/(mh2-r), 2/(mh2-r)])*ln(-t)
+Hlog(1,[1-1/(s+u), 2/(mh2-r), 2/(mh2+r)])*ln(-t)
+Hlog(1,[1-1/(s+u), 2/(mh2+r), 2/(mh2-r)])*ln(-t)
+Hlog(1,[1-1/(s+u), 2/(mh2+r), 2/(mh2+r)])*ln(-t)
+Hlog(1,[1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1])*ln(-t)
+Hlog(1,[1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t)])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1])*ln(-t)
+Hlog(1,[1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t)])*ln(1-t)
+Hlog(1,[1-1/(s+u), 1-1/u, 1/t])*ln(-t)
+Hlog(1,[1+t/s, 0, 1])*ln(-t)
+Hlog(1,[1+t/s, 0, 1+t/s])*ln(1-u)
+ln(t/(s+t))^2*ln(-t)^2
+Hlog(1,[0, u/(t+u)])*ln(-u)*ln(1-t)
+Hlog(1,[0, -u/s])*ln(mh2/(s+u))*ln(1-mh2)
+Hlog(1,[0, 1-1/mh2])*ln(mh2/(s+u))*ln(u/(s+u))
+Hlog(1,[0, 1-1/t])*ln(2)*ln((t*u+ruts+s-t)/s)
+Hlog(1,[0, 1-1/t])*ln(2)*ln(-(-t*u+ruts-s+t)/s)
+Hlog(1,[0, 1-1/u])*ln(2)*ln((t*u+rtus+s-u)/s)
+Hlog(1,[0, 1-1/u])*ln(2)*ln(-(-t*u+rtus-s+u)/s)
+Hlog(1,[0, 1-1/(s+t)])*ln(-u)*ln(1-u)
+Hlog(1,[(s+u)/mh2, u/(t+u)])*ln(-t)*ln(1-t)
+Hlog(1,[(s+u)/mh2, u/(t+u)])*ln(-u)*ln(1-t)
+Hlog(1,[1-1/t, -(s+u)/t])*ln(u/(s+u))*ln(1-mh2)
+1/6*ln(t/(s+t))^4
-1/6*Pi^2*Hlog(1,[0, s/(s+t)])
+1/3*Pi^2*Hlog(1,[0, -u/s])
+1/6*Pi^2*Hlog(1,[0, 1+t/s])
-1/3*Pi^2*Hlog(1,[1/mh2, 1/t])
-1/3*Pi^2*Hlog(1,[1/mh2, 1/u])
+1/3*Pi^2*Hlog(1,[1/t, u/(t+u)])
+94/27*Pi^2*Hlog(1,[1/u, 2/(mh2+r)])
+3/2*Pi^2*Hlog(1,[1/(s+t), 2/(mh2+r)])
+1/3*Pi^2*Hlog(1,[mh2/(s+u), 1+t/s])
-1/3*Pi^2*Hlog(1,[u/(1-s-t), -u/s])
-2/3*Pi^2*Hlog(1,[(1-mh2)/(1-s-u), 1+t/s])
-1/6*Pi^2*Hlog(1,[(s+u)/mh2, s/(s+t)])
+1/6*Pi^2*Hlog(1,[2*s/(-t*u-ruts+s+t), 1/t])
+1/6*Pi^2*Hlog(1,[2*s/(-t*u-ruts+s+t), s/(s+t)])
+1/6*Pi^2*Hlog(1,[2*s/(-t*u+ruts+s+t), 1/t])
+1/6*Pi^2*Hlog(1,[2*s/(-t*u+ruts+s+t), s/(s+t)])
-1/3*Pi^2*Hlog(1,[1-1/t, 1/u])
-1/3*Pi^2*Hlog(1,[1-1/u, 1/t])
-1/3*Pi^2*Hlog(1,[1-1/u, u/(t+u)])
-5/6*Pi^2*Hlog(1,[1-1/u, 2/(mh2+r)])
+1/2*Pi^2*Hlog(1,[1-1/(s+u), 2/(mh2-r)])
+1/2*Pi^2*Hlog(1,[1-1/(s+u), 2/(mh2+r)])
+1/12*Pi^2*ln(t/(s+t))^2
-1/12*Pi^2*ln((t*u+rtus+s-u)/s)^2
-1/12*Pi^2*ln((t*u+ruts+s-t)/s)^2
-1/12*Pi^2*ln(-(-t*u+rtus-s+u)/s)^2
-1/12*Pi^2*ln(-(-t*u+ruts-s+t)/s)^2
-6*Hlog(1,[0, 1/t])*Hlog(1,[0, u/(1-s-t)])
+3*Hlog(1,[0, 1/t])*Hlog(1,[0, -u/s])
+3*Hlog(1,[0, 1/t])*Hlog(1,[0, -u/(s+t)])
-3*Hlog(1,[0, 1/t])*Hlog(1,[u/(1-s-t), -u/s])
-3*Hlog(1,[0, 1/t])*Hlog(1,[u/(1-s-t), -u/(s+t)])
+6*Hlog(1,[0, 1/t])*ln((-1+mh2)/u)^2
-1/2*Hlog(1,[0, 1/t])*ln(-t)^2
-3*Hlog(1,[0, 1/u])*Hlog(1,[t/(1-s-u), -t/s])
-3*Hlog(1,[0, 1/u])*Hlog(1,[t/(1-s-u), -t/(s+u)])
+6*Hlog(1,[0, 1/u])*ln((-1+mh2)/t)^2
+9/2*Hlog(1,[0, 1/u])*ln(1-mh2)^2
-1/2*Hlog(1,[0, s/(s+t)])*ln(-t)^2
-Hlog(1,[0, t/(1+t)])*Hlog(1,[2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[0, t/(1+t)])*Hlog(1,[2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[0, t/(1+t)])*Hlog(1,[2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[0, t/(1+t)])*Hlog(1,[2*s/(-t*u+ruts+s+t), s/(s+t)])
+1/2*Hlog(1,[0, t/(1+t)])*ln((t*u+ruts+s-t)/s)^2
+1/2*Hlog(1,[0, t/(1+t)])*ln(-u/t)^2
+1/2*Hlog(1,[0, t/(1+t)])*ln(-(-t*u+ruts-s+t)/s)^2
-1/2*Hlog(1,[0, t/(1+t)])*ln(1-u)^2
+3*Hlog(1,[0, t/(t+u)])*Hlog(1,[t/(1-s-u), -t/s])
-3*Hlog(1,[0, t/(t+u)])*Hlog(1,[t/(1-s-u), -t/(s+u)])
-3*Hlog(1,[0, t/(t+u)])*Hlog(1,[1-1/u, -(s+t)/u])
-6*Hlog(1,[0, 1/u])*Hlog(1,[0, t/(1-s-u)])
+2*Hlog(1,[0, t/(1-s-u)])*Hlog(1,[1/(s+u), 1/u])
+2*Hlog(1,[0, t/(1-s-u)])*Hlog(1,[1-1/t, 1/u])
-3*Hlog(1,[0, t/(1-s-u)])*ln(1-u)^2
+11/2*Hlog(1,[0, u/mh2])*ln(1-t)^2
+1/2*Hlog(1,[0, u/(1+u)])*ln((t*u+rtus+s-u)/s)^2
+1/2*Hlog(1,[0, u/(1+u)])*ln(-(-t*u+rtus-s+u)/s)^2
-1/2*Hlog(1,[0, u/(1+u)])*ln(1-t)^2
+3*Hlog(1,[0, u/(t+u)])*Hlog(1,[u/(1-s-t), -u/s])
-3*Hlog(1,[0, u/(t+u)])*Hlog(1,[u/(1-s-t), -u/(s+t)])
-3*Hlog(1,[0, u/(t+u)])*Hlog(1,[1-1/t, -(s+u)/t])
+2*Hlog(1,[0, u/(1-s-t)])*Hlog(1,[1/(s+t), 1/t])
+2*Hlog(1,[0, u/(1-s-t)])*Hlog(1,[1-1/u, 1/t])
-3*Hlog(1,[0, u/(1-s-t)])*ln(1-t)^2
+3*Hlog(1,[0, (s+t)/mh2])*Hlog(1,[1-1/u, -(s+t)/u])
+3*Hlog(1,[0, 1/u])*Hlog(1,[0, -t/s])
-3*Hlog(1,[0, t/(t+u)])*Hlog(1,[0, -t/s])
-2*Hlog(1,[0, -t/s])*Hlog(1,[0, 1-1/u])
-3*Hlog(1,[0, -t/s])*Hlog(1,[t/(t+u), 1/u])
+1/2*Hlog(1,[0, -t/s])*ln(1-mh2)^2
+5/2*Hlog(1,[0, -t/s])*ln(1-u)^2
+3*Hlog(1,[0, 1/u])*Hlog(1,[0, -t/(s+u)])
+3*Hlog(1,[0, t/(t+u)])*Hlog(1,[0, -t/(s+u)])
+3*Hlog(1,[0, -t/(s+u)])*Hlog(1,[t/(t+u), 1/u])
-3*Hlog(1,[0, -t/(s+u)])*Hlog(1,[1-1/t, 1/u])
-3*Hlog(1,[0, u/(t+u)])*Hlog(1,[0, -u/s])
-3*Hlog(1,[0, -u/s])*Hlog(1,[u/(t+u), 1/t])
+3*Hlog(1,[0, u/(t+u)])*Hlog(1,[0, -u/(s+t)])
+3*Hlog(1,[0, -u/(s+t)])*Hlog(1,[u/(t+u), 1/t])
-3*Hlog(1,[0, -u/(s+t)])*Hlog(1,[1-1/u, 1/t])
+3*Hlog(1,[0, 1/u])*Hlog(1,[0, 1-1/mh2])
+3*Hlog(1,[0, -t/s])*Hlog(1,[0, 1-1/mh2])
-6*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/mh2, 1/t])
-6*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/mh2, 1/u])
+9*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/(s+t), 2/(mh2+r)])
-6*Hlog(1,[0, 1-1/mh2])*Hlog(1,[u/(1-s-t), -u/s])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2-r), 1/t])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2-r), 1/u])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2+r), 1/t])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2+r), 1/u])
-Hlog(1,[0, 1-1/mh2])*Hlog(1,[-t/(s+u), -t/s])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1-1/t, 1/u])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1-1/u, 1/t])
-1/2*Hlog(1,[0, 1-1/mh2])*ln(u/(s+u))^2
-Hlog(1,[0, s/(s+t)])*Hlog(1,[0, 1-1/t])
-12*Hlog(1,[0, 1-1/t])*Hlog(1,[0, 1-1/u])
-7*Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, u/(t+u)])
-6*Hlog(1,[0, 1-1/t])*Hlog(1,[u/(t+u), 1/t])
-Hlog(1,[0, 1-1/t])*Hlog(1,[u/(t+u), u/mh2])
-Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, s/(s+t)])
-9*Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2-r), u/mh2])
-9*Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2+r), u/mh2])
+9*Hlog(1,[0, 1-1/t])*Hlog(1,[1-1/u, u/mh2])
-3*Hlog(1,[0, 1-1/t])*Hlog(1,[1-1/u, u/(t+u)])
-9*Hlog(1,[0, 1-1/t])*Hlog(1,[1-1/u, 2/(mh2-r)])
-9*Hlog(1,[0, 1-1/t])*Hlog(1,[1-1/u, 2/(mh2+r)])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[1-1/(s+u), 2/(mh2-r)])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[1-1/(s+u), 2/(mh2+r)])
-1/2*Hlog(1,[0, 1-1/t])*ln((t*u+ruts+s-t)/s)^2
-7/2*Hlog(1,[0, 1-1/t])*ln(-u/t)^2
-1/2*Hlog(1,[0, 1-1/t])*ln(-(-t*u+ruts-s+t)/s)^2
+13/2*Hlog(1,[0, 1-1/t])*ln(1-u)^2
+188/3*Hlog(1,[0, 1-1/u])*Hlog(1,[1/u, 2/(mh2+r)])
-6*Hlog(1,[0, 1-1/u])*Hlog(1,[t/(t+u), 1/u])
+94/3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2-r), 2/(mh2+r)])
-1/2*Hlog(1,[0, 1-1/u])*ln((t*u+rtus+s-u)/s)^2
-1/2*Hlog(1,[0, 1-1/u])*ln(-(-t*u+rtus-s+u)/s)^2
-3/2*Hlog(1,[0, 1-1/u])*ln(1-t)^2
-9*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/(s+t), 2/(mh2+r)])
+6*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[u/mh2, 2/(mh2+r)])
-3*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2-r), 2/(mh2+r)])
-2*Hlog(1,[0, 1-1/u])*Hlog(1,[0, 1+t/s])
-1/2*Hlog(1,[0, 1+t/s])*ln(-t)^2
-1/2*Hlog(1,[0, 1+t/s])*ln(1-u)^2
-5*Hlog(1,[1/mh2, 1/t])*ln(1-mh2)^2
-5*Hlog(1,[1/mh2, 1/u])*ln(1-mh2)^2
-1/2*Hlog(1,[1/t, u/(t+u)])*ln(-t)^2
-1/2*Hlog(1,[1/t, u/(t+u)])*ln(-u)^2
-4*Hlog(1,[1/t, u/(t+u)])*ln(1-t)^2
+470/9*Hlog(1,[1/u, 2/(mh2+r)])*ln(1-u)^2
-2*Hlog(1,[1/(s+t), 1/t])*ln((-1+mh2)/u)^2
-3/2*Hlog(1,[1/(s+t), 2/(mh2+r)])*ln(-u)^2
+3/2*Hlog(1,[1/(s+t), 2/(mh2+r)])*ln(1-mh2)^2
+9/2*Hlog(1,[1/(s+t), 2/(mh2+r)])*ln(1-s-t)^2
-2*Hlog(1,[1/(s+u), 1/u])*ln((-1+mh2)/t)^2
-3*Hlog(1,[mh2/(s+u), 1+t/s])*ln(-t)^2
-Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[2*s/(-t*u+ruts+s+t), s/(s+t)])
+1/2*Hlog(1,[t/(1+t), 1-1/t])*ln((t*u+ruts+s-t)/s)^2
+1/2*Hlog(1,[t/(1+t), 1-1/t])*ln(-u/t)^2
+1/2*Hlog(1,[t/(1+t), 1-1/t])*ln(-(-t*u+ruts-s+t)/s)^2
-1/2*Hlog(1,[t/(1+t), 1-1/t])*ln(1-u)^2
+3*Hlog(1,[t/(t+u), 1/u])*Hlog(1,[t/(1-s-u), -t/s])
-9/2*Hlog(1,[t/(1-s-u), -t/s])*ln(1-u)^2
-3*Hlog(1,[t/(t+u), 1/u])*Hlog(1,[t/(1-s-u), -t/(s+u)])
-3*Hlog(1,[u/mh2, 2/(mh2+r)])*ln(1-s-t)^2
+1/2*Hlog(1,[u/(1+u), 1-1/u])*ln((t*u+rtus+s-u)/s)^2
+1/2*Hlog(1,[u/(1+u), 1-1/u])*ln(-(-t*u+rtus-s+u)/s)^2
-1/2*Hlog(1,[u/(1+u), 1-1/u])*ln(1-t)^2
-2*Hlog(1,[u/(t+u), 1/t])*ln(1-t)^2
-11/2*Hlog(1,[u/(t+u), u/mh2])*ln(1-t)^2
+3*Hlog(1,[u/(t+u), 1/t])*Hlog(1,[u/(1-s-t), -u/s])
-5*Hlog(1,[u/(1-s-t), -u/s])*ln(1-mh2)^2
-9/2*Hlog(1,[u/(1-s-t), -u/s])*ln(1-t)^2
-3*Hlog(1,[u/(t+u), 1/t])*Hlog(1,[u/(1-s-t), -u/(s+t)])
+5*Hlog(1,[(1-mh2)/(1-s-u), 1+t/s])*ln(-t)^2
+3*Hlog(1,[(s+t)/mh2, 1/u])*Hlog(1,[1-1/u, -(s+t)/u])
+3*Hlog(1,[(s+u)/mh2, 1/t])*Hlog(1,[1-1/t, -(s+u)/t])
-1/2*Hlog(1,[(s+u)/mh2, s/(s+t)])*ln(-t)^2
+11/2*Hlog(1,[(s+u)/mh2, u/mh2])*ln(1-t)^2
+1/2*Hlog(1,[2/(mh2-r), 1/t])*ln(1-mh2)^2
+1/2*Hlog(1,[2/(mh2-r), 1/u])*ln(1-mh2)^2
+3/2*Hlog(1,[2/(mh2-r), u/mh2])*ln(-t)^2
-3/2*Hlog(1,[2/(mh2-r), u/mh2])*ln(1-t)^2
-1/2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-t)^2
+47/9*Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(1-u)^2
+3/2*Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(1-s-t)^2
+1/2*Hlog(1,[2/(mh2+r), 1/t])*ln(1-mh2)^2
+1/2*Hlog(1,[2/(mh2+r), 1/u])*ln(1-mh2)^2
+3/2*Hlog(1,[2/(mh2+r), u/mh2])*ln(-t)^2
-3/2*Hlog(1,[2/(mh2+r), u/mh2])*ln(1-t)^2
-1/2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-t)^2
+1/2*Hlog(1,[2*s/(-t*u-ruts+s+t), 1/t])*ln(-t)^2
+1/2*Hlog(1,[2*s/(-t*u-ruts+s+t), s/(s+t)])*ln(-t)^2
+1/2*Hlog(1,[2*s/(-t*u+ruts+s+t), 1/t])*ln(-t)^2
+1/2*Hlog(1,[2*s/(-t*u+ruts+s+t), s/(s+t)])*ln(-t)^2
-3/2*Hlog(1,[-t/(s+u), -t/s])*ln(1-mh2)^2
+9*Hlog(1,[1/(s+t), 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-6*Hlog(1,[u/mh2, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+3*Hlog(1,[2/(mh2-r), 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+3*Hlog(1,[t/(1-s-u), -t/(s+u)])*Hlog(1,[1-1/t, 1/u])
-2*Hlog(1,[1-1/t, 1/u])*ln((-1+mh2)/t)^2
-1/2*Hlog(1,[1-1/t, 1/u])*ln(1-mh2)^2
-3*Hlog(1,[u/(t+u), 1/t])*Hlog(1,[1-1/t, -(s+u)/t])
+1/2*Hlog(1,[1-1/t, -(s+u)/t])*ln(u/(s+u))^2
+3*Hlog(1,[u/(1-s-t), -u/(s+t)])*Hlog(1,[1-1/u, 1/t])
-2*Hlog(1,[1-1/u, 1/t])*ln((-1+mh2)/u)^2
-1/2*Hlog(1,[1-1/u, 1/t])*ln(1-mh2)^2
+1/2*Hlog(1,[1-1/u, 1/t])*ln(1-t)^2
-3/2*Hlog(1,[1-1/u, u/mh2])*ln(-t)^2
-1/2*Hlog(1,[1-1/u, u/mh2])*ln(-u)^2
+3/2*Hlog(1,[1-1/u, u/mh2])*ln(1-t)^2
+1/2*Hlog(1,[1-1/u, u/(t+u)])*ln(-t)^2
+1/2*Hlog(1,[1-1/u, u/(t+u)])*ln(-u)^2
-1/2*Hlog(1,[1-1/u, u/(t+u)])*ln(1-t)^2
+3/2*Hlog(1,[1-1/u, 2/(mh2-r)])*ln(-t)^2
-3/2*Hlog(1,[1-1/u, 2/(mh2-r)])*ln(1-t)^2
+3/2*Hlog(1,[1-1/u, 2/(mh2+r)])*ln(-t)^2
-3/2*Hlog(1,[1-1/u, 2/(mh2+r)])*ln(1-t)^2
-3*Hlog(1,[t/(t+u), 1/u])*Hlog(1,[1-1/u, -(s+t)/u])
-1/2*Hlog(1,[1-1/(s+u), 2/(mh2-r)])*ln(-t)^2
+1/2*Hlog(1,[1-1/(s+u), 2/(mh2-r)])*ln(1-t)^2
-1/2*Hlog(1,[1-1/(s+u), 2/(mh2+r)])*ln(-t)^2
+1/2*Hlog(1,[1-1/(s+u), 2/(mh2+r)])*ln(1-t)^2
+6*Hlog(1,[0, 0, 1/t])*ln((-1+mh2)/u)
+6*Hlog(1,[0, 0, 1/u])*ln((-1+mh2)/t)
-12*Hlog(1,[0, 0, 1/u])*ln(1-mh2)
+2*Hlog(1,[0, 0, t/(1+t)])*ln(-t/s)
-2*Hlog(1,[0, 0, t/(1-s-u)])*ln(1-u)
-2*Hlog(1,[0, 0, u/(1-s-t)])*ln(1-t)
-6*Hlog(1,[0, 0, (s+t)/mh2])*ln(1-mh2)
-Hlog(1,[0, 0, -t/s])*ln(1-mh2)
+3*Hlog(1,[0, 0, -t/s])*ln(1-u)
+2*Hlog(1,[0, 0, -u/s])*ln(1-t)
+3*Hlog(1,[0, 0, 1-1/mh2])*ln(t/(s+t))
-Hlog(1,[0, 0, 1-1/t])*ln(-t/s)
-7*Hlog(1,[0, 0, 1-1/u])*ln(t/(s+t))
+17*Hlog(1,[0, 0, 1-1/u])*ln(-t)
-27*Hlog(1,[0, 0, 1-1/u])*ln(1-t)
+9*Hlog(1,[0, 0, 1-1/(s+t)])*ln(2-mh2-r)
+2*Hlog(1,[0, 0, 1+t/s])*ln(-t)
-2*Hlog(1,[0, 0, 1+t/s])*ln(1-u)
+4*Hlog(1,[0, 1, u/mh2])*ln(1-t)
-8*Hlog(1,[0, 1, 2/(mh2-r)])*ln(1-t)
-8*Hlog(1,[0, 1, 2/(mh2+r)])*ln(1-t)
-3*Hlog(1,[0, 1, 1-1/mh2])*ln(u/(s+u))
-6*Hlog(1,[0, 1, 1-1/t])*ln(-u/t)
-94/3*Hlog(1,[0, 1, 1-1/u])*ln(2-mh2-r)
+6*Hlog(1,[0, 1, 1-1/(s+t)])*ln(2-mh2-r)
-2*Hlog(1,[0, 1, 1+t/s])*ln(-t)
+9*Hlog(1,[0, 1/t, 1/t])*ln((-1+mh2)/u)
-3*Hlog(1,[0, 1/t, u/(t+u)])*ln((-1+mh2)/u)
+3*Hlog(1,[0, 1/t, u/(t+u)])*ln(1-mh2)
+9*Hlog(1,[0, 1/u, 1/u])*ln((-1+mh2)/t)
-9*Hlog(1,[0, 1/u, 1/u])*ln(1-mh2)
-3*Hlog(1,[0, 1/u, t/(t+u)])*ln((-1+mh2)/t)
+3*Hlog(1,[0, 1/u, t/(t+u)])*ln(1-mh2)
-3*Hlog(1,[0, 1/u, (s+t)/mh2])*ln(1-mh2)
-3*Hlog(1,[0, 1/(s+t), 1/t])*ln((-1+mh2)/u)
-3*Hlog(1,[0, 1/(s+u), 1/u])*ln((-1+mh2)/t)
+3*Hlog(1,[0, 1/(s+u), 1/u])*ln(1-mh2)
+2*Hlog(1,[0, t/(1+t), 1])*ln(-t/s)
-Hlog(1,[0, t/(t+u), 1])*ln(1-u)
-4*Hlog(1,[0, t/(t+u), t/(t+u)])*ln(1-u)
-8*Hlog(1,[0, t/(1-s-u), t/(1-s-u)])*ln(1-u)
+6*Hlog(1,[0, t/(1-s-u), -t/s])*ln(1-u)
+3*Hlog(1,[0, u/mh2, 1])*ln(1-t)
-2*Hlog(1,[0, u/mh2, u/(t+u)])*ln(1-t)
-6*Hlog(1,[0, u/mh2, 2/(mh2-r)])*ln(1-t)
+6*Hlog(1,[0, u/mh2, 2/(mh2+r)])*ln(1-mh2)
-6*Hlog(1,[0, u/mh2, 2/(mh2+r)])*ln(1-t)
-8*Hlog(1,[0, u/(1-s-t), u/(1-s-t)])*ln(1-t)
-2*Hlog(1,[0, u/(1-s-t), -u/s])*ln(1-mh2)
+6*Hlog(1,[0, u/(1-s-t), -u/s])*ln(1-t)
-3*Hlog(1,[0, (s+t)/mh2, 1/u])*ln(1-mh2)
-3*Hlog(1,[0, (s+u)/mh2, 1/t])*ln(1-mh2)
-Hlog(1,[0, (s+u)/mh2, s/(s+t)])*ln(1-t)
+3*Hlog(1,[0, 2/(mh2-r), 1/u])*ln(1-mh2)
+3*Hlog(1,[0, 2/(mh2-r), (s+t)/mh2])*ln(1-mh2)
-2*Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])*ln(-t)
-2*Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])*ln(-t)
+3*Hlog(1,[0, 2/(mh2+r), 1/u])*ln(1-mh2)
+3*Hlog(1,[0, 2/(mh2+r), (s+t)/mh2])*ln(1-mh2)
-2*Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])*ln(-t)
-2*Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])*ln(-t)
+3*Hlog(1,[0, -t/s, -t/s])*ln(1-u)
+6*Hlog(1,[0, -t/(s+u), t/(1-s-u)])*ln(1-u)
-Hlog(1,[0, -t/(s+u), -t/s])*ln(1-mh2)
-6*Hlog(1,[0, -t/(s+u), -t/s])*ln(1-u)
-Hlog(1,[0, -u/s, -u/s])*ln(1-mh2)
+2*Hlog(1,[0, -u/s, -u/s])*ln(1-t)
+6*Hlog(1,[0, -u/(s+t), u/(1-s-t)])*ln(1-t)
-6*Hlog(1,[0, -u/(s+t), -u/s])*ln(1-t)
+4*Hlog(1,[0, 1-1/mh2, 1])*ln(t/(s+t))
-3*Hlog(1,[0, 1-1/mh2, 1-1/mh2])*ln(t/(s+t))
+3*Hlog(1,[0, 1-1/mh2, 1-1/(s+t)])*ln(2-mh2-r)
-2*Hlog(1,[0, 1-1/t, 1])*ln(-t/s)
-3*Hlog(1,[0, 1-1/t, 1/u])*ln((-1+mh2)/t)
+3*Hlog(1,[0, 1-1/t, 1/u])*ln(1-mh2)
+3*Hlog(1,[0, 1-1/t, t/(t+u)])*ln((-1+mh2)/t)
-3*Hlog(1,[0, 1-1/t, t/(t+u)])*ln(1-mh2)
-2*Hlog(1,[0, 1-1/t, -(s+u)/t])*ln(u/(s+u))
-4*Hlog(1,[0, 1-1/u, 1])*ln(t/(s+t))
-188/3*Hlog(1,[0, 1-1/u, 1])*ln(2-mh2-r)
-3*Hlog(1,[0, 1-1/u, 1/t])*ln((-1+mh2)/u)
+3*Hlog(1,[0, 1-1/u, 1/t])*ln(1-mh2)
+3*Hlog(1,[0, 1-1/u, u/(t+u)])*ln((-1+mh2)/u)
-3*Hlog(1,[0, 1-1/u, u/(t+u)])*ln(1-mh2)
-10*Hlog(1,[0, 1-1/u, 1-1/u])*ln(-t)
+16*Hlog(1,[0, 1-1/u, 1-1/u])*ln(1-t)
+94*Hlog(1,[0, 1-1/u, 1-1/u])*ln(2-mh2-r)
+18*Hlog(1,[0, 1-1/(s+t), 1])*ln(2-mh2-r)
-6*Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(2-mh2-r)
-2*Hlog(1,[0, 1+t/s, 1])*ln(1-u)
+16*Hlog(1,[1/mh2, 1/mh2, 1/t])*ln(1-mh2)
+16*Hlog(1,[1/mh2, 1/mh2, 1/u])*ln(1-mh2)
+12*Hlog(1,[1/mh2, 1/t, 1/t])*ln(1-mh2)
+12*Hlog(1,[1/mh2, 1/u, 1/u])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 1/(s+t), 1/t])*ln(1-mh2)
-12*Hlog(1,[1/mh2, 1/(s+t), 2/(mh2+r)])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 1/(s+u), 1/u])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 2/(mh2-r), 1/t])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 2/(mh2-r), 1/u])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 2/(mh2+r), 1/t])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 2/(mh2+r), 1/u])*ln(1-mh2)
+3*Hlog(1,[1/t, 0, 1/t])*ln((-1+mh2)/u)
-Hlog(1,[1/t, 0, s/(s+t)])*ln(-t)
-12*Hlog(1,[1/t, 0, u/mh2])*ln(1-t)
-3*Hlog(1,[1/t, 0, u/(t+u)])*ln((-1+mh2)/u)
-Hlog(1,[1/t, 0, u/(t+u)])*ln(-t)
-Hlog(1,[1/t, 0, u/(t+u)])*ln(-u)
+3*Hlog(1,[1/t, 0, u/(t+u)])*ln(1-mh2)
+2*Hlog(1,[1/t, 1/t, u/(t+u)])*ln(-t)
+2*Hlog(1,[1/t, 1/t, u/(t+u)])*ln(-u)
+15*Hlog(1,[1/t, 1/t, u/(t+u)])*ln(1-t)
+15*Hlog(1,[1/t, u/(t+u), 1])*ln(1-t)
-3*Hlog(1,[1/t, u/(t+u), 1/t])*ln((-1+mh2)/u)
+3*Hlog(1,[1/t, u/(t+u), 1/t])*ln(1-mh2)
+10*Hlog(1,[1/t, u/(t+u), 1/t])*ln(1-t)
+12*Hlog(1,[1/t, u/(t+u), u/mh2])*ln(1-t)
-7*Hlog(1,[1/t, u/(t+u), u/(t+u)])*ln(1-t)
-3*Hlog(1,[1/t, (s+u)/mh2, 1/t])*ln(1-mh2)
-Hlog(1,[1/t, (s+u)/mh2, s/(s+t)])*ln(-t)
-12*Hlog(1,[1/t, (s+u)/mh2, u/mh2])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, u/(t+u)])*ln(-t)
-Hlog(1,[1/t, (s+u)/mh2, u/(t+u)])*ln(-u)
+12*Hlog(1,[1/t, 2/(mh2-r), u/mh2])*ln(1-t)
+12*Hlog(1,[1/t, 2/(mh2+r), u/mh2])*ln(1-t)
-Hlog(1,[1/t, 2*s/(-t*u-ruts+s+t), 1])*ln(-t)
-Hlog(1,[1/t, 2*s/(-t*u-ruts+s+t), 1/t])*ln(1-t)
-Hlog(1,[1/t, 2*s/(-t*u-ruts+s+t), s/(s+t)])*ln(1-t)
-Hlog(1,[1/t, 2*s/(-t*u+ruts+s+t), 1])*ln(-t)
-Hlog(1,[1/t, 2*s/(-t*u+ruts+s+t), 1/t])*ln(1-t)
-Hlog(1,[1/t, 2*s/(-t*u+ruts+s+t), s/(s+t)])*ln(1-t)
-15*Hlog(1,[1/t, 1-1/u, 1])*ln(1-t)
-Hlog(1,[1/t, 1-1/u, 1/t])*ln(1-t)
-12*Hlog(1,[1/t, 1-1/u, u/mh2])*ln(1-t)
+4*Hlog(1,[1/t, 1-1/u, u/(t+u)])*ln(1-t)
+12*Hlog(1,[1/t, 1-1/u, 2/(mh2-r)])*ln(1-t)
+12*Hlog(1,[1/t, 1-1/u, 2/(mh2+r)])*ln(1-t)
-4*Hlog(1,[1/t, 1-1/(s+u), 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[1/t, 1-1/(s+u), 2/(mh2+r)])*ln(1-t)
+3*Hlog(1,[1/u, 0, 1/u])*ln((-1+mh2)/t)
-3*Hlog(1,[1/u, 0, t/(t+u)])*ln((-1+mh2)/t)
+3*Hlog(1,[1/u, 0, t/(t+u)])*ln(1-mh2)
+9*Hlog(1,[1/u, 0, t/(t+u)])*ln(1-u)
-Hlog(1,[1/u, 0, (s+t)/mh2])*ln(-u)
-3*Hlog(1,[1/u, 0, (s+t)/mh2])*ln(1-mh2)
-1504/9*Hlog(1,[1/u, 1/u, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, t/(t+u), 1])*ln(1-u)
-3*Hlog(1,[1/u, t/(t+u), 1/u])*ln((-1+mh2)/t)
+3*Hlog(1,[1/u, t/(t+u), 1/u])*ln(1-mh2)
-3*Hlog(1,[1/u, (s+t)/mh2, 1/u])*ln(1-mh2)
-376/9*Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
-376/9*Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), 1])*ln(-u)
-Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), 1])*ln(-u)
-3*Hlog(1,[1/(s+t), 1/t, 1/t])*ln((-1+mh2)/u)
-2*Hlog(1,[1/(s+t), 1/(s+t), 1/t])*ln((-1+mh2)/u)
+9*Hlog(1,[1/(s+t), 1/(s+t), 2/(mh2+r)])*ln(-u)
-9*Hlog(1,[1/(s+t), 1/(s+t), 2/(mh2+r)])*ln(1-mh2)
-6*Hlog(1,[1/(s+t), u/mh2, 2/(mh2+r)])*ln(-u)
+6*Hlog(1,[1/(s+t), u/mh2, 2/(mh2+r)])*ln(1-mh2)
+3*Hlog(1,[1/(s+t), 2/(mh2-r), 2/(mh2+r)])*ln(-u)
-3*Hlog(1,[1/(s+t), 2/(mh2-r), 2/(mh2+r)])*ln(1-mh2)
+3*Hlog(1,[1/(s+t), 2/(mh2+r), 2/(mh2+r)])*ln(-u)
-3*Hlog(1,[1/(s+t), 2/(mh2+r), 2/(mh2+r)])*ln(1-mh2)
-3*Hlog(1,[1/(s+u), 1/u, 1/u])*ln((-1+mh2)/t)
-2*Hlog(1,[1/(s+u), 1/(s+u), 1/u])*ln((-1+mh2)/t)
-2*Hlog(1,[mh2/(s+u), mh2/(s+u), 1+t/s])*ln(-t)
+6*Hlog(1,[mh2/(s+u), (1-mh2)/(1-s-u), 1+t/s])*ln(-t)
+2*Hlog(1,[mh2/(s+u), 1+t/s, 1])*ln(-t)
+2*Hlog(1,[mh2/(s+u), 1+t/s, 1+t/s])*ln(-t)
-Hlog(1,[t/(t+u), 0, 1])*ln(1-u)
+9*Hlog(1,[t/(t+u), 1/u, 1/u])*ln(1-u)
-Hlog(1,[t/(t+u), (s+t)/mh2, 1])*ln(1-u)
-Hlog(1,[t/(t+u), 1-1/t, 1])*ln(1-u)
-2*Hlog(1,[t/(1-s-u), 0, t/(1-s-u)])*ln(1-u)
-4*Hlog(1,[t/(1-s-u), 0, -t/s])*ln(1-mh2)
+3*Hlog(1,[t/(1-s-u), 0, -t/s])*ln(1-u)
-12*Hlog(1,[t/(1-s-u), t/(1-s-u), -t/s])*ln(1-u)
-3*Hlog(1,[t/(1-s-u), -t/s, -t/s])*ln(1-u)
-6*Hlog(1,[t/(1-s-u), -t/(s+u), t/(1-s-u)])*ln(1-u)
+4*Hlog(1,[t/(1-s-u), -t/(s+u), -t/s])*ln(1-mh2)
+6*Hlog(1,[t/(1-s-u), -t/(s+u), -t/s])*ln(1-u)
-2*Hlog(1,[u/(t+u), 1, s/(s+t)])*ln(1-t)
-4*Hlog(1,[u/(t+u), 1, u/mh2])*ln(1-t)
+12*Hlog(1,[u/(t+u), 1, 2/(mh2-r)])*ln(1-t)
+12*Hlog(1,[u/(t+u), 1, 2/(mh2+r)])*ln(1-t)
+9*Hlog(1,[u/(t+u), 1/t, 1/t])*ln(1-t)
-3*Hlog(1,[u/(t+u), 1/t, u/(t+u)])*ln(1-t)
-3*Hlog(1,[u/(t+u), u/mh2, 1])*ln(1-t)
+2*Hlog(1,[u/(t+u), u/mh2, u/(t+u)])*ln(1-t)
+6*Hlog(1,[u/(t+u), u/mh2, 2/(mh2-r)])*ln(1-t)
+6*Hlog(1,[u/(t+u), u/mh2, 2/(mh2+r)])*ln(1-t)
-4*Hlog(1,[u/(t+u), u/(t+u), 1/t])*ln(1-t)
-Hlog(1,[u/(t+u), (s+u)/mh2, 1])*ln(1-t)
+2*Hlog(1,[u/(t+u), (s+u)/mh2, u/(t+u)])*ln(1-t)
-Hlog(1,[u/(t+u), 2/(mh2-r), 1/t])*ln(1-t)
-4*Hlog(1,[u/(t+u), 2/(mh2-r), u/mh2])*ln(1-t)
-Hlog(1,[u/(t+u), 2/(mh2+r), 1/t])*ln(1-t)
-4*Hlog(1,[u/(t+u), 2/(mh2+r), u/mh2])*ln(1-t)
+15*Hlog(1,[u/(t+u), 1-1/u, 1])*ln(1-t)
+11*Hlog(1,[u/(t+u), 1-1/u, u/mh2])*ln(1-t)
-3*Hlog(1,[u/(t+u), 1-1/u, u/(t+u)])*ln(1-t)
-12*Hlog(1,[u/(t+u), 1-1/u, 2/(mh2-r)])*ln(1-t)
-12*Hlog(1,[u/(t+u), 1-1/u, 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[u/(1-s-t), 0, u/(1-s-t)])*ln(1-t)
+3*Hlog(1,[u/(1-s-t), 0, -u/s])*ln(1-t)
+16*Hlog(1,[u/(1-s-t), u/(1-s-t), -u/s])*ln(1-mh2)
-12*Hlog(1,[u/(1-s-t), u/(1-s-t), -u/s])*ln(1-t)
+4*Hlog(1,[u/(1-s-t), -u/s, -u/s])*ln(1-mh2)
-3*Hlog(1,[u/(1-s-t), -u/s, -u/s])*ln(1-t)
-6*Hlog(1,[u/(1-s-t), -u/(s+t), u/(1-s-t)])*ln(1-t)
+6*Hlog(1,[u/(1-s-t), -u/(s+t), -u/s])*ln(1-t)
+2*Hlog(1,[(1-mh2)/(1-s-u), 1, 1+t/s])*ln(-t)
+8*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), 1+t/s])*ln(-t)
-16*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1+t/s])*ln(-t)
-2*Hlog(1,[(1-mh2)/(1-s-u), 1+t/s, 1])*ln(-t)
-4*Hlog(1,[(1-mh2)/(1-s-u), 1+t/s, 1+t/s])*ln(-t)
+188/3*Hlog(1,[(s+t)/mh2, 1/u, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[(s+u)/mh2, 0, s/(s+t)])*ln(1-t)
+4*Hlog(1,[(s+u)/mh2, 1, u/mh2])*ln(1-t)
-2*Hlog(1,[(s+u)/mh2, 1, u/(t+u)])*ln(1-t)
-4*Hlog(1,[(s+u)/mh2, 1, 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[(s+u)/mh2, 1, 2/(mh2+r)])*ln(1-t)
-4*Hlog(1,[(s+u)/mh2, 1/t, u/(t+u)])*ln(1-t)
+3*Hlog(1,[(s+u)/mh2, u/mh2, 1])*ln(1-t)
-2*Hlog(1,[(s+u)/mh2, u/mh2, u/(t+u)])*ln(1-t)
-6*Hlog(1,[(s+u)/mh2, u/mh2, 2/(mh2-r)])*ln(1-t)
-6*Hlog(1,[(s+u)/mh2, u/mh2, 2/(mh2+r)])*ln(1-t)
-8*Hlog(1,[(s+u)/mh2, u/(t+u), 1])*ln(1-t)
-2*Hlog(1,[(s+u)/mh2, u/(t+u), 1/t])*ln(1-t)
-2*Hlog(1,[(s+u)/mh2, u/(t+u), u/mh2])*ln(1-t)
+4*Hlog(1,[(s+u)/mh2, u/(t+u), u/(t+u)])*ln(1-t)
-7*Hlog(1,[(s+u)/mh2, 2/(mh2-r), u/mh2])*ln(1-t)
-7*Hlog(1,[(s+u)/mh2, 2/(mh2+r), u/mh2])*ln(1-t)
+4*Hlog(1,[(s+u)/mh2, 1-1/(s+u), 2/(mh2-r)])*ln(1-t)
+4*Hlog(1,[(s+u)/mh2, 1-1/(s+u), 2/(mh2+r)])*ln(1-t)
+3*Hlog(1,[2/(mh2-r), 0, (s+t)/mh2])*ln(1-mh2)
+2*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])*ln(-t)
+2*Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])*ln(-t)
+3*Hlog(1,[2/(mh2-r), 1, u/mh2])*ln(-t)
-4*Hlog(1,[2/(mh2-r), 1, u/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1, u/(t+u)])*ln(-t)
-Hlog(1,[2/(mh2-r), 1, u/(t+u)])*ln(-u)
+2*Hlog(1,[2/(mh2-r), 1, u/(t+u)])*ln(1-t)
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/t])*ln(1-mh2)
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/u])*ln(1-mh2)
-3*Hlog(1,[2/(mh2-r), 1/t, 1/t])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1/t, u/(t+u)])*ln(-t)
-Hlog(1,[2/(mh2-r), 1/t, u/(t+u)])*ln(-u)
-2*Hlog(1,[2/(mh2-r), 1/t, u/(t+u)])*ln(1-t)
-3*Hlog(1,[2/(mh2-r), 1/u, 1/u])*ln(1-mh2)
+188/9*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r)])*ln(1-u)
-3*Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r)])*ln(-u)
+3*Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r)])*ln(1-mh2)
+3*Hlog(1,[2/(mh2-r), u/mh2, 1])*ln(-t)
-3*Hlog(1,[2/(mh2-r), u/mh2, 1])*ln(1-t)
-Hlog(1,[2/(mh2-r), u/mh2, u/mh2])*ln(-t)
-Hlog(1,[2/(mh2-r), u/mh2, u/(t+u)])*ln(-t)
-Hlog(1,[2/(mh2-r), u/mh2, u/(t+u)])*ln(-u)
+2*Hlog(1,[2/(mh2-r), u/mh2, u/(t+u)])*ln(1-t)
-6*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r)])*ln(-t)
+6*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r)])*ln(1-t)
-6*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r)])*ln(-t)
+6*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r)])*ln(-u)
-6*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r)])*ln(1-mh2)
+6*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), u/(t+u), 1/t])*ln(1-t)
-4*Hlog(1,[2/(mh2-r), u/(t+u), u/mh2])*ln(1-t)
+3*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 1])*ln(-t)
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t])*ln(1-mh2)
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/mh2])*ln(-t)
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/mh2])*ln(1-t)
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])*ln(-t)
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])*ln(-t)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u])*ln(1-mh2)
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2])*ln(-t)
+3*Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2])*ln(1-t)
-94/9*Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u])*ln(1-mh2)
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2])*ln(-t)
+3*Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2])*ln(1-t)
-94/9*Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/t, 1])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/t, 1/u])*ln(1-mh2)
-3*Hlog(1,[2/(mh2-r), 1-1/u, 1])*ln(-t)
+3*Hlog(1,[2/(mh2-r), 1-1/u, 1])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/u, 1/t])*ln(-t)
-Hlog(1,[2/(mh2-r), 1-1/u, 1/t])*ln(1-mh2)
-3*Hlog(1,[2/(mh2-r), 1-1/u, u/mh2])*ln(-t)
-Hlog(1,[2/(mh2-r), 1-1/u, u/mh2])*ln(-u)
+4*Hlog(1,[2/(mh2-r), 1-1/u, u/mh2])*ln(1-t)
-2*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u)])*ln(1-t)
+3*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r)])*ln(-t)
-3*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r)])*ln(1-t)
+3*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r)])*ln(-t)
-3*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r)])*ln(-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r)])*ln(-t)
+3*Hlog(1,[2/(mh2+r), 0, (s+t)/mh2])*ln(1-mh2)
+2*Hlog(1,[2/(mh2+r), 0, 2/(mh2-r)])*ln(-t)
+2*Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])*ln(-t)
+3*Hlog(1,[2/(mh2+r), 1, u/mh2])*ln(-t)
-4*Hlog(1,[2/(mh2+r), 1, u/mh2])*ln(1-t)
-Hlog(1,[2/(mh2+r), 1, u/(t+u)])*ln(-t)
-Hlog(1,[2/(mh2+r), 1, u/(t+u)])*ln(-u)
+2*Hlog(1,[2/(mh2+r), 1, u/(t+u)])*ln(1-t)
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/t])*ln(1-mh2)
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/u])*ln(1-mh2)
-3*Hlog(1,[2/(mh2+r), 1/t, 1/t])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1/t, u/(t+u)])*ln(-t)
-Hlog(1,[2/(mh2+r), 1/t, u/(t+u)])*ln(-u)
-2*Hlog(1,[2/(mh2+r), 1/t, u/(t+u)])*ln(1-t)
-3*Hlog(1,[2/(mh2+r), 1/u, 1/u])*ln(1-mh2)
+188/9*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r)])*ln(1-u)
-3*Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r)])*ln(-u)
+3*Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r)])*ln(1-mh2)
+3*Hlog(1,[2/(mh2+r), u/mh2, 1])*ln(-t)
-3*Hlog(1,[2/(mh2+r), u/mh2, 1])*ln(1-t)
-Hlog(1,[2/(mh2+r), u/mh2, u/mh2])*ln(-t)
-Hlog(1,[2/(mh2+r), u/mh2, u/(t+u)])*ln(-t)
-Hlog(1,[2/(mh2+r), u/mh2, u/(t+u)])*ln(-u)
+2*Hlog(1,[2/(mh2+r), u/mh2, u/(t+u)])*ln(1-t)
-6*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r)])*ln(-t)
+6*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r)])*ln(1-t)
-6*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r)])*ln(-t)
+6*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r)])*ln(-u)
-6*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r)])*ln(1-mh2)
+6*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), u/(t+u), 1/t])*ln(1-t)
-4*Hlog(1,[2/(mh2+r), u/(t+u), u/mh2])*ln(1-t)
+3*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 1])*ln(-t)
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t])*ln(1-mh2)
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/mh2])*ln(-t)
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/mh2])*ln(1-t)
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])*ln(-t)
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])*ln(-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u])*ln(1-mh2)
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2])*ln(-t)
+3*Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2])*ln(1-t)
-94/9*Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u])*ln(1-mh2)
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2])*ln(-t)
+3*Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2])*ln(1-t)
-Hlog(1,[2/(mh2+r), 1-1/t, 1])*ln(1-u)
-Hlog(1,[2/(mh2+r), 1-1/t, 1/u])*ln(1-mh2)
-3*Hlog(1,[2/(mh2+r), 1-1/u, 1])*ln(-t)
+3*Hlog(1,[2/(mh2+r), 1-1/u, 1])*ln(1-t)
-Hlog(1,[2/(mh2+r), 1-1/u, 1/t])*ln(-t)
-Hlog(1,[2/(mh2+r), 1-1/u, 1/t])*ln(1-mh2)
-3*Hlog(1,[2/(mh2+r), 1-1/u, u/mh2])*ln(-t)
-Hlog(1,[2/(mh2+r), 1-1/u, u/mh2])*ln(-u)
+4*Hlog(1,[2/(mh2+r), 1-1/u, u/mh2])*ln(1-t)
-2*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u)])*ln(1-t)
+3*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r)])*ln(-t)
-3*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r)])*ln(1-t)
+3*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r)])*ln(-t)
-3*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1])*ln(1-t)
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r)])*ln(-t)
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r)])*ln(-t)
+3*Hlog(1,[-t/(s+u), 0, -t/s])*ln(1-mh2)
-Hlog(1,[-t/(s+u), -t/(s+u), -t/s])*ln(1-mh2)
-Hlog(1,[-u/s, 0, -u/s])*ln(1-t)
-6*Hlog(1,[-u/(s+t), u/(1-s-t), -u/s])*ln(1-mh2)
-2*Hlog(1,[-u/(s+t), -u/s, -u/s])*ln(1-mh2)
+4*Hlog(1,[1-1/mh2, 0, 1])*ln(t/(s+t))
-3*Hlog(1,[1-1/mh2, 0, 1-1/mh2])*ln(t/(s+t))
+3*Hlog(1,[1-1/mh2, 0, 1-1/(s+t)])*ln(2-mh2-r)
-6*Hlog(1,[1-1/mh2, 1, 1-1/(s+t)])*ln(2-mh2-r)
+9*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t)])*ln(2-mh2-r)
-6*Hlog(1,[1-1/mh2, 1-1/(s+t), 1])*ln(2-mh2-r)
+6*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t)])*ln(2-mh2-r)
-Hlog(1,[1-1/t, 0, 1])*ln(-t/s)
-3*Hlog(1,[1-1/t, 0, 1/u])*ln((-1+mh2)/t)
+3*Hlog(1,[1-1/t, 0, 1/u])*ln(1-mh2)
+3*Hlog(1,[1-1/t, 0, t/(t+u)])*ln((-1+mh2)/t)
-3*Hlog(1,[1-1/t, 0, t/(t+u)])*ln(1-mh2)
-2*Hlog(1,[1-1/t, 0, -(s+u)/t])*ln(u/(s+u))
-3*Hlog(1,[1-1/t, 1/u, 1/u])*ln((-1+mh2)/t)
+3*Hlog(1,[1-1/t, 1/u, 1/u])*ln(1-mh2)
-Hlog(1,[1-1/t, 1/(s+u), 1/u])*ln(1-mh2)
+3*Hlog(1,[1-1/t, t/(t+u), 1/u])*ln((-1+mh2)/t)
-3*Hlog(1,[1-1/t, t/(t+u), 1/u])*ln(1-mh2)
-Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), 1])*ln(-u)
-Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), 1])*ln(-u)
-3*Hlog(1,[1-1/t, -(s+u)/t, 1-1/t])*ln(u/(s+u))
-2*Hlog(1,[1-1/t, 1-1/t, 1/u])*ln((-1+mh2)/t)
+2*Hlog(1,[1-1/t, 1-1/t, 1/u])*ln(1-mh2)
-Hlog(1,[1-1/t, 1-1/t, -(s+u)/t])*ln(u/(s+u))
-4*Hlog(1,[1-1/u, 0, 1])*ln(t/(s+t))
-188/3*Hlog(1,[1-1/u, 0, 1])*ln(2-mh2-r)
-3*Hlog(1,[1-1/u, 0, 1/t])*ln((-1+mh2)/u)
+3*Hlog(1,[1-1/u, 0, 1/t])*ln(1-mh2)
+3*Hlog(1,[1-1/u, 0, u/(t+u)])*ln((-1+mh2)/u)
-3*Hlog(1,[1-1/u, 0, u/(t+u)])*ln(1-mh2)
-10*Hlog(1,[1-1/u, 0, 1-1/u])*ln(-t)
+16*Hlog(1,[1-1/u, 0, 1-1/u])*ln(1-t)
+188/3*Hlog(1,[1-1/u, 0, 1-1/u])*ln(2-mh2-r)
-2*Hlog(1,[1-1/u, 1, s/(s+t)])*ln(-t)
+2*Hlog(1,[1-1/u, 1, s/(s+t)])*ln(1-t)
-3*Hlog(1,[1-1/u, 1, u/mh2])*ln(-t)
-Hlog(1,[1-1/u, 1, u/mh2])*ln(-u)
+4*Hlog(1,[1-1/u, 1, u/mh2])*ln(1-t)
-2*Hlog(1,[1-1/u, 1, u/(t+u)])*ln(1-t)
+12*Hlog(1,[1-1/u, 1, 2/(mh2-r)])*ln(-t)
-12*Hlog(1,[1-1/u, 1, 2/(mh2-r)])*ln(1-t)
+12*Hlog(1,[1-1/u, 1, 2/(mh2+r)])*ln(-t)
-12*Hlog(1,[1-1/u, 1, 2/(mh2+r)])*ln(1-t)
-3*Hlog(1,[1-1/u, 1/t, 1/t])*ln((-1+mh2)/u)
+3*Hlog(1,[1-1/u, 1/t, 1/t])*ln(1-mh2)
-Hlog(1,[1-1/u, 1/(s+t), 1/t])*ln(1-mh2)
-3*Hlog(1,[1-1/u, u/mh2, 1])*ln(-t)
+3*Hlog(1,[1-1/u, u/mh2, 1])*ln(1-t)
-Hlog(1,[1-1/u, u/mh2, u/mh2])*ln(-u)
-2*Hlog(1,[1-1/u, u/mh2, u/(t+u)])*ln(1-t)
+6*Hlog(1,[1-1/u, u/mh2, 2/(mh2-r)])*ln(-t)
-6*Hlog(1,[1-1/u, u/mh2, 2/(mh2-r)])*ln(1-t)
+6*Hlog(1,[1-1/u, u/mh2, 2/(mh2+r)])*ln(-t)
-6*Hlog(1,[1-1/u, u/mh2, 2/(mh2+r)])*ln(1-t)
+3*Hlog(1,[1-1/u, u/(t+u), 1/t])*ln((-1+mh2)/u)
-3*Hlog(1,[1-1/u, u/(t+u), 1/t])*ln(1-mh2)
-Hlog(1,[1-1/u, u/(t+u), u/mh2])*ln(1-t)
-Hlog(1,[1-1/u, 2/(mh2-r), 1/t])*ln(-t)
-4*Hlog(1,[1-1/u, 2/(mh2-r), u/mh2])*ln(-t)
+4*Hlog(1,[1-1/u, 2/(mh2-r), u/mh2])*ln(1-t)
-3*Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r)])*ln(-t)
+3*Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
-3*Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r)])*ln(-t)
+3*Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1-1/u, 2/(mh2+r), 1/t])*ln(-t)
-4*Hlog(1,[1-1/u, 2/(mh2+r), u/mh2])*ln(-t)
+4*Hlog(1,[1-1/u, 2/(mh2+r), u/mh2])*ln(1-t)
-3*Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r)])*ln(-t)
+3*Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
-3*Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r)])*ln(-t)
+3*Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1-1/u, 2*s/(-t*u-ruts+s+t), 1])*ln(-t)
-Hlog(1,[1-1/u, 2*s/(-t*u-ruts+s+t), 1/t])*ln(1-t)
-Hlog(1,[1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t)])*ln(1-t)
-Hlog(1,[1-1/u, 2*s/(-t*u+ruts+s+t), 1])*ln(-t)
-Hlog(1,[1-1/u, 2*s/(-t*u+ruts+s+t), 1/t])*ln(1-t)
-Hlog(1,[1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t)])*ln(1-t)
-2*Hlog(1,[1-1/u, 1-1/u, 1/t])*ln((-1+mh2)/u)
+2*Hlog(1,[1-1/u, 1-1/u, 1/t])*ln(1-mh2)
+10*Hlog(1,[1-1/u, 1-1/u, u/mh2])*ln(-t)
+2*Hlog(1,[1-1/u, 1-1/u, u/mh2])*ln(-u)
-11*Hlog(1,[1-1/u, 1-1/u, u/mh2])*ln(1-t)
-2*Hlog(1,[1-1/u, 1-1/u, u/(t+u)])*ln(-t)
-2*Hlog(1,[1-1/u, 1-1/u, u/(t+u)])*ln(-u)
+3*Hlog(1,[1-1/u, 1-1/u, u/(t+u)])*ln(1-t)
-12*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r)])*ln(-t)
+12*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r)])*ln(1-t)
-12*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r)])*ln(-t)
+12*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1-1/t, 1])*ln(-u)
-Hlog(1,[1-1/(s+u), 1, s/(s+t)])*ln(1-t)
-4*Hlog(1,[1-1/(s+u), 1, 2/(mh2-r)])*ln(-t)
+4*Hlog(1,[1-1/(s+u), 1, 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[1-1/(s+u), 1, 2/(mh2+r)])*ln(-t)
+4*Hlog(1,[1-1/(s+u), 1, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1-1/(s+u), (s+u)/mh2, s/(s+t)])*ln(1-t)
-2*Hlog(1,[1-1/(s+u), (s+u)/mh2, u/mh2])*ln(-t)
+2*Hlog(1,[1-1/(s+u), (s+u)/mh2, u/mh2])*ln(1-t)
-2*Hlog(1,[1-1/(s+u), (s+u)/mh2, 2/(mh2-r)])*ln(-t)
+2*Hlog(1,[1-1/(s+u), (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
-2*Hlog(1,[1-1/(s+u), (s+u)/mh2, 2/(mh2+r)])*ln(-t)
+2*Hlog(1,[1-1/(s+u), (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
+2*Hlog(1,[1-1/(s+u), 2/(mh2-r), u/mh2])*ln(-t)
-2*Hlog(1,[1-1/(s+u), 2/(mh2-r), u/mh2])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
+2*Hlog(1,[1-1/(s+u), 2/(mh2+r), u/mh2])*ln(-t)
-2*Hlog(1,[1-1/(s+u), 2/(mh2+r), u/mh2])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t])*ln(-t)
-Hlog(1,[1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t)])*ln(-t)
-Hlog(1,[1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t])*ln(-t)
-Hlog(1,[1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t)])*ln(-t)
-3*Hlog(1,[1-1/(s+u), 1-1/u, 1])*ln(-t)
+5*Hlog(1,[1-1/(s+u), 1-1/u, 1])*ln(1-t)
-Hlog(1,[1-1/(s+u), 1-1/u, 1/t])*ln(1-t)
-2*Hlog(1,[1-1/(s+u), 1-1/u, u/mh2])*ln(-t)
+2*Hlog(1,[1-1/(s+u), 1-1/u, u/mh2])*ln(1-t)
+3*Hlog(1,[1-1/(s+u), 1-1/u, 2/(mh2-r)])*ln(-t)
-3*Hlog(1,[1-1/(s+u), 1-1/u, 2/(mh2-r)])*ln(1-t)
+3*Hlog(1,[1-1/(s+u), 1-1/u, 2/(mh2+r)])*ln(-t)
-3*Hlog(1,[1-1/(s+u), 1-1/u, 2/(mh2+r)])*ln(1-t)
+3*Hlog(1,[1-1/(s+u), 1-1/(s+u), 2/(mh2-r)])*ln(-t)
-3*Hlog(1,[1-1/(s+u), 1-1/(s+u), 2/(mh2-r)])*ln(1-t)
+3*Hlog(1,[1-1/(s+u), 1-1/(s+u), 2/(mh2+r)])*ln(-t)
-3*Hlog(1,[1-1/(s+u), 1-1/(s+u), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1+t/s, 0, 1])*ln(1-u)
-Hlog(1,[1+t/s, 0, 1+t/s])*ln(-t)
-1/2*ln(2)^2*ln(-t)^2
-6*Zeta(3)*ln(t/(s+t))
+3/2*ln((-1+mh2)/t)*ln(1-u)^3
+3*ln((-1+mh2)/t)^2*ln(1-u)^2
+8/3*ln((-1+mh2)/t)^3*ln(1-u)
-1/2*ln(t/(s+t))^3*ln(-t)
-2*ln(-t)*ln(1-u)
-1/2*ln(-t)*ln(1-u)^3
-1/4*ln((t*u+ruts+s-t)/s)^2*ln(-t)^2
-1/4*ln(-t)^2*ln(-u/t)^2
-1/4*ln(-t)^2*ln(-(-t*u+ruts-s+t)/s)^2
-1/2*ln(-t)^2*ln(1-u)^2
-7/6*ln(t/(s+t))*ln(-t)^3
+1/3*ln(-t)^3*ln(-t/s)
-1/4*ln((t*u+rtus+s-u)/s)^2*ln(-u)^2
-1/4*ln(-u)^2*ln(-(-t*u+rtus-s+u)/s)^2
+3*Zeta(3)*ln(-t/s)
-1/6*ln(u/(s+u))^3*ln(1-mh2)
-3/4*ln(u/(s+u))^2*ln(1-mh2)^2
-1/2*ln(t/(s+t))*ln(1-mh2)^3
+1/6*ln(u/(s+u))^3*ln(1-t)
+8/3*ln((-1+mh2)/u)^3*ln(1-t)
+5/3*ln(-u/t)^3*ln(1-t)
+5/6*ln(1-t)*ln(1-u)^3
-5/4*ln(u/(s+u))^2*ln(1-t)^2
+3*ln((-1+mh2)/u)^2*ln(1-t)^2
-1/4*ln(-u/t)^2*ln(1-t)^2
+1/2*ln(1-t)^2*ln(1-u)^2
+3/2*ln((-1+mh2)/u)*ln(1-t)^3
-1/6*ln(-t/s)*ln(1-t)^3
+1/6*ln(t/(s+t))^3*ln(1-u)
-3/2*ln(t/(s+t))^2*ln(1-u)^2
+11/3*ln(t/(s+t))*ln(1-u)^3
-47/27*ln(1-u)^3*ln(2-mh2-r)
+1/2*ln(1-s-t)^3*ln(2-mh2-r)
-47/27*ln(1-u)*ln(2-mh2-r)^3
+1/6*Pi^2*ln(2)*ln((t*u+rtus+s-u)/s)
+1/6*Pi^2*ln(2)*ln((t*u+ruts+s-t)/s)
+1/6*Pi^2*ln(2)*ln(-(-t*u+rtus-s+u)/s)
+1/6*Pi^2*ln(2)*ln(-(-t*u+ruts-s+t)/s)
+1/3*Pi^2*ln((-1+mh2)/t)*ln(1-u)
+1/3*Pi^2*ln(t/(s+t))*ln(-t)
+1/3*Pi^2*ln(-t)*ln(-t/s)
+7/6*Pi^2*ln(-t)*ln(1-u)
+1/6*Pi^2*ln(u/(s+u))*ln(1-mh2)
+1/3*Pi^2*ln(u/(s+u))*ln(1-t)
+1/3*Pi^2*ln((-1+mh2)/u)*ln(1-t)
-1/6*Pi^2*ln(-t/s)*ln(1-t)
+8/3*Pi^2*ln(-u/t)*ln(1-t)
+1/2*Pi^2*ln(1-s-t)*ln(2-mh2-r)
-3*Hlog(1,[0, 1/t])*ln(u/mh2)*ln(1-mh2)
-3*Hlog(1,[0, 1/t])*ln(u/(s+u))*ln(1-mh2)
-12*Hlog(1,[0, 1/t])*ln((-1+mh2)/u)*ln(1-mh2)
+3*Hlog(1,[0, 1/t])*ln(u/(s+u))*ln(1-t)
-3*Hlog(1,[0, 1/u])*ln(t/mh2)*ln(1-mh2)
-3*Hlog(1,[0, 1/u])*ln(t/(s+t))*ln(1-mh2)
-12*Hlog(1,[0, 1/u])*ln((-1+mh2)/t)*ln(1-mh2)
+3*Hlog(1,[0, 1/u])*ln(t/(s+t))*ln(1-u)
-Hlog(1,[0, t/(1+t)])*ln(2)*ln((t*u+ruts+s-t)/s)
-Hlog(1,[0, t/(1+t)])*ln(2)*ln(-(-t*u+ruts-s+t)/s)
-3*Hlog(1,[0, t/(t+u)])*ln(mh2/(s+t))*ln(1-mh2)
-3*Hlog(1,[0, t/(t+u)])*ln(t/mh2)*ln(1-mh2)
+3*Hlog(1,[0, t/(t+u)])*ln(t/(s+t))*ln(1-mh2)
-3*Hlog(1,[0, t/(t+u)])*ln(1-mh2)*ln(1-u)
-3*Hlog(1,[0, t/(t+u)])*ln(t/(s+t))*ln(1-u)
+2*Hlog(1,[0, t/(1-s-u)])*ln(1-mh2)*ln(1-u)
-Hlog(1,[0, u/(1+u)])*ln(2)*ln((t*u+rtus+s-u)/s)
-Hlog(1,[0, u/(1+u)])*ln(2)*ln(-(-t*u+rtus-s+u)/s)
-3*Hlog(1,[0, u/(t+u)])*ln(mh2/(s+u))*ln(1-mh2)
-3*Hlog(1,[0, u/(t+u)])*ln(u/mh2)*ln(1-mh2)
+3*Hlog(1,[0, u/(t+u)])*ln(u/(s+u))*ln(1-mh2)
-3*Hlog(1,[0, u/(t+u)])*ln(1-mh2)*ln(1-t)
-3*Hlog(1,[0, u/(t+u)])*ln(u/(s+u))*ln(1-t)
+2*Hlog(1,[0, u/(1-s-t)])*ln(1-mh2)*ln(1-t)
+3*Hlog(1,[0, (s+t)/mh2])*ln(mh2/(s+t))*ln(1-mh2)
+3*Hlog(1,[0, (s+t)/mh2])*ln(1-mh2)*ln(1-u)
-3*Hlog(1,[0, -t/s])*ln(1-mh2)*ln(1-u)
-2*Hlog(1,[0, -u/s])*ln(1-mh2)*ln(1-t)
-2*Hlog(1,[0, -(s+u)/t])*ln(u/(s+u))*ln(1-mh2)
+6*Hlog(1,[0, 1-1/mh2])*ln((-1+mh2)/t)*ln(1-u)
+6*Hlog(1,[0, 1-1/mh2])*ln(u/(s+u))*ln(1-t)
+6*Hlog(1,[0, 1-1/mh2])*ln((-1+mh2)/u)*ln(1-t)
+3*Hlog(1,[0, 1-1/mh2])*ln(t/(s+t))*ln(1-u)
-Hlog(1,[0, 1-1/t])*ln(-t)*ln(-u/t)
-Hlog(1,[0, 1-1/t])*ln(-u)*ln(-u/t)
+2*Hlog(1,[0, 1-1/t])*ln(u/(s+u))*ln(1-mh2)
-6*Hlog(1,[0, 1-1/t])*ln(u/(s+u))*ln(1-t)
-Hlog(1,[0, 1-1/t])*ln(-u)*ln(1-u)
+2*Hlog(1,[0, 1-1/u])*ln(t/(s+t))*ln(-t)
-Hlog(1,[0, 1-1/u])*ln(-t)*ln(1-t)
-6*Hlog(1,[0, 1-1/u])*ln(t/(s+t))*ln(1-u)
+12*Hlog(1,[0, 1-1/(s+t)])*ln(-u)*ln(2-mh2-r)
-Hlog(1,[0, 1+t/s])*ln(-t)*ln(1-u)
-2*Hlog(1,[1/t, u/(t+u)])*ln(-t)*ln(1-t)
-2*Hlog(1,[1/t, u/(t+u)])*ln(-u)*ln(1-t)
+4*Hlog(1,[1/(s+t), 1/t])*ln((-1+mh2)/u)*ln(1-mh2)
-9*Hlog(1,[1/(s+t), 2/(mh2+r)])*ln(-u)*ln(1-s-t)
+4*Hlog(1,[1/(s+u), 1/u])*ln((-1+mh2)/t)*ln(1-mh2)
-Hlog(1,[t/(1+t), 1-1/t])*ln(2)*ln((t*u+ruts+s-t)/s)
-Hlog(1,[t/(1+t), 1-1/t])*ln(2)*ln(-(-t*u+ruts-s+t)/s)
-3*Hlog(1,[t/(t+u), 1/u])*ln(mh2/(s+t))*ln(1-mh2)
-3*Hlog(1,[t/(t+u), 1/u])*ln(t/mh2)*ln(1-mh2)
+3*Hlog(1,[t/(t+u), 1/u])*ln(t/(s+t))*ln(1-mh2)
-3*Hlog(1,[t/(t+u), 1/u])*ln(1-mh2)*ln(1-u)
-3*Hlog(1,[t/(t+u), 1/u])*ln(t/(s+t))*ln(1-u)
+12*Hlog(1,[t/(1-s-u), -t/s])*ln(1-mh2)*ln(1-u)
+6*Hlog(1,[u/mh2, 2/(mh2+r)])*ln(-u)*ln(1-s-t)
-Hlog(1,[u/(1+u), 1-1/u])*ln(2)*ln((t*u+rtus+s-u)/s)
-Hlog(1,[u/(1+u), 1-1/u])*ln(2)*ln(-(-t*u+rtus-s+u)/s)
-3*Hlog(1,[u/(t+u), 1/t])*ln(mh2/(s+u))*ln(1-mh2)
-3*Hlog(1,[u/(t+u), 1/t])*ln(u/mh2)*ln(1-mh2)
+3*Hlog(1,[u/(t+u), 1/t])*ln(u/(s+u))*ln(1-mh2)
-3*Hlog(1,[u/(t+u), 1/t])*ln(1-mh2)*ln(1-t)
-3*Hlog(1,[u/(t+u), 1/t])*ln(u/(s+u))*ln(1-t)
+12*Hlog(1,[u/(1-s-t), -u/s])*ln(1-mh2)*ln(1-t)
+3*Hlog(1,[(s+t)/mh2, 1/u])*ln(mh2/(s+t))*ln(1-mh2)
+3*Hlog(1,[(s+t)/mh2, 1/u])*ln(1-mh2)*ln(1-u)
+3*Hlog(1,[(s+u)/mh2, 1/t])*ln(mh2/(s+u))*ln(1-mh2)
+3*Hlog(1,[(s+u)/mh2, 1/t])*ln(1-mh2)*ln(1-t)
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(-u)*ln(1-s-t)
+6*Hlog(1,[-t/(s+u), t/(1-s-u)])*ln(1-mh2)*ln(1-u)
-6*Hlog(1,[-t/(s+u), -t/s])*ln(1-mh2)*ln(1-u)
+6*Hlog(1,[-u/(s+t), u/(1-s-t)])*ln(1-mh2)*ln(1-t)
-6*Hlog(1,[-u/(s+t), -u/s])*ln(1-mh2)*ln(1-t)
-3*Hlog(1,[-(s+u)/t, 1-1/t])*ln(u/(s+u))*ln(1-mh2)
+3*Hlog(1,[1-1/t, 1/u])*ln(t/mh2)*ln(1-mh2)
+4*Hlog(1,[1-1/t, 1/u])*ln((-1+mh2)/t)*ln(1-mh2)
-3*Hlog(1,[1-1/t, -(s+u)/t])*ln(u/(s+u))*ln(1-t)
+3*Hlog(1,[1-1/u, 1/t])*ln(u/mh2)*ln(1-mh2)
+4*Hlog(1,[1-1/u, 1/t])*ln((-1+mh2)/u)*ln(1-mh2)
-Hlog(1,[1-1/u, 1/t])*ln(-t)*ln(1-t)
-3*Hlog(1,[1-1/u, -(s+t)/u])*ln(t/(s+t))*ln(1-u)
+1/2*ln(2)*ln((t*u+ruts+s-t)/s)*ln(-t)^2
+1/2*ln(2)*ln(-t)^2*ln(-(-t*u+ruts-s+t)/s)
+1/2*ln(2)*ln((t*u+rtus+s-u)/s)*ln(-u)^2
+1/2*ln(2)*ln(-u)^2*ln(-(-t*u+rtus-s+u)/s)
+47/9*ln(2)*ln(1-u)*ln(2-mh2-r)^2
-47/9*ln(2)^2*ln(1-u)*ln(2-mh2-r)
+1/2*ln(t/(s+t))*ln(-t)*ln(1-u)^2
+1/2*ln(t/(s+t))*ln(-t)^2*ln(1-u)
+1/2*ln(mh2/(s+u))*ln(u/(s+u))^2*ln(1-mh2)
+1/2*ln(mh2/(s+u))^2*ln(u/(s+u))*ln(1-mh2)
-6*ln((-1+mh2)/t)*ln(1-mh2)*ln(1-u)^2
-8*ln((-1+mh2)/t)^2*ln(1-mh2)*ln(1-u)
+2*ln(u/(s+u))^2*ln(1-mh2)*ln(1-t)
-8*ln((-1+mh2)/u)^2*ln(1-mh2)*ln(1-t)
-7*ln(u/(s+u))*ln(1-mh2)*ln(1-t)^2
-6*ln((-1+mh2)/u)*ln(1-mh2)*ln(1-t)^2
+3/2*ln(t/(s+t))^2*ln(1-mh2)*ln(1-u)
-15/2*ln(t/(s+t))*ln(1-mh2)*ln(1-u)^2
+3/2*ln(mh2/(s+u))*ln(u/(s+u))*ln(1-mh2)^2
+5*ln((-1+mh2)/t)*ln(1-mh2)^2*ln(1-u)
+5*ln(u/(s+u))*ln(1-mh2)^2*ln(1-t)
+5*ln((-1+mh2)/u)*ln(1-mh2)^2*ln(1-t)
+9/2*ln(t/(s+t))*ln(1-mh2)^2*ln(1-u)
-1/2*ln(-t)*ln(-u/t)^2*ln(1-t)
+1/2*ln(-t)*ln(1-t)*ln(1-u)^2
-1/2*ln(-t)^2*ln(-u/t)*ln(1-t)
-1/2*ln(-u)^2*ln(-u/t)*ln(1-t)
-1/2*ln(-t)*ln(-u/t)*ln(1-t)^2
-1/2*ln(-u)*ln(-u/t)*ln(1-t)^2
+1/2*ln(-u)*ln(1-t)^2*ln(1-u)
+1/2*ln(-u)*ln(-u/(s+t))^2*ln(1-u)
-1/2*ln(-u)*ln(1-u)*ln(1-s-t)^2
-3/2*ln(-u)*ln(1-s-t)^2*ln(2-mh2-r)
+3/2*ln(-u)^2*ln(1-s-t)*ln(2-mh2-r)
-3*ln(mh2/(s+u))*ln(u/(s+u))*ln(1-mh2)*ln(1-t)
-3*ln(mh2/(s+t))*ln(t/(s+t))*ln(1-mh2)*ln(1-u)
+2*Hlog(1,[1-1/mh2, 1-1/u])
-3*Hlog(1,[0, 0, 0, -t/s])
-4*Hlog(1,[0, 0, 0, 1+t/s])
-6*Hlog(1,[0, 0, 1/mh2, 1/u])
+2*Hlog(1,[0, 0, u/(1-s-t), -u/s])
-4*Hlog(1,[0, 0, 1+t/s, 1])
-Hlog(1,[0, 1, 0, 1+t/s])
-1/3*Hlog(1,[0, 1, 1-1/u, 1])
+3*Hlog(1,[0, 1/mh2, 0, 1/u])
+3*Hlog(1,[0, 1/mh2, 0, (s+t)/mh2])
-12*Hlog(1,[0, 1/mh2, 1/mh2, 1/u])
-9*Hlog(1,[0, 1/mh2, 1/u, 1/u])
+3*Hlog(1,[0, 1/mh2, 1/u, (s+t)/mh2])
+3*Hlog(1,[0, 1/mh2, 1/(s+u), 1/u])
+3*Hlog(1,[0, 1/mh2, 2/(mh2-r), 1/u])
-3*Hlog(1,[0, 1/mh2, 2/(mh2-r), (s+t)/mh2])
+3*Hlog(1,[0, 1/mh2, 2/(mh2+r), 1/u])
-3*Hlog(1,[0, 1/mh2, 2/(mh2+r), (s+t)/mh2])
-3*Hlog(1,[0, 1/u, 0, t/(t+u)])
-9*Hlog(1,[0, 1/u, 1/u, t/(t+u)])
-9*Hlog(1,[0, 1/u, t/(t+u), 1/u])
+3*Hlog(1,[0, 1/u, t/(t+u), t/(t+u)])
-2*Hlog(1,[0, t/(1-s-u), 0, -t/s])
+2*Hlog(1,[0, t/(1-s-u), -t/(s+u), -t/s])
+8*Hlog(1,[0, u/(1-s-t), u/(1-s-t), -u/s])
+2*Hlog(1,[0, u/(1-s-t), -u/s, -u/s])
+6*Hlog(1,[0, 2/(mh2-r), 1/mh2, 1/u])
+3*Hlog(1,[0, 2/(mh2-r), 1/u, t/(t+u)])
-3*Hlog(1,[0, 2/(mh2-r), 1/(s+u), 1/u])
+3*Hlog(1,[0, 2/(mh2-r), 1-1/t, 1/u])
-3*Hlog(1,[0, 2/(mh2-r), 1-1/t, t/(t+u)])
+6*Hlog(1,[0, 2/(mh2+r), 1/mh2, 1/u])
+3*Hlog(1,[0, 2/(mh2+r), 1/u, t/(t+u)])
-3*Hlog(1,[0, 2/(mh2+r), 1/(s+u), 1/u])
+3*Hlog(1,[0, 2/(mh2+r), 1-1/t, 1/u])
-3*Hlog(1,[0, 2/(mh2+r), 1-1/t, t/(t+u)])
+3*Hlog(1,[0, -t/(s+u), 0, -t/s])
-Hlog(1,[0, -t/(s+u), -t/(s+u), -t/s])
-6*Hlog(1,[0, -u/(s+t), u/(1-s-t), -u/s])
-2*Hlog(1,[0, -u/(s+t), -u/s, -u/s])
-9*Hlog(1,[0, 1-1/t, 1/u, 1/u])
+3*Hlog(1,[0, 1-1/t, 1/u, t/(t+u)])
+3*Hlog(1,[0, 1-1/t, 1/(s+u), 1/u])
+9*Hlog(1,[0, 1-1/t, t/(t+u), 1/u])
-3*Hlog(1,[0, 1-1/t, t/(t+u), t/(t+u)])
-6*Hlog(1,[0, 1-1/t, 1-1/t, 1/u])
+6*Hlog(1,[0, 1-1/t, 1-1/t, t/(t+u)])
-Hlog(1,[0, 1+t/s, 0, 1])
-3*Hlog(1,[0, 1+t/s, 1, 1])
-Hlog(1,[0, 1+t/s, 1+t/s, 1+t/s])
+6*Hlog(1,[1/mh2, 0, 0, 1/u])
+6*Hlog(1,[1/mh2, 0, 0, (s+t)/mh2])
+3*Hlog(1,[1/mh2, 0, 1/u, (s+t)/mh2])
-6*Hlog(1,[1/mh2, 0, u/mh2, 2/(mh2+r)])
+3*Hlog(1,[1/mh2, 0, (s+t)/mh2, 1/u])
+3*Hlog(1,[1/mh2, 0, (s+u)/mh2, 1/t])
-3*Hlog(1,[1/mh2, 0, 2/(mh2-r), 1/u])
-3*Hlog(1,[1/mh2, 0, 2/(mh2-r), (s+t)/mh2])
-3*Hlog(1,[1/mh2, 0, 2/(mh2+r), 1/u])
-3*Hlog(1,[1/mh2, 0, 2/(mh2+r), (s+t)/mh2])
-16*Hlog(1,[1/mh2, 1/mh2, 1/mh2, 1/t])
-16*Hlog(1,[1/mh2, 1/mh2, 1/mh2, 1/u])
-12*Hlog(1,[1/mh2, 1/mh2, 1/t, 1/t])
-12*Hlog(1,[1/mh2, 1/mh2, 1/u, 1/u])
+4*Hlog(1,[1/mh2, 1/mh2, 1/(s+t), 1/t])
+12*Hlog(1,[1/mh2, 1/mh2, 1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[1/mh2, 1/mh2, 1/(s+u), 1/u])
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r), 1/t])
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r), 1/u])
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r), 1/t])
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r), 1/u])
-9*Hlog(1,[1/mh2, 1/t, 1/t, 1/t])
+3*Hlog(1,[1/mh2, 1/t, (s+u)/mh2, 1/t])
-3*Hlog(1,[1/mh2, 1/u, 0, 1/u])
+3*Hlog(1,[1/mh2, 1/u, 0, (s+t)/mh2])
-9*Hlog(1,[1/mh2, 1/u, 1/u, 1/u])
+3*Hlog(1,[1/mh2, 1/u, (s+t)/mh2, 1/u])
+3*Hlog(1,[1/mh2, 1/(s+t), 1/t, 1/t])
+2*Hlog(1,[1/mh2, 1/(s+t), 1/(s+t), 1/t])
+9*Hlog(1,[1/mh2, 1/(s+t), 1/(s+t), 2/(mh2+r)])
-6*Hlog(1,[1/mh2, 1/(s+t), u/mh2, 2/(mh2+r)])
+3*Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r), 2/(mh2+r)])
+3*Hlog(1,[1/mh2, 1/(s+t), 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1/mh2, 1/(s+t), 1-1/u, 1/t])
+3*Hlog(1,[1/mh2, 1/(s+u), 1/u, 1/u])
+2*Hlog(1,[1/mh2, 1/(s+u), 1/(s+u), 1/u])
-Hlog(1,[1/mh2, 1/(s+u), 1-1/t, 1/u])
-3*Hlog(1,[1/mh2, 2/(mh2-r), 0, (s+t)/mh2])
+2*Hlog(1,[1/mh2, 2/(mh2-r), 1/mh2, 1/t])
+2*Hlog(1,[1/mh2, 2/(mh2-r), 1/mh2, 1/u])
+3*Hlog(1,[1/mh2, 2/(mh2-r), 1/t, 1/t])
+3*Hlog(1,[1/mh2, 2/(mh2-r), 1/u, 1/u])
-Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+t), 1/t])
-3*Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+t), 2/(mh2+r)])
-Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+u), 1/u])
+6*Hlog(1,[1/mh2, 2/(mh2-r), u/mh2, 2/(mh2+r)])
-3*Hlog(1,[1/mh2, 2/(mh2-r), (s+t)/mh2, 1/u])
-3*Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2, 1/t])
-3*Hlog(1,[1/mh2, 2/(mh2+r), 0, (s+t)/mh2])
+2*Hlog(1,[1/mh2, 2/(mh2+r), 1/mh2, 1/t])
+2*Hlog(1,[1/mh2, 2/(mh2+r), 1/mh2, 1/u])
+3*Hlog(1,[1/mh2, 2/(mh2+r), 1/t, 1/t])
+3*Hlog(1,[1/mh2, 2/(mh2+r), 1/u, 1/u])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+t), 1/t])
-3*Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+t), 2/(mh2+r)])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+u), 1/u])
+6*Hlog(1,[1/mh2, 2/(mh2+r), u/mh2, 2/(mh2+r)])
-3*Hlog(1,[1/mh2, 2/(mh2+r), (s+t)/mh2, 1/u])
-3*Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2, 1/t])
-Hlog(1,[1/t, 0, 1, s/(s+t)])
-4*Hlog(1,[1/t, 0, 1, u/mh2])
+2*Hlog(1,[1/t, 0, 1, u/(t+u)])
+8*Hlog(1,[1/t, 0, 1, 2/(mh2-r)])
+8*Hlog(1,[1/t, 0, 1, 2/(mh2+r)])
-3*Hlog(1,[1/t, 0, u/mh2, 1])
+2*Hlog(1,[1/t, 0, u/mh2, u/(t+u)])
+6*Hlog(1,[1/t, 0, u/mh2, 2/(mh2-r)])
+6*Hlog(1,[1/t, 0, u/mh2, 2/(mh2+r)])
-Hlog(1,[1/t, 1/t, 0, s/(s+t)])
+12*Hlog(1,[1/t, 1/t, 0, u/mh2])
-15*Hlog(1,[1/t, 1/t, 1/t, u/(t+u)])
-15*Hlog(1,[1/t, 1/t, u/(t+u), 1])
-10*Hlog(1,[1/t, 1/t, u/(t+u), 1/t])
-12*Hlog(1,[1/t, 1/t, u/(t+u), u/mh2])
+7*Hlog(1,[1/t, 1/t, u/(t+u), u/(t+u)])
-Hlog(1,[1/t, 1/t, (s+u)/mh2, s/(s+t)])
+12*Hlog(1,[1/t, 1/t, (s+u)/mh2, u/mh2])
-12*Hlog(1,[1/t, 1/t, 2/(mh2-r), u/mh2])
-12*Hlog(1,[1/t, 1/t, 2/(mh2+r), u/mh2])
-Hlog(1,[1/t, 1/t, 2*s/(-t*u-ruts+s+t), 1])
-Hlog(1,[1/t, 1/t, 2*s/(-t*u+ruts+s+t), 1])
+15*Hlog(1,[1/t, 1/t, 1-1/u, 1])
+12*Hlog(1,[1/t, 1/t, 1-1/u, u/mh2])
-4*Hlog(1,[1/t, 1/t, 1-1/u, u/(t+u)])
-12*Hlog(1,[1/t, 1/t, 1-1/u, 2/(mh2-r)])
-12*Hlog(1,[1/t, 1/t, 1-1/u, 2/(mh2+r)])
+4*Hlog(1,[1/t, 1/t, 1-1/(s+u), 2/(mh2-r)])
+4*Hlog(1,[1/t, 1/t, 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[1/t, u/(t+u), 0, s/(s+t)])
+11*Hlog(1,[1/t, u/(t+u), 1, 1])
+2*Hlog(1,[1/t, u/(t+u), 1, s/(s+t)])
+4*Hlog(1,[1/t, u/(t+u), 1, u/mh2])
-2*Hlog(1,[1/t, u/(t+u), 1, u/(t+u)])
-12*Hlog(1,[1/t, u/(t+u), 1, 2/(mh2-r)])
-12*Hlog(1,[1/t, u/(t+u), 1, 2/(mh2+r)])
-9*Hlog(1,[1/t, u/(t+u), 1/t, 1/t])
+3*Hlog(1,[1/t, u/(t+u), 1/t, u/(t+u)])
+3*Hlog(1,[1/t, u/(t+u), u/mh2, 1])
-2*Hlog(1,[1/t, u/(t+u), u/mh2, u/(t+u)])
-6*Hlog(1,[1/t, u/(t+u), u/mh2, 2/(mh2-r)])
-6*Hlog(1,[1/t, u/(t+u), u/mh2, 2/(mh2+r)])
-Hlog(1,[1/t, u/(t+u), u/(t+u), 1])
+4*Hlog(1,[1/t, u/(t+u), u/(t+u), 1/t])
-Hlog(1,[1/t, u/(t+u), u/(t+u), u/mh2])
+2*Hlog(1,[1/t, u/(t+u), u/(t+u), u/(t+u)])
-Hlog(1,[1/t, u/(t+u), (s+u)/mh2, 1/t])
-Hlog(1,[1/t, u/(t+u), (s+u)/mh2, s/(s+t)])
-2*Hlog(1,[1/t, u/(t+u), (s+u)/mh2, u/(t+u)])
+4*Hlog(1,[1/t, u/(t+u), 2/(mh2-r), u/mh2])
+4*Hlog(1,[1/t, u/(t+u), 2/(mh2+r), u/mh2])
-15*Hlog(1,[1/t, u/(t+u), 1-1/u, 1])
-Hlog(1,[1/t, u/(t+u), 1-1/u, 1/t])
-11*Hlog(1,[1/t, u/(t+u), 1-1/u, u/mh2])
+3*Hlog(1,[1/t, u/(t+u), 1-1/u, u/(t+u)])
+12*Hlog(1,[1/t, u/(t+u), 1-1/u, 2/(mh2-r)])
+12*Hlog(1,[1/t, u/(t+u), 1-1/u, 2/(mh2+r)])
-Hlog(1,[1/t, (s+u)/mh2, 1, s/(s+t)])
-4*Hlog(1,[1/t, (s+u)/mh2, 1, u/mh2])
+2*Hlog(1,[1/t, (s+u)/mh2, 1, u/(t+u)])
+4*Hlog(1,[1/t, (s+u)/mh2, 1, 2/(mh2-r)])
+4*Hlog(1,[1/t, (s+u)/mh2, 1, 2/(mh2+r)])
+4*Hlog(1,[1/t, (s+u)/mh2, 1/t, u/(t+u)])
-3*Hlog(1,[1/t, (s+u)/mh2, u/mh2, 1])
+2*Hlog(1,[1/t, (s+u)/mh2, u/mh2, u/(t+u)])
+6*Hlog(1,[1/t, (s+u)/mh2, u/mh2, 2/(mh2-r)])
+6*Hlog(1,[1/t, (s+u)/mh2, u/mh2, 2/(mh2+r)])
+8*Hlog(1,[1/t, (s+u)/mh2, u/(t+u), 1])
+2*Hlog(1,[1/t, (s+u)/mh2, u/(t+u), 1/t])
+2*Hlog(1,[1/t, (s+u)/mh2, u/(t+u), u/mh2])
-4*Hlog(1,[1/t, (s+u)/mh2, u/(t+u), u/(t+u)])
-Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, u/mh2])
+7*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), u/mh2])
+7*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), u/mh2])
-4*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u), 2/(mh2-r)])
-4*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u), 2/(mh2+r)])
+4*Hlog(1,[1/t, 2/(mh2-r), 1, u/mh2])
-2*Hlog(1,[1/t, 2/(mh2-r), 1, u/(t+u)])
+2*Hlog(1,[1/t, 2/(mh2-r), 1/t, u/(t+u)])
+3*Hlog(1,[1/t, 2/(mh2-r), u/mh2, 1])
-2*Hlog(1,[1/t, 2/(mh2-r), u/mh2, u/(t+u)])
-6*Hlog(1,[1/t, 2/(mh2-r), u/mh2, 2/(mh2-r)])
-6*Hlog(1,[1/t, 2/(mh2-r), u/mh2, 2/(mh2+r)])
+4*Hlog(1,[1/t, 2/(mh2-r), u/(t+u), u/mh2])
-Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, 1])
-3*Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, u/mh2])
-3*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), u/mh2])
-3*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), u/mh2])
-3*Hlog(1,[1/t, 2/(mh2-r), 1-1/u, 1])
-Hlog(1,[1/t, 2/(mh2-r), 1-1/u, 1/t])
-4*Hlog(1,[1/t, 2/(mh2-r), 1-1/u, u/mh2])
+2*Hlog(1,[1/t, 2/(mh2-r), 1-1/u, u/(t+u)])
+3*Hlog(1,[1/t, 2/(mh2-r), 1-1/u, 2/(mh2-r)])
+3*Hlog(1,[1/t, 2/(mh2-r), 1-1/u, 2/(mh2+r)])
-Hlog(1,[1/t, 2/(mh2-r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[1/t, 2/(mh2-r), 1-1/(s+u), 2/(mh2+r)])
+4*Hlog(1,[1/t, 2/(mh2+r), 1, u/mh2])
-2*Hlog(1,[1/t, 2/(mh2+r), 1, u/(t+u)])
+2*Hlog(1,[1/t, 2/(mh2+r), 1/t, u/(t+u)])
+3*Hlog(1,[1/t, 2/(mh2+r), u/mh2, 1])
-2*Hlog(1,[1/t, 2/(mh2+r), u/mh2, u/(t+u)])
-6*Hlog(1,[1/t, 2/(mh2+r), u/mh2, 2/(mh2-r)])
-6*Hlog(1,[1/t, 2/(mh2+r), u/mh2, 2/(mh2+r)])
+4*Hlog(1,[1/t, 2/(mh2+r), u/(t+u), u/mh2])
-Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, 1])
-3*Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, u/mh2])
-3*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), u/mh2])
-3*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), u/mh2])
-3*Hlog(1,[1/t, 2/(mh2+r), 1-1/u, 1])
-Hlog(1,[1/t, 2/(mh2+r), 1-1/u, 1/t])
-4*Hlog(1,[1/t, 2/(mh2+r), 1-1/u, u/mh2])
+2*Hlog(1,[1/t, 2/(mh2+r), 1-1/u, u/(t+u)])
+3*Hlog(1,[1/t, 2/(mh2+r), 1-1/u, 2/(mh2-r)])
+3*Hlog(1,[1/t, 2/(mh2+r), 1-1/u, 2/(mh2+r)])
-Hlog(1,[1/t, 2/(mh2+r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[1/t, 2/(mh2+r), 1-1/(s+u), 2/(mh2+r)])
-11*Hlog(1,[1/t, 1-1/u, 1, 1])
-2*Hlog(1,[1/t, 1-1/u, 1, s/(s+t)])
-4*Hlog(1,[1/t, 1-1/u, 1, u/mh2])
+2*Hlog(1,[1/t, 1-1/u, 1, u/(t+u)])
+12*Hlog(1,[1/t, 1-1/u, 1, 2/(mh2-r)])
+12*Hlog(1,[1/t, 1-1/u, 1, 2/(mh2+r)])
-3*Hlog(1,[1/t, 1-1/u, u/mh2, 1])
+2*Hlog(1,[1/t, 1-1/u, u/mh2, u/(t+u)])
+6*Hlog(1,[1/t, 1-1/u, u/mh2, 2/(mh2-r)])
+6*Hlog(1,[1/t, 1-1/u, u/mh2, 2/(mh2+r)])
-Hlog(1,[1/t, 1-1/u, u/(t+u), u/(t+u)])
-Hlog(1,[1/t, 1-1/u, 2/(mh2-r), 1/t])
-4*Hlog(1,[1/t, 1-1/u, 2/(mh2-r), u/mh2])
-3*Hlog(1,[1/t, 1-1/u, 2/(mh2-r), 2/(mh2-r)])
-3*Hlog(1,[1/t, 1-1/u, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1/t, 1-1/u, 2/(mh2+r), 1/t])
-4*Hlog(1,[1/t, 1-1/u, 2/(mh2+r), u/mh2])
-3*Hlog(1,[1/t, 1-1/u, 2/(mh2+r), 2/(mh2-r)])
-3*Hlog(1,[1/t, 1-1/u, 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1/t, 1-1/u, 2*s/(-t*u-ruts+s+t), 1])
-Hlog(1,[1/t, 1-1/u, 2*s/(-t*u+ruts+s+t), 1])
+16*Hlog(1,[1/t, 1-1/u, 1-1/u, 1])
+11*Hlog(1,[1/t, 1-1/u, 1-1/u, u/mh2])
-3*Hlog(1,[1/t, 1-1/u, 1-1/u, u/(t+u)])
-12*Hlog(1,[1/t, 1-1/u, 1-1/u, 2/(mh2-r)])
-12*Hlog(1,[1/t, 1-1/u, 1-1/u, 2/(mh2+r)])
-4*Hlog(1,[1/t, 1-1/(s+u), 1, 2/(mh2-r)])
-4*Hlog(1,[1/t, 1-1/(s+u), 1, 2/(mh2+r)])
-2*Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, u/mh2])
-2*Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, 2/(mh2+r)])
+2*Hlog(1,[1/t, 1-1/(s+u), 2/(mh2-r), u/mh2])
+2*Hlog(1,[1/t, 1-1/(s+u), 2/(mh2+r), u/mh2])
-Hlog(1,[1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t)])
-5*Hlog(1,[1/t, 1-1/(s+u), 1-1/u, 1])
-2*Hlog(1,[1/t, 1-1/(s+u), 1-1/u, u/mh2])
+3*Hlog(1,[1/t, 1-1/(s+u), 1-1/u, 2/(mh2-r)])
+3*Hlog(1,[1/t, 1-1/(s+u), 1-1/u, 2/(mh2+r)])
+3*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u), 2/(mh2-r)])
+3*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[1/u, 0, 0, t/(t+u)])
+3*Hlog(1,[1/u, 0, t/(t+u), t/(t+u)])
-Hlog(1,[1/u, 0, t/(t+u), (s+t)/mh2])
-9*Hlog(1,[1/u, 1/u, 0, t/(t+u)])
+1504/9*Hlog(1,[1/u, 1/u, 1/u, 2/(mh2+r)])
+376/9*Hlog(1,[1/u, 1/u, 2/(mh2-r), 2/(mh2+r)])
+376/9*Hlog(1,[1/u, 1/u, 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1/u, 1/u, 2*s/(-t*u-rtus+s+u), 1])
-Hlog(1,[1/u, 1/u, 2*s/(-t*u+rtus+s+u), 1])
-Hlog(1,[1/u, 1/u, 1-1/t, 1])
+3*Hlog(1,[1/u, t/(t+u), 0, t/(t+u)])
-Hlog(1,[1/u, t/(t+u), 0, (s+t)/mh2])
-9*Hlog(1,[1/u, t/(t+u), 1/u, 1/u])
-Hlog(1,[1/u, t/(t+u), t/(t+u), 1])
-188/3*Hlog(1,[1/u, (s+t)/mh2, 1/u, 2/(mh2+r)])
-188/9*Hlog(1,[1/u, 2/(mh2-r), 1/u, 2/(mh2+r)])
+94/9*Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+94/9*Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
-188/9*Hlog(1,[1/u, 2/(mh2+r), 1/u, 2/(mh2+r)])
+94/9*Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+94/9*Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), 1])
-Hlog(1,[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), 1])
-Hlog(1,[1/u, 1-1/(s+t), 1-1/t, 1])
+6*Hlog(1,[mh2/(s+u), 1, 1, 1+t/s])
+2*Hlog(1,[mh2/(s+u), 1, mh2/(s+u), 1+t/s])
-6*Hlog(1,[mh2/(s+u), 1, (1-mh2)/(1-s-u), 1+t/s])
+4*Hlog(1,[mh2/(s+u), 1, 1+t/s, 1])
-2*Hlog(1,[mh2/(s+u), 1, 1+t/s, 1+t/s])
+2*Hlog(1,[mh2/(s+u), mh2/(s+u), 1, 1+t/s])
+2*Hlog(1,[mh2/(s+u), mh2/(s+u), 1+t/s, 1])
-6*Hlog(1,[mh2/(s+u), (1-mh2)/(1-s-u), 1, 1+t/s])
-6*Hlog(1,[mh2/(s+u), (1-mh2)/(1-s-u), 1+t/s, 1])
+2*Hlog(1,[mh2/(s+u), 1+t/s, 1, 1])
-2*Hlog(1,[mh2/(s+u), 1+t/s, 1, 1+t/s])
-2*Hlog(1,[mh2/(s+u), 1+t/s, 1+t/s, 1])
+4*Hlog(1,[t/(1-s-u), t/(1-s-u), 0, -t/s])
-4*Hlog(1,[t/(1-s-u), t/(1-s-u), -t/(s+u), -t/s])
-3*Hlog(1,[t/(1-s-u), -t/(s+u), 0, -t/s])
+2*Hlog(1,[u/(1-s-t), 0, u/(1-s-t), -u/s])
-16*Hlog(1,[u/(1-s-t), u/(1-s-t), u/(1-s-t), -u/s])
-4*Hlog(1,[u/(1-s-t), u/(1-s-t), -u/s, -u/s])
-Hlog(1,[u/(1-s-t), -u/s, 0, -u/s])
-Hlog(1,[u/(1-s-t), -u/s, -u/s, -u/s])
+6*Hlog(1,[u/(1-s-t), -u/(s+t), u/(1-s-t), -u/s])
+2*Hlog(1,[u/(1-s-t), -u/(s+t), -u/s, -u/s])
-7*Hlog(1,[(1-mh2)/(1-s-u), 1, 1, 1+t/s])
-2*Hlog(1,[(1-mh2)/(1-s-u), 1, mh2/(s+u), 1+t/s])
+6*Hlog(1,[(1-mh2)/(1-s-u), 1, (1-mh2)/(1-s-u), 1+t/s])
-4*Hlog(1,[(1-mh2)/(1-s-u), 1, 1+t/s, 1])
-2*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), 1, 1+t/s])
+2*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u), 1+t/s])
-6*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), (1-mh2)/(1-s-u), 1+t/s])
-4*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), 1+t/s, 1])
-2*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), 1+t/s, 1+t/s])
+4*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1, 1+t/s])
-8*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u), 1+t/s])
+16*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1+t/s])
+8*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1+t/s, 1])
+4*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1+t/s, 1+t/s])
-2*Hlog(1,[(1-mh2)/(1-s-u), 1+t/s, 1, 1])
+3*Hlog(1,[(1-mh2)/(1-s-u), 1+t/s, 1, 1+t/s])
+2*Hlog(1,[(1-mh2)/(1-s-u), 1+t/s, 1+t/s, 1])
-6*Hlog(1,[2/(mh2-r), 0, 1/mh2, 1/u])
-8*Hlog(1,[2/(mh2-r), 0, u/(t+u), 1])
-2*Hlog(1,[2/(mh2-r), 0, u/(t+u), 1/t])
-2*Hlog(1,[2/(mh2-r), 0, u/(t+u), u/mh2])
+4*Hlog(1,[2/(mh2-r), 0, u/(t+u), u/(t+u)])
-Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, s/(s+t)])
+3*Hlog(1,[2/(mh2-r), 0, 1-1/t, 1/u])
-3*Hlog(1,[2/(mh2-r), 0, 1-1/t, t/(t+u)])
-3*Hlog(1,[2/(mh2-r), 1, 0, 1/u])
+2*Hlog(1,[2/(mh2-r), 1, 0, t/(t+u)])
-Hlog(1,[2/(mh2-r), 1, 1, s/(s+t)])
+2*Hlog(1,[2/(mh2-r), 1, 1, u/mh2])
+3*Hlog(1,[2/(mh2-r), 1, u/mh2, 1])
-2*Hlog(1,[2/(mh2-r), 1, u/mh2, u/mh2])
-6*Hlog(1,[2/(mh2-r), 1, u/mh2, 2/(mh2+r)])
+8*Hlog(1,[2/(mh2-r), 1, u/(t+u), 1])
+2*Hlog(1,[2/(mh2-r), 1, u/(t+u), 1/t])
+2*Hlog(1,[2/(mh2-r), 1, u/(t+u), u/mh2])
-4*Hlog(1,[2/(mh2-r), 1, u/(t+u), u/(t+u)])
+2*Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, u/mh2])
+2*Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), 1, 1-1/t, 1])
-27*Hlog(1,[2/(mh2-r), 1, 1-1/u, 1])
-2*Hlog(1,[2/(mh2-r), 1, 1-1/u, 1/t])
+4*Hlog(1,[2/(mh2-r), 1, 1-1/u, u/(t+u)])
+4*Hlog(1,[2/(mh2-r), 1, 1-1/(s+u), 2/(mh2-r)])
+4*Hlog(1,[2/(mh2-r), 1, 1-1/(s+u), 2/(mh2+r)])
+8*Hlog(1,[2/(mh2-r), 1/mh2, 1/mh2, 1/t])
+8*Hlog(1,[2/(mh2-r), 1/mh2, 1/mh2, 1/u])
+6*Hlog(1,[2/(mh2-r), 1/mh2, 1/t, 1/t])
+6*Hlog(1,[2/(mh2-r), 1/mh2, 1/u, 1/u])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+t), 1/t])
-6*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+u), 1/u])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r), 1/t])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r), 1/u])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r), 1/t])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r), 1/u])
-6*Hlog(1,[2/(mh2-r), 1/t, 0, u/mh2])
+5*Hlog(1,[2/(mh2-r), 1/t, 0, u/(t+u)])
+6*Hlog(1,[2/(mh2-r), 1/t, 1/t, u/(t+u)])
+8*Hlog(1,[2/(mh2-r), 1/t, u/(t+u), 1])
+3*Hlog(1,[2/(mh2-r), 1/t, u/(t+u), 1/t])
+6*Hlog(1,[2/(mh2-r), 1/t, u/(t+u), u/mh2])
-4*Hlog(1,[2/(mh2-r), 1/t, u/(t+u), u/(t+u)])
-6*Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, u/mh2])
+6*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), u/mh2])
+6*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t), s/(s+t)])
-8*Hlog(1,[2/(mh2-r), 1/t, 1-1/u, 1])
-6*Hlog(1,[2/(mh2-r), 1/t, 1-1/u, u/mh2])
+2*Hlog(1,[2/(mh2-r), 1/t, 1-1/u, u/(t+u)])
+6*Hlog(1,[2/(mh2-r), 1/t, 1-1/u, 2/(mh2-r)])
+6*Hlog(1,[2/(mh2-r), 1/t, 1-1/u, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u), 2/(mh2+r)])
+3*Hlog(1,[2/(mh2-r), 1/u, 0, t/(t+u)])
-752/9*Hlog(1,[2/(mh2-r), 1/u, 1/u, 2/(mh2+r)])
+3*Hlog(1,[2/(mh2-r), 1/u, t/(t+u), 1/u])
-188/9*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r), 2/(mh2+r)])
-188/9*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 1/(s+t), 1/t, 1/t])
-2*Hlog(1,[2/(mh2-r), 1/(s+t), 1/(s+t), 1/t])
-9*Hlog(1,[2/(mh2-r), 1/(s+t), 1/(s+t), 2/(mh2+r)])
+6*Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 1/(s+u), 1/u, 1/u])
-2*Hlog(1,[2/(mh2-r), 1/(s+u), 1/(s+u), 1/u])
+3*Hlog(1,[2/(mh2-r), t/mh2, 1/(s+u), 1/u])
-Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2, 1])
-Hlog(1,[2/(mh2-r), t/mh2, 1-1/t, 1])
-2*Hlog(1,[2/(mh2-r), u/mh2, 0, 1/t])
-Hlog(1,[2/(mh2-r), u/mh2, 1, s/(s+t)])
+3*Hlog(1,[2/(mh2-r), u/mh2, 1/(s+t), 1/t])
+12*Hlog(1,[2/(mh2-r), u/mh2, 1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), u/mh2, u/mh2, u/mh2])
+8*Hlog(1,[2/(mh2-r), u/mh2, u/(t+u), 1])
+2*Hlog(1,[2/(mh2-r), u/mh2, u/(t+u), 1/t])
+2*Hlog(1,[2/(mh2-r), u/mh2, u/(t+u), u/mh2])
-4*Hlog(1,[2/(mh2-r), u/mh2, u/(t+u), u/(t+u)])
-Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2, 1])
+2*Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), 1/t])
+6*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), 1/t])
+6*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), 2/(mh2+r)])
-27*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, 1])
-2*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, 1/t])
+4*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, u/(t+u)])
+188/3*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, s/(s+t)])
+4*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1, u/mh2])
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1, u/(t+u)])
-4*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1, 2/(mh2-r)])
-4*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1, 2/(mh2+r)])
-4*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, u/(t+u)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/mh2, 1])
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/mh2, u/(t+u)])
-6*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/mh2, 2/(mh2-r)])
-6*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/mh2, 2/(mh2+r)])
-8*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u), 1])
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u), 1/t])
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u), u/mh2])
+4*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u), u/(t+u)])
-7*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), u/mh2])
-7*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), u/mh2])
+4*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 2/(mh2-r)])
+4*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/mh2, 1/t])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/mh2, 1/u])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, u/(t+u)])
-188/9*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+t), 1/t])
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+u), 1/u])
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, 1])
+6*Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, u/mh2])
+7*Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1])
+10*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, 1])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/mh2, 1/t])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/mh2, 1/u])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, u/(t+u)])
-188/9*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+t), 1/t])
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+u), 1/u])
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, 1])
+6*Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, u/mh2])
+7*Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1])
+7*Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1])
+10*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, 1])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 2/(mh2+r)])
-4*Hlog(1,[2/(mh2-r), 1-1/mh2, 1, u/mh2])
+4*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2-r), u/mh2])
+4*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2+r), u/mh2])
-8*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/u, 1])
-4*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/u, u/mh2])
+6*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/u, 2/(mh2-r)])
+6*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/u, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 2/(mh2+r)])
+3*Hlog(1,[2/(mh2-r), 1-1/t, 0, 1/u])
-3*Hlog(1,[2/(mh2-r), 1-1/t, 0, t/(t+u)])
+3*Hlog(1,[2/(mh2-r), 1-1/t, 1/u, 1/u])
-Hlog(1,[2/(mh2-r), 1-1/t, 1/(s+u), 1/u])
-3*Hlog(1,[2/(mh2-r), 1-1/t, t/(t+u), 1/u])
+2*Hlog(1,[2/(mh2-r), 1-1/t, 1-1/t, 1/u])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 1, s/(s+t)])
+3*Hlog(1,[2/(mh2-r), 1-1/u, 1/t, 1/t])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1/t, u/(t+u)])
-Hlog(1,[2/(mh2-r), 1-1/u, 1/(s+t), 1/t])
-6*Hlog(1,[2/(mh2-r), 1-1/u, 1/(s+t), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, 1])
+6*Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, 2/(mh2+r)])
-8*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u), 1])
-3*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u), 1/t])
-6*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u), u/mh2])
+4*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u), u/(t+u)])
-14*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), 1])
-Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), 2/(mh2+r)])
-14*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t)])
+40*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, 1])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, 1/t])
-6*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, u/(t+u)])
-4*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1, s/(s+t)])
+4*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1, 2/(mh2-r)])
+4*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, s/(s+t)])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, u/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1])
+5*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/u, 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/u, 1/t])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/u, u/mh2])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/u, 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/u, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 2/(mh2+r)])
-6*Hlog(1,[2/(mh2+r), 0, 1/mh2, 1/u])
-8*Hlog(1,[2/(mh2+r), 0, u/(t+u), 1])
-2*Hlog(1,[2/(mh2+r), 0, u/(t+u), 1/t])
-2*Hlog(1,[2/(mh2+r), 0, u/(t+u), u/mh2])
+4*Hlog(1,[2/(mh2+r), 0, u/(t+u), u/(t+u)])
-Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, s/(s+t)])
+3*Hlog(1,[2/(mh2+r), 0, 1-1/t, 1/u])
-3*Hlog(1,[2/(mh2+r), 0, 1-1/t, t/(t+u)])
-3*Hlog(1,[2/(mh2+r), 1, 0, 1/u])
+2*Hlog(1,[2/(mh2+r), 1, 0, t/(t+u)])
-Hlog(1,[2/(mh2+r), 1, 1, s/(s+t)])
+2*Hlog(1,[2/(mh2+r), 1, 1, u/mh2])
+3*Hlog(1,[2/(mh2+r), 1, u/mh2, 1])
-2*Hlog(1,[2/(mh2+r), 1, u/mh2, u/mh2])
-6*Hlog(1,[2/(mh2+r), 1, u/mh2, 2/(mh2+r)])
+8*Hlog(1,[2/(mh2+r), 1, u/(t+u), 1])
+2*Hlog(1,[2/(mh2+r), 1, u/(t+u), 1/t])
+2*Hlog(1,[2/(mh2+r), 1, u/(t+u), u/mh2])
-4*Hlog(1,[2/(mh2+r), 1, u/(t+u), u/(t+u)])
+2*Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, u/mh2])
+2*Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), 1, 1-1/t, 1])
-27*Hlog(1,[2/(mh2+r), 1, 1-1/u, 1])
-2*Hlog(1,[2/(mh2+r), 1, 1-1/u, 1/t])
+4*Hlog(1,[2/(mh2+r), 1, 1-1/u, u/(t+u)])
+4*Hlog(1,[2/(mh2+r), 1, 1-1/(s+u), 2/(mh2-r)])
+4*Hlog(1,[2/(mh2+r), 1, 1-1/(s+u), 2/(mh2+r)])
+8*Hlog(1,[2/(mh2+r), 1/mh2, 1/mh2, 1/t])
+8*Hlog(1,[2/(mh2+r), 1/mh2, 1/mh2, 1/u])
+6*Hlog(1,[2/(mh2+r), 1/mh2, 1/t, 1/t])
+6*Hlog(1,[2/(mh2+r), 1/mh2, 1/u, 1/u])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+t), 1/t])
-6*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+u), 1/u])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r), 1/t])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r), 1/u])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r), 1/t])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r), 1/u])
-6*Hlog(1,[2/(mh2+r), 1/t, 0, u/mh2])
+5*Hlog(1,[2/(mh2+r), 1/t, 0, u/(t+u)])
+6*Hlog(1,[2/(mh2+r), 1/t, 1/t, u/(t+u)])
+8*Hlog(1,[2/(mh2+r), 1/t, u/(t+u), 1])
+3*Hlog(1,[2/(mh2+r), 1/t, u/(t+u), 1/t])
+6*Hlog(1,[2/(mh2+r), 1/t, u/(t+u), u/mh2])
-4*Hlog(1,[2/(mh2+r), 1/t, u/(t+u), u/(t+u)])
-6*Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, u/mh2])
+6*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), u/mh2])
+6*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t), s/(s+t)])
-8*Hlog(1,[2/(mh2+r), 1/t, 1-1/u, 1])
-6*Hlog(1,[2/(mh2+r), 1/t, 1-1/u, u/mh2])
+2*Hlog(1,[2/(mh2+r), 1/t, 1-1/u, u/(t+u)])
+6*Hlog(1,[2/(mh2+r), 1/t, 1-1/u, 2/(mh2-r)])
+6*Hlog(1,[2/(mh2+r), 1/t, 1-1/u, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u), 2/(mh2+r)])
+3*Hlog(1,[2/(mh2+r), 1/u, 0, t/(t+u)])
-752/9*Hlog(1,[2/(mh2+r), 1/u, 1/u, 2/(mh2+r)])
+3*Hlog(1,[2/(mh2+r), 1/u, t/(t+u), 1/u])
-188/9*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r), 2/(mh2+r)])
-188/9*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), 1/(s+t), 1/t, 1/t])
-2*Hlog(1,[2/(mh2+r), 1/(s+t), 1/(s+t), 1/t])
-9*Hlog(1,[2/(mh2+r), 1/(s+t), 1/(s+t), 2/(mh2+r)])
+6*Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), 1/(s+u), 1/u, 1/u])
-2*Hlog(1,[2/(mh2+r), 1/(s+u), 1/(s+u), 1/u])
+3*Hlog(1,[2/(mh2+r), t/mh2, 1/(s+u), 1/u])
-Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2, 1])
-Hlog(1,[2/(mh2+r), t/mh2, 1-1/t, 1])
-2*Hlog(1,[2/(mh2+r), u/mh2, 0, 1/t])
-Hlog(1,[2/(mh2+r), u/mh2, 1, s/(s+t)])
+3*Hlog(1,[2/(mh2+r), u/mh2, 1/(s+t), 1/t])
+12*Hlog(1,[2/(mh2+r), u/mh2, 1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), u/mh2, u/mh2, u/mh2])
+8*Hlog(1,[2/(mh2+r), u/mh2, u/(t+u), 1])
+2*Hlog(1,[2/(mh2+r), u/mh2, u/(t+u), 1/t])
+2*Hlog(1,[2/(mh2+r), u/mh2, u/(t+u), u/mh2])
-4*Hlog(1,[2/(mh2+r), u/mh2, u/(t+u), u/(t+u)])
-Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2, 1])
+2*Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), 1/t])
+6*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), 1/t])
+6*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), 2/(mh2+r)])
-27*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, 1])
-2*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, 1/t])
+4*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, u/(t+u)])
+188/3*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, s/(s+t)])
+4*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1, u/mh2])
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1, u/(t+u)])
-4*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1, 2/(mh2-r)])
-4*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1, 2/(mh2+r)])
-4*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, u/(t+u)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/mh2, 1])
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/mh2, u/(t+u)])
-6*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/mh2, 2/(mh2-r)])
-6*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/mh2, 2/(mh2+r)])
-8*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u), 1])
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u), 1/t])
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u), u/mh2])
+4*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u), u/(t+u)])
-7*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), u/mh2])
-7*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), u/mh2])
+4*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 2/(mh2-r)])
+4*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/mh2, 1/t])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/mh2, 1/u])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, u/(t+u)])
-188/9*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+t), 1/t])
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+u), 1/u])
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, 1])
+6*Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, u/mh2])
+7*Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1])
+7*Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1])
+10*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, 1])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/mh2, 1/t])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/mh2, 1/u])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, u/(t+u)])
-188/9*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+t), 1/t])
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+u), 1/u])
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, 1])
+6*Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, u/mh2])
+7*Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1])
+10*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, 1])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 2/(mh2+r)])
-4*Hlog(1,[2/(mh2+r), 1-1/mh2, 1, u/mh2])
+4*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2-r), u/mh2])
+4*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2+r), u/mh2])
-8*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/u, 1])
-4*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/u, u/mh2])
+6*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/u, 2/(mh2-r)])
+6*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/u, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 2/(mh2+r)])
+3*Hlog(1,[2/(mh2+r), 1-1/t, 0, 1/u])
-3*Hlog(1,[2/(mh2+r), 1-1/t, 0, t/(t+u)])
+3*Hlog(1,[2/(mh2+r), 1-1/t, 1/u, 1/u])
-Hlog(1,[2/(mh2+r), 1-1/t, 1/(s+u), 1/u])
-3*Hlog(1,[2/(mh2+r), 1-1/t, t/(t+u), 1/u])
+2*Hlog(1,[2/(mh2+r), 1-1/t, 1-1/t, 1/u])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 1, s/(s+t)])
+3*Hlog(1,[2/(mh2+r), 1-1/u, 1/t, 1/t])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1/t, u/(t+u)])
-Hlog(1,[2/(mh2+r), 1-1/u, 1/(s+t), 1/t])
-6*Hlog(1,[2/(mh2+r), 1-1/u, 1/(s+t), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, 1])
+6*Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, 2/(mh2+r)])
-8*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u), 1])
-3*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u), 1/t])
-6*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u), u/mh2])
+4*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u), u/(t+u)])
-14*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), 1])
-Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), 2/(mh2+r)])
-14*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t)])
+40*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, 1])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, 1/t])
-6*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, u/(t+u)])
-4*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1, s/(s+t)])
+4*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1, 2/(mh2-r)])
+4*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, s/(s+t)])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, u/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), u/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1])
+5*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/u, 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/u, 1/t])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/u, u/mh2])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/u, 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/u, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 2/(mh2+r)])
+2*Hlog(1,[1-1/mh2, 1, 1, s/(s+t)])
-2*Hlog(1,[1-1/mh2, 1, 1, u/mh2])
-3*Hlog(1,[1-1/mh2, 1, u/mh2, 1])
+2*Hlog(1,[1-1/mh2, 1, u/mh2, u/mh2])
+6*Hlog(1,[1-1/mh2, 1, u/mh2, 2/(mh2-r)])
+6*Hlog(1,[1-1/mh2, 1, u/mh2, 2/(mh2+r)])
-2*Hlog(1,[1-1/mh2, 1, (s+u)/mh2, u/mh2])
-2*Hlog(1,[1-1/mh2, 1, (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/mh2, 1, (s+u)/mh2, 2/(mh2+r)])
+12*Hlog(1,[1-1/mh2, 1, 2/(mh2-r), u/mh2])
+12*Hlog(1,[1-1/mh2, 1, 2/(mh2+r), u/mh2])
-Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+ruts+s+t), s/(s+t)])
-12*Hlog(1,[1-1/mh2, 1, 1-1/u, 1])
-8*Hlog(1,[1-1/mh2, 1, 1-1/u, u/mh2])
+12*Hlog(1,[1-1/mh2, 1, 1-1/u, 2/(mh2-r)])
+12*Hlog(1,[1-1/mh2, 1, 1-1/u, 2/(mh2+r)])
-4*Hlog(1,[1-1/mh2, 1, 1-1/(s+u), 2/(mh2-r)])
-4*Hlog(1,[1-1/mh2, 1, 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 0, s/(s+t)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1, s/(s+t)])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1, u/mh2])
+3*Hlog(1,[1-1/mh2, 2/(mh2-r), u/mh2, 1])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), u/mh2, u/mh2])
-6*Hlog(1,[1-1/mh2, 2/(mh2-r), u/mh2, 2/(mh2-r)])
-6*Hlog(1,[1-1/mh2, 2/(mh2-r), u/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, s/(s+t)])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, u/mh2])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2-r), u/mh2])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2+r), u/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1])
-3*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/u, 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/u, 1/t])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/u, u/mh2])
+3*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/u, 2/(mh2-r)])
+3*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/u, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 0, s/(s+t)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1, s/(s+t)])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1, u/mh2])
+3*Hlog(1,[1-1/mh2, 2/(mh2+r), u/mh2, 1])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), u/mh2, u/mh2])
-6*Hlog(1,[1-1/mh2, 2/(mh2+r), u/mh2, 2/(mh2-r)])
-6*Hlog(1,[1-1/mh2, 2/(mh2+r), u/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, s/(s+t)])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, u/mh2])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2-r), u/mh2])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2+r), u/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1])
-3*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/u, 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/u, 1/t])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/u, u/mh2])
+3*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/u, 2/(mh2-r)])
+3*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/u, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 2/(mh2+r)])
+8*Hlog(1,[1-1/mh2, 1-1/mh2, 1, u/mh2])
-8*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2-r), u/mh2])
-8*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2+r), u/mh2])
+10*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/u, 1])
+8*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/u, u/mh2])
-12*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/u, 2/(mh2-r)])
-12*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/u, 2/(mh2+r)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+u), 2/(mh2-r)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), 1])
-Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), 1])
-11*Hlog(1,[1-1/mh2, 1-1/u, 1, 1])
-2*Hlog(1,[1-1/mh2, 1-1/u, 1, s/(s+t)])
-2*Hlog(1,[1-1/mh2, 1-1/u, 1, u/mh2])
+12*Hlog(1,[1-1/mh2, 1-1/u, 1, 2/(mh2-r)])
+12*Hlog(1,[1-1/mh2, 1-1/u, 1, 2/(mh2+r)])
-3*Hlog(1,[1-1/mh2, 1-1/u, u/mh2, 1])
+2*Hlog(1,[1-1/mh2, 1-1/u, u/mh2, u/mh2])
+6*Hlog(1,[1-1/mh2, 1-1/u, u/mh2, 2/(mh2-r)])
+6*Hlog(1,[1-1/mh2, 1-1/u, u/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2-r), 1/t])
-4*Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2-r), u/mh2])
-3*Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2-r), 2/(mh2-r)])
-3*Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2+r), 1/t])
-4*Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2+r), u/mh2])
-3*Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2+r), 2/(mh2-r)])
-3*Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t), 1])
-Hlog(1,[1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t), 1])
+10*Hlog(1,[1-1/mh2, 1-1/u, 1-1/u, 1])
+8*Hlog(1,[1-1/mh2, 1-1/u, 1-1/u, u/mh2])
-12*Hlog(1,[1-1/mh2, 1-1/u, 1-1/u, 2/(mh2-r)])
-12*Hlog(1,[1-1/mh2, 1-1/u, 1-1/u, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t, 1])
-4*Hlog(1,[1-1/mh2, 1-1/(s+u), 1, 2/(mh2-r)])
-4*Hlog(1,[1-1/mh2, 1-1/(s+u), 1, 2/(mh2+r)])
-2*Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, u/mh2])
-2*Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 2/(mh2+r)])
+2*Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2-r), u/mh2])
+2*Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2+r), u/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t)])
-3*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/u, 1])
-2*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/u, u/mh2])
+3*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/u, 2/(mh2-r)])
+3*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/u, 2/(mh2+r)])
+3*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 2/(mh2-r)])
+3*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[1-1/t, 0, 1, 1-1/t])
-9*Hlog(1,[1-1/t, 0, 1/u, 1/u])
+3*Hlog(1,[1-1/t, 0, 1/u, t/(t+u)])
+3*Hlog(1,[1-1/t, 0, 1/(s+u), 1/u])
+9*Hlog(1,[1-1/t, 0, t/(t+u), 1/u])
-3*Hlog(1,[1-1/t, 0, t/(t+u), t/(t+u)])
-6*Hlog(1,[1-1/t, 0, 1-1/t, 1/u])
+6*Hlog(1,[1-1/t, 0, 1-1/t, t/(t+u)])
-Hlog(1,[1-1/t, 1, 0, (s+t)/mh2])
-Hlog(1,[1-1/t, 1, 0, 1-1/t])
-Hlog(1,[1-1/t, 1, 2*s/(-t*u-rtus+s+u), 1])
-Hlog(1,[1-1/t, 1, 2*s/(-t*u+rtus+s+u), 1])
+3*Hlog(1,[1-1/t, 1/u, 0, t/(t+u)])
-Hlog(1,[1-1/t, 1/u, 0, (s+t)/mh2])
-9*Hlog(1,[1-1/t, 1/u, 1/u, 1/u])
-Hlog(1,[1-1/t, 1/u, t/(t+u), 1])
-Hlog(1,[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), 1])
-Hlog(1,[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), 1])
+3*Hlog(1,[1-1/t, 1/(s+u), 1/u, 1/u])
+2*Hlog(1,[1-1/t, 1/(s+u), 1/(s+u), 1/u])
-Hlog(1,[1-1/t, 1/(s+u), 1-1/t, 1/u])
-Hlog(1,[1-1/t, t/mh2, 0, (s+t)/mh2])
-3*Hlog(1,[1-1/t, t/mh2, 1/(s+u), 1/u])
-3*Hlog(1,[1-1/t, t/(t+u), 0, t/(t+u)])
+9*Hlog(1,[1-1/t, t/(t+u), 1/u, 1/u])
-Hlog(1,[1-1/t, t/(t+u), (s+t)/mh2, 1])
-Hlog(1,[1-1/t, t/(t+u), 1-1/t, 1])
-Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2, 1])
-Hlog(1,[1-1/t, 2/(mh2-r), 1-1/t, 1])
-Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2, 1])
-Hlog(1,[1-1/t, 2/(mh2+r), 1-1/t, 1])
-6*Hlog(1,[1-1/t, 1-1/t, 0, 1/u])
+6*Hlog(1,[1-1/t, 1-1/t, 0, t/(t+u)])
-6*Hlog(1,[1-1/t, 1-1/t, 1/u, 1/u])
+2*Hlog(1,[1-1/t, 1-1/t, 1/(s+u), 1/u])
+6*Hlog(1,[1-1/t, 1-1/t, t/(t+u), 1/u])
-4*Hlog(1,[1-1/t, 1-1/t, 1-1/t, 1/u])
+1/3*Hlog(1,[1-1/u, 0, 1, 1-1/u])
+2*Hlog(1,[1-1/u, 1, 0, 1/t])
-Hlog(1,[1-1/u, 1, 0, s/(s+t)])
+1/3*Hlog(1,[1-1/u, 1, 0, 1-1/u])
-Hlog(1,[1-1/u, 1, 1, s/(s+t)])
-8*Hlog(1,[1-1/u, 1, u/(t+u), 1])
-2*Hlog(1,[1-1/u, 1, u/(t+u), 1/t])
-2*Hlog(1,[1-1/u, 1, u/(t+u), u/mh2])
+4*Hlog(1,[1-1/u, 1, u/(t+u), u/(t+u)])
-Hlog(1,[1-1/u, 1, (s+u)/mh2, 1/t])
-Hlog(1,[1-1/u, 1, (s+u)/mh2, s/(s+t)])
-2*Hlog(1,[1-1/u, 1, (s+u)/mh2, u/(t+u)])
-Hlog(1,[1-1/u, 1, 2*s/(-t*u-ruts+s+t), 1])
-Hlog(1,[1-1/u, 1, 2*s/(-t*u+ruts+s+t), 1])
+2*Hlog(1,[1-1/u, 1, 1-1/u, 1/t])
-4*Hlog(1,[1-1/u, 1, 1-1/u, u/(t+u)])
-12*Hlog(1,[1-1/u, 1, 1-1/u, 2/(mh2+r)])
-Hlog(1,[1-1/u, 1/t, 0, s/(s+t)])
-9*Hlog(1,[1-1/u, 1/t, 1/t, 1/t])
+3*Hlog(1,[1-1/u, 1/t, 1/t, u/(t+u)])
-Hlog(1,[1-1/u, 1/t, u/(t+u), 1])
+4*Hlog(1,[1-1/u, 1/t, u/(t+u), 1/t])
-Hlog(1,[1-1/u, 1/t, (s+u)/mh2, 1/t])
-Hlog(1,[1-1/u, 1/t, (s+u)/mh2, s/(s+t)])
-2*Hlog(1,[1-1/u, 1/t, (s+u)/mh2, u/(t+u)])
-Hlog(1,[1-1/u, 1/t, 2*s/(-t*u-ruts+s+t), 1])
-Hlog(1,[1-1/u, 1/t, 2*s/(-t*u+ruts+s+t), 1])
-Hlog(1,[1-1/u, 1/t, 1-1/u, 1/t])
+3*Hlog(1,[1-1/u, 1/(s+t), 1/t, 1/t])
+2*Hlog(1,[1-1/u, 1/(s+t), 1/(s+t), 1/t])
+9*Hlog(1,[1-1/u, 1/(s+t), 1/(s+t), 2/(mh2+r)])
-6*Hlog(1,[1-1/u, 1/(s+t), u/mh2, 2/(mh2+r)])
+3*Hlog(1,[1-1/u, 1/(s+t), 2/(mh2-r), 2/(mh2+r)])
+3*Hlog(1,[1-1/u, 1/(s+t), 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1-1/u, 1/(s+t), 1-1/u, 1/t])
+2*Hlog(1,[1-1/u, u/mh2, 0, 1/t])
-Hlog(1,[1-1/u, u/mh2, 0, s/(s+t)])
-3*Hlog(1,[1-1/u, u/mh2, 1/(s+t), 1/t])
-12*Hlog(1,[1-1/u, u/mh2, 1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[1-1/u, u/mh2, u/mh2, u/mh2])
-8*Hlog(1,[1-1/u, u/mh2, u/(t+u), 1])
-2*Hlog(1,[1-1/u, u/mh2, u/(t+u), 1/t])
-2*Hlog(1,[1-1/u, u/mh2, u/(t+u), u/mh2])
+4*Hlog(1,[1-1/u, u/mh2, u/(t+u), u/(t+u)])
-Hlog(1,[1-1/u, u/mh2, (s+u)/mh2, 1/t])
-Hlog(1,[1-1/u, u/mh2, (s+u)/mh2, s/(s+t)])
-2*Hlog(1,[1-1/u, u/mh2, (s+u)/mh2, u/(t+u)])
-6*Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), 2/(mh2+r)])
-6*Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), 2/(mh2+r)])
+27*Hlog(1,[1-1/u, u/mh2, 1-1/u, 1])
+2*Hlog(1,[1-1/u, u/mh2, 1-1/u, 1/t])
-4*Hlog(1,[1-1/u, u/mh2, 1-1/u, u/(t+u)])
-11*Hlog(1,[1-1/u, u/(t+u), 1, 1])
-2*Hlog(1,[1-1/u, u/(t+u), 1, s/(s+t)])
-4*Hlog(1,[1-1/u, u/(t+u), 1, u/mh2])
+2*Hlog(1,[1-1/u, u/(t+u), 1, u/(t+u)])
+12*Hlog(1,[1-1/u, u/(t+u), 1, 2/(mh2-r)])
+12*Hlog(1,[1-1/u, u/(t+u), 1, 2/(mh2+r)])
+9*Hlog(1,[1-1/u, u/(t+u), 1/t, 1/t])
-3*Hlog(1,[1-1/u, u/(t+u), 1/t, u/(t+u)])
-3*Hlog(1,[1-1/u, u/(t+u), u/mh2, 1])
+2*Hlog(1,[1-1/u, u/(t+u), u/mh2, u/(t+u)])
+6*Hlog(1,[1-1/u, u/(t+u), u/mh2, 2/(mh2-r)])
+6*Hlog(1,[1-1/u, u/(t+u), u/mh2, 2/(mh2+r)])
-4*Hlog(1,[1-1/u, u/(t+u), u/(t+u), 1/t])
-2*Hlog(1,[1-1/u, u/(t+u), u/(t+u), u/(t+u)])
-Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2, 1])
+2*Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2, u/(t+u)])
-Hlog(1,[1-1/u, u/(t+u), 2/(mh2-r), 1/t])
-4*Hlog(1,[1-1/u, u/(t+u), 2/(mh2-r), u/mh2])
-Hlog(1,[1-1/u, u/(t+u), 2/(mh2+r), 1/t])
-4*Hlog(1,[1-1/u, u/(t+u), 2/(mh2+r), u/mh2])
+15*Hlog(1,[1-1/u, u/(t+u), 1-1/u, 1])
+11*Hlog(1,[1-1/u, u/(t+u), 1-1/u, u/mh2])
-3*Hlog(1,[1-1/u, u/(t+u), 1-1/u, u/(t+u)])
-12*Hlog(1,[1-1/u, u/(t+u), 1-1/u, 2/(mh2-r)])
-12*Hlog(1,[1-1/u, u/(t+u), 1-1/u, 2/(mh2+r)])
-2*Hlog(1,[1-1/u, 2/(mh2-r), 1/t, u/(t+u)])
-3*Hlog(1,[1-1/u, 2/(mh2-r), 1/(s+t), 2/(mh2+r)])
-6*Hlog(1,[1-1/u, 2/(mh2-r), u/mh2, 1])
+2*Hlog(1,[1-1/u, 2/(mh2-r), u/mh2, u/mh2])
+12*Hlog(1,[1-1/u, 2/(mh2-r), u/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2-r), u/(t+u), 1/t])
-4*Hlog(1,[1-1/u, 2/(mh2-r), u/(t+u), u/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2, 1])
+2*Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2, u/(t+u)])
+7*Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), 1])
+2*Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+7*Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), 1])
+2*Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), s/(s+t)])
+13*Hlog(1,[1-1/u, 2/(mh2-r), 1-1/u, 1])
-2*Hlog(1,[1-1/u, 2/(mh2-r), 1-1/u, u/(t+u)])
-4*Hlog(1,[1-1/u, 2/(mh2-r), 1-1/u, 2/(mh2+r)])
-2*Hlog(1,[1-1/u, 2/(mh2+r), 1/t, u/(t+u)])
-3*Hlog(1,[1-1/u, 2/(mh2+r), 1/(s+t), 2/(mh2+r)])
-6*Hlog(1,[1-1/u, 2/(mh2+r), u/mh2, 1])
+2*Hlog(1,[1-1/u, 2/(mh2+r), u/mh2, u/mh2])
+12*Hlog(1,[1-1/u, 2/(mh2+r), u/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2+r), u/(t+u), 1/t])
-4*Hlog(1,[1-1/u, 2/(mh2+r), u/(t+u), u/mh2])
-Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2, 1])
+2*Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2, u/(t+u)])
+7*Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), 1])
+2*Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+7*Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), 1])
+2*Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1/t])
-Hlog(1,[1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), s/(s+t)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1/t])
-Hlog(1,[1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), s/(s+t)])
+13*Hlog(1,[1-1/u, 2/(mh2+r), 1-1/u, 1])
-2*Hlog(1,[1-1/u, 2/(mh2+r), 1-1/u, u/(t+u)])
-4*Hlog(1,[1-1/u, 2/(mh2+r), 1-1/u, 2/(mh2+r)])
-6*Hlog(1,[1-1/u, 1-1/u, 1/t, 1/t])
+4*Hlog(1,[1-1/u, 1-1/u, 1/t, u/(t+u)])
+2*Hlog(1,[1-1/u, 1-1/u, 1/(s+t), 1/t])
+12*Hlog(1,[1-1/u, 1-1/u, 1/(s+t), 2/(mh2+r)])
+12*Hlog(1,[1-1/u, 1-1/u, u/mh2, 1])
-2*Hlog(1,[1-1/u, 1-1/u, u/mh2, u/mh2])
-24*Hlog(1,[1-1/u, 1-1/u, u/mh2, 2/(mh2+r)])
+16*Hlog(1,[1-1/u, 1-1/u, u/(t+u), 1])
+6*Hlog(1,[1-1/u, 1-1/u, u/(t+u), 1/t])
+11*Hlog(1,[1-1/u, 1-1/u, u/(t+u), u/mh2])
-7*Hlog(1,[1-1/u, 1-1/u, u/(t+u), u/(t+u)])
+28*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), 1])
+8*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), 2/(mh2+r)])
+28*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), 1])
+8*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), 2/(mh2+r)])
-4*Hlog(1,[1-1/u, 1-1/u, 1-1/u, 1/t])
+15*Hlog(1,[1-1/u, 1-1/u, 1-1/u, u/(t+u)])
+32*Hlog(1,[1-1/u, 1-1/u, 1-1/u, 2/(mh2+r)])
+2*Hlog(1,[1-1/(s+u), 1, 1-1/u, 1])
+4*Hlog(1,[1-1/(s+u), 1-1/u, 1, 1])
-2*Hlog(1,[1+t/s, 0, 1, 1])
-Hlog(1,[1+t/s, 1, 0, 1])
+Hlog(1,[0, 0, -t/(s+u), -t/s])
+Hlog(1,[0, 0, -u/s, -u/s])
+Hlog(1,[0, 1, 1, 1+t/s])
+Hlog(1,[0, 1, 1-1/t, 1])
+Hlog(1,[0, 1, 1+t/s, 1+t/s])
+Hlog(1,[0, -u/s, 0, -u/s])
+Hlog(1,[0, -u/s, -u/s, -u/s])
+Hlog(1,[0, 1+t/s, 0, 1+t/s])
+Hlog(1,[0, 1+t/s, 1+t/s, 1])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r), 1/t])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r), 1/u])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r), 1/t])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r), 1/u])
+Hlog(1,[1/mh2, 2/(mh2-r), 1-1/t, 1/u])
+Hlog(1,[1/mh2, 2/(mh2-r), 1-1/u, 1/t])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r), 1/t])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r), 1/u])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r), 1/t])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r), 1/u])
+Hlog(1,[1/mh2, 2/(mh2+r), 1-1/t, 1/u])
+Hlog(1,[1/mh2, 2/(mh2+r), 1-1/u, 1/t])
+Hlog(1,[1/t, 0, (s+u)/mh2, s/(s+t)])
+Hlog(1,[1/t, 1/t, 2*s/(-t*u-ruts+s+t), 1/t])
+Hlog(1,[1/t, 1/t, 2*s/(-t*u-ruts+s+t), s/(s+t)])
+Hlog(1,[1/t, 1/t, 2*s/(-t*u+ruts+s+t), 1/t])
+Hlog(1,[1/t, 1/t, 2*s/(-t*u+ruts+s+t), s/(s+t)])
+Hlog(1,[1/t, 1/t, 1-1/u, 1/t])
+Hlog(1,[1/t, u/(t+u), (s+u)/mh2, 1])
+Hlog(1,[1/t, u/(t+u), 2/(mh2-r), 1/t])
+Hlog(1,[1/t, u/(t+u), 2/(mh2+r), 1/t])
+Hlog(1,[1/t, (s+u)/mh2, 0, s/(s+t)])
+Hlog(1,[1/t, 2/(mh2-r), u/(t+u), 1/t])
+Hlog(1,[1/t, 2/(mh2-r), 1-1/(s+u), 1])
+Hlog(1,[1/t, 2/(mh2+r), u/(t+u), 1/t])
+Hlog(1,[1/t, 2/(mh2+r), 1-1/(s+u), 1])
+Hlog(1,[1/t, 1-1/u, u/(t+u), u/mh2])
+Hlog(1,[1/t, 1-1/u, 2*s/(-t*u-ruts+s+t), 1/t])
+Hlog(1,[1/t, 1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t)])
+Hlog(1,[1/t, 1-1/u, 2*s/(-t*u+ruts+s+t), 1/t])
+Hlog(1,[1/t, 1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t)])
+Hlog(1,[1/t, 1-1/(s+u), 1, s/(s+t)])
+Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, s/(s+t)])
+Hlog(1,[1/t, 1-1/(s+u), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/t, 1-1/(s+u), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/t, 1-1/(s+u), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/t, 1-1/(s+u), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1])
+Hlog(1,[1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1])
+Hlog(1,[1/t, 1-1/(s+u), 1-1/u, 1/t])
+Hlog(1,[1/u, 1/u, t/(t+u), 1])
+Hlog(1,[1/u, t/(t+u), (s+t)/mh2, 1])
+Hlog(1,[1/u, t/(t+u), 1-1/t, 1])
+Hlog(1,[1/u, 2/(mh2-r), 1-1/t, 1])
+Hlog(1,[1/u, 2/(mh2+r), 1-1/t, 1])
+Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1])
+Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1])
+Hlog(1,[t/(1-s-u), 0, 0, -t/s])
+Hlog(1,[t/(1-s-u), 0, -t/(s+u), -t/s])
+Hlog(1,[t/(1-s-u), -t/(s+u), -t/(s+u), -t/s])
+Hlog(1,[u/(1-s-t), 0, -u/s, -u/s])
+Hlog(1,[(1-mh2)/(1-s-u), 1, 1+t/s, 1+t/s])
+Hlog(1,[(1-mh2)/(1-s-u), 1+t/s, 1+t/s, 1+t/s])
+Hlog(1,[2/(mh2-r), 0, 1, s/(s+t)])
+Hlog(1,[2/(mh2-r), 1/t, 0, s/(s+t)])
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, s/(s+t)])
+Hlog(1,[2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t), 1])
+Hlog(1,[2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t), 1])
+Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), 1])
+Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), 1])
+Hlog(1,[2/(mh2-r), 1/(s+t), 1-1/u, 1/t])
+Hlog(1,[2/(mh2-r), 1/(s+u), 1-1/t, 1/u])
+Hlog(1,[2/(mh2-r), t/mh2, 0, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, 0, s/(s+t)])
+Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2, s/(s+t)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1, s/(s+t)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/t, 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, 1/t])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/t, 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, 1/t])
+Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1])
+Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1])
+Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1])
+Hlog(1,[2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/t, 1])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t)])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t)])
+Hlog(1,[2/(mh2+r), 0, 1, s/(s+t)])
+Hlog(1,[2/(mh2+r), 1/t, 0, s/(s+t)])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, s/(s+t)])
+Hlog(1,[2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t), 1])
+Hlog(1,[2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t), 1])
+Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), 1])
+Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), 1])
+Hlog(1,[2/(mh2+r), 1/(s+t), 1-1/u, 1/t])
+Hlog(1,[2/(mh2+r), 1/(s+u), 1-1/t, 1/u])
+Hlog(1,[2/(mh2+r), t/mh2, 0, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, 0, s/(s+t)])
+Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2, s/(s+t)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1, s/(s+t)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/t, 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/t, 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, 1/t])
+Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1])
+Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1])
+Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t), 1])
+Hlog(1,[2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t), 1])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/t, 1])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1/t])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), s/(s+t)])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1/t])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/mh2, 1, 0, s/(s+t)])
+Hlog(1,[1-1/mh2, 1, (s+u)/mh2, s/(s+t)])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), 1])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), 1])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-ruts+s+t), 1])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+ruts+s+t), 1])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1/t])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1/t])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/t, 1])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1/t])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1/t])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/t, 1])
+Hlog(1,[1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t), 1/t])
+Hlog(1,[1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t), 1/t])
+Hlog(1,[1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 1, s/(s+t)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, s/(s+t)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), 1])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), 1])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/u, 1/t])
+Hlog(1,[1-1/t, 1, (s+t)/mh2, 1])
+Hlog(1,[1-1/t, 1/u, 0, 1])
+Hlog(1,[1-1/t, 1/u, (s+t)/mh2, 1])
+Hlog(1,[1-1/t, 1/u, 1-1/t, 1])
+Hlog(1,[1-1/t, t/mh2, (s+t)/mh2, 1])
+Hlog(1,[1-1/t, t/mh2, 1-1/t, 1])
+Hlog(1,[1-1/t, t/(t+u), 0, (s+t)/mh2])
+Hlog(1,[1-1/t, t/(t+u), t/(t+u), 1])
+Hlog(1,[1-1/t, 2/(mh2-r), 0, (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1])
+Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1])
+Hlog(1,[1-1/t, 2/(mh2+r), 0, (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1])
+Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1])
+Hlog(1,[1-1/u, 1, 1, (s+u)/mh2])
+Hlog(1,[1-1/u, 1, (s+u)/mh2, 1])
+Hlog(1,[1-1/u, 1, 2*s/(-t*u-ruts+s+t), 1/t])
+Hlog(1,[1-1/u, 1, 2*s/(-t*u-ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/u, 1, 2*s/(-t*u+ruts+s+t), 1/t])
+Hlog(1,[1-1/u, 1, 2*s/(-t*u+ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/u, 1/t, 0, 1])
+Hlog(1,[1-1/u, 1/t, u/(t+u), u/(t+u)])
+Hlog(1,[1-1/u, 1/t, (s+u)/mh2, 1])
+Hlog(1,[1-1/u, 1/t, 2*s/(-t*u-ruts+s+t), 1/t])
+Hlog(1,[1-1/u, 1/t, 2*s/(-t*u-ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/u, 1/t, 2*s/(-t*u+ruts+s+t), 1/t])
+Hlog(1,[1-1/u, 1/t, 2*s/(-t*u+ruts+s+t), s/(s+t)])
+Hlog(1,[1-1/u, 1/t, 1-1/u, 1])
+Hlog(1,[1-1/u, u/mh2, 1, s/(s+t)])
+Hlog(1,[1-1/u, u/mh2, (s+u)/mh2, 1])
+Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), 1/t])
+Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), 1/t])
+Hlog(1,[1-1/u, u/(t+u), 0, s/(s+t)])
+Hlog(1,[1-1/u, u/(t+u), u/(t+u), 1])
+Hlog(1,[1-1/u, u/(t+u), u/(t+u), u/mh2])
+Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2, 1/t])
+Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2, s/(s+t)])
+Hlog(1,[1-1/u, u/(t+u), 1-1/u, 1/t])
+Hlog(1,[1-1/u, 2/(mh2-r), 0, s/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2-r), 1, s/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2, 1/t])
+Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2, s/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), 1])
+Hlog(1,[1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), 1])
+Hlog(1,[1-1/u, 2/(mh2-r), 1-1/u, 1/t])
+Hlog(1,[1-1/u, 2/(mh2+r), 0, s/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2+r), 1, s/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2, 1/t])
+Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2, s/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), 1])
+Hlog(1,[1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), 1])
+Hlog(1,[1-1/u, 2/(mh2+r), 1-1/u, 1/t])
+Hlog(1,[1+t/s, 0, 1, 1+t/s])
+Hlog(1,[1+t/s, 0, 1+t/s, 1])
+Hlog(1,[1+t/s, 1, 0, 1+t/s])
)
+(-2/s/u^2+2/(s+u)/u^2)*(
+Hlog(1,[0, t/(1+t)])*ln(-u/t)
+Hlog(1,[t/(1+t), 1-1/t])*ln(-u/t)
-1/2*ln(-t)^2*ln(-u/t)
)
+(2/s/u-2/s/t/u)*(
+Hlog(1,[1-1/u, u/(t+u)])*ln(1-t)
-Hlog(1,[1/t, 1-1/u, u/(t+u)])
-Hlog(1,[1-1/u, u/(t+u), u/(t+u)])
+Hlog(1,[1/t, u/(t+u), u/(t+u)])
)
+(2/(s+u)/u^2-2/(s+u)/u)*(
+2/3*ln(t/mh2)^4
+1/6*Pi^2*Hlog(1,[0, mh2/(s+u)])
-2/3*Pi^2*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u)])
+13/12*Pi^2*ln(t/mh2)^2
-1/2*Hlog(1,[0, mh2/(s+u)])*ln(-t)^2
-1/2*Hlog(1,[0, -t/(s+u)])*ln(1-mh2)^2
+5*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u)])*ln(-t)^2
+4*Hlog(1,[0, 0, mh2/(s+u)])*ln(-t)
-2*Hlog(1,[0, 1, mh2/(s+u)])*ln(-t)
+2*Hlog(1,[0, mh2/(s+u), 1])*ln(-t)
-Hlog(1,[0, mh2/(s+u), mh2/(s+u)])*ln(-t)
+3*Hlog(1,[0, 1-1/t, 1])*ln((-1+mh2)/t)
-3*Hlog(1,[0, 1-1/t, 1])*ln(1-mh2)
+3*Hlog(1,[mh2/(s+u), 0, 1])*ln(-t)
-3*Hlog(1,[mh2/(s+u), 0, mh2/(s+u)])*ln(-t)
+6*Hlog(1,[mh2/(s+u), (1-mh2)/(1-s-u), mh2/(s+u)])*ln(-t)
+2*Hlog(1,[(1-mh2)/(1-s-u), 1, mh2/(s+u)])*ln(-t)
-2*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), 1])*ln(-t)
+4*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u)])*ln(-t)
-16*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u)])*ln(-t)
+3*Hlog(1,[1-1/t, 0, 1])*ln((-1+mh2)/t)
-3*Hlog(1,[1-1/t, 0, 1])*ln(1-mh2)
-1/6*ln(t/mh2)^3*ln(-t)
-1/2*ln(t/mh2)^2*ln(-t)^2
-7/6*ln(t/mh2)*ln(-t)^3
+1/3*Pi^2*ln(t/mh2)*ln(-t)
-16*Hlog(1,[0, 0, 0, mh2/(s+u)])
+2*Hlog(1,[0, 0, 1, mh2/(s+u)])
-14*Hlog(1,[0, 0, mh2/(s+u), 1])
-2*Hlog(1,[0, 0, mh2/(s+u), mh2/(s+u)])
-3*Hlog(1,[0, 1, 0, mh2/(s+u)])
+7*Hlog(1,[0, 1, 1, mh2/(s+u)])
+4*Hlog(1,[0, 1, mh2/(s+u), 1])
-3*Hlog(1,[0, mh2/(s+u), 0, 1])
+3*Hlog(1,[0, mh2/(s+u), 0, mh2/(s+u)])
-7*Hlog(1,[0, mh2/(s+u), 1, 1])
-4*Hlog(1,[0, mh2/(s+u), 1, mh2/(s+u)])
-Hlog(1,[0, mh2/(s+u), mh2/(s+u), 1])
-Hlog(1,[0, mh2/(s+u), mh2/(s+u), mh2/(s+u)])
+3*Hlog(1,[0, 2/(mh2-r), t/mh2, 1])
+3*Hlog(1,[0, 2/(mh2+r), t/mh2, 1])
-3*Hlog(1,[0, 1-1/t, t/mh2, 1])
-6*Hlog(1,[mh2/(s+u), 0, 1, 1])
+3*Hlog(1,[mh2/(s+u), 0, 1, mh2/(s+u)])
+3*Hlog(1,[mh2/(s+u), 0, mh2/(s+u), 1])
-3*Hlog(1,[mh2/(s+u), 1, 0, 1])
+3*Hlog(1,[mh2/(s+u), 1, 0, mh2/(s+u)])
-6*Hlog(1,[mh2/(s+u), 1, (1-mh2)/(1-s-u), mh2/(s+u)])
-6*Hlog(1,[mh2/(s+u), (1-mh2)/(1-s-u), 1, mh2/(s+u)])
-6*Hlog(1,[mh2/(s+u), (1-mh2)/(1-s-u), mh2/(s+u), 1])
-7*Hlog(1,[(1-mh2)/(1-s-u), 1, 1, mh2/(s+u)])
-4*Hlog(1,[(1-mh2)/(1-s-u), 1, mh2/(s+u), 1])
-Hlog(1,[(1-mh2)/(1-s-u), 1, mh2/(s+u), mh2/(s+u)])
+6*Hlog(1,[(1-mh2)/(1-s-u), 1, (1-mh2)/(1-s-u), mh2/(s+u)])
-2*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), 1, 1])
-2*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u), 1])
-6*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), (1-mh2)/(1-s-u), mh2/(s+u)])
+4*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1, mh2/(s+u)])
+8*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u), 1])
-4*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u)])
+16*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u)])
-3*Hlog(1,[1-1/t, 0, t/mh2, 1])
+Hlog(1,[0, 1, mh2/(s+u), mh2/(s+u)])
+Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), 1, mh2/(s+u)])
+Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u), mh2/(s+u)])
)
+(-1/mh2/(s+u)/u+1/(s+u)/u-1/mh2/t/u)*(
+4*Hlog(1,[0, -(s+u)/t])*ln(1-mh2)
-2*Hlog(1,[0, 1-1/mh2])*ln(mh2/(s+u))
-4*Hlog(1,[0, 1-1/t])*ln(1-mh2)
+6*Hlog(1,[-(s+u)/t, 1-1/t])*ln(1-mh2)
-2*Hlog(1,[1-1/t, -(s+u)/t])*ln(1-mh2)
+7*ln(mh2/(s+u))*ln(1-mh2)
-ln(mh2/(s+u))^2*ln(1-mh2)
+7*ln(1-mh2)*ln(1-t)
-3*ln(mh2/(s+u))*ln(1-mh2)^2
+5/3*ln(-t)*ln(1-t)
+7*Hlog(1,[1-1/t, -(s+u)/t])
+4*Hlog(1,[0, 1-1/t, -(s+u)/t])
+4*Hlog(1,[1-1/t, 0, -(s+u)/t])
-2*Hlog(1,[1-1/t, -(s+u)/t, -(s+u)/t])
+6*Hlog(1,[1-1/t, -(s+u)/t, 1-1/t])
+2*Hlog(1,[1-1/t, 1-1/t, -(s+u)/t])
-11*ln(1-t)
)
+(-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[0, t/(1+t)])*Hlog(1,[2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[0, t/(1+t)])*Hlog(1,[2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+Hlog(1,[0, (s+u)/mh2])*Hlog(1,[0, 1-1/mh2])
+Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+Hlog(1,[0, u/mh2, (s+u)/mh2])*ln(1-t)
+Hlog(1,[1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])*ln(1-t)
+Hlog(1,[1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])*ln(1-t)
+Hlog(1,[u/(t+u), 1, (s+u)/mh2])*ln(1-t)
+Hlog(1,[(s+u)/mh2, u/mh2, (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/t, 1-1/t, -(s+u)/t])*ln(-t/(s+u))
+Hlog(1,[1-1/u, 1, (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/u, u/mh2, (s+u)/mh2])*ln(1-t)
+Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])*ln(1-t)
+Hlog(1,[1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])*ln(1-t)
+Hlog(1,[1-1/(s+u), (s+u)/mh2, (s+u)/mh2])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2])*ln(-t)
+Hlog(1,[u/(t+u), (s+u)/mh2])*ln(-t)*ln(1-t)
+1/24*ln(1-mh2)^4
+1/6*Pi^2*Hlog(1,[0, u/(t+u)])
+1/6*Pi^2*Hlog(1,[u/(t+u), (s+u)/mh2])
-1/6*Pi^2*Hlog(1,[2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-1/6*Pi^2*Hlog(1,[2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+3*Hlog(1,[0, 1/t])*Hlog(1,[1-1/t, -(s+u)/t])
-Hlog(1,[0, t/(1+t)])*Hlog(1,[0, u/(t+u)])
-Hlog(1,[0, t/(1+t)])*Hlog(1,[u/(t+u), (s+u)/mh2])
-Hlog(1,[0, u/(t+u)])*Hlog(1,[t/(1+t), 1-1/t])
+1/2*Hlog(1,[0, u/(t+u)])*ln(-t)^2
-Hlog(1,[0, 1-1/t])*Hlog(1,[2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-Hlog(1,[0, 1-1/t])*Hlog(1,[2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+3*Hlog(1,[1/t, (s+u)/mh2])*Hlog(1,[1-1/t, -(s+u)/t])
-Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[u/(t+u), (s+u)/mh2])
+1/2*Hlog(1,[u/(t+u), (s+u)/mh2])*ln(-t)^2
-1/2*Hlog(1,[2*s/(-t*u-ruts+s+t), (s+u)/mh2])*ln(-t)^2
-1/2*Hlog(1,[2*s/(-t*u+ruts+s+t), (s+u)/mh2])*ln(-t)^2
-Hlog(1,[1-1/t, -(s+u)/t])*ln(-t/(s+u))^2
-4*Hlog(1,[0, 0, 1/mh2])*ln(1-mh2)
-2*Hlog(1,[0, 0, t/(1+t)])*ln(-t/(s+u))
-2*Hlog(1,[0, t/(1+t), 1])*ln(-t/(s+u))
-Hlog(1,[0, u/(t+u), u/(t+u)])*ln(1-t)
+2*Hlog(1,[0, 1-1/t, -(s+u)/t])*ln(-t/(s+u))
-Hlog(1,[1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])*ln(-t)
-Hlog(1,[1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])*ln(-t)
-4*Hlog(1,[1/u, 2/(mh2-r), 1])*ln(1-u)
-4*Hlog(1,[1/u, 2/(mh2+r), 1])*ln(1-u)
-Hlog(1,[t/(1+t), 0, 1])*ln(-t/(s+u))
-Hlog(1,[t/(1+t), 1-1/t, 1])*ln(-t/(s+u))
-Hlog(1,[u/(t+u), 0, u/(t+u)])*ln(1-t)
-Hlog(1,[u/(t+u), u/mh2, (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1])*ln(1-u)
-Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1])*ln(1-u)
+2*Hlog(1,[1-1/t, 0, -(s+u)/t])*ln(-t/(s+u))
-Hlog(1,[1-1/t, -(s+u)/t, -(s+u)/t])*ln(-t/(s+u))
+3*Hlog(1,[1-1/t, -(s+u)/t, 1-1/t])*ln(-t/(s+u))
-Hlog(1,[1-1/u, 1, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1-1/u, u/mh2, (s+u)/mh2])*ln(-t)
-Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])*ln(-t)
-Hlog(1,[1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])*ln(-t)
-Hlog(1,[1-1/(s+u), (s+u)/mh2, (s+u)/mh2])*ln(-t)
-Hlog(1,[1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2])*ln(1-t)
-1/3*ln(-t)^3*ln(-t/(s+u))
-3*Zeta(3)*ln(-t/(s+u))
-1/3*Pi^2*ln(-t)*ln(-t/(s+u))
-1/6*Pi^2*ln(-t)*ln(1-t)
+3*Hlog(1,[0, 1/t])*ln(mh2/(s+u))*ln(1-mh2)
+3*Hlog(1,[0, 1/t])*ln(1-mh2)*ln(1-t)
+2*Hlog(1,[0, -(s+u)/t])*ln(-t/(s+u))*ln(1-mh2)
-Hlog(1,[0, 1-1/mh2])*ln(mh2/(s+u))*ln(-t/(s+u))
-3*Hlog(1,[0, 1-1/mh2])*ln(-t/(s+u))*ln(1-t)
-2*Hlog(1,[0, 1-1/t])*ln(-t/(s+u))*ln(1-mh2)
+3*Hlog(1,[1/t, (s+u)/mh2])*ln(mh2/(s+u))*ln(1-mh2)
+3*Hlog(1,[1/t, (s+u)/mh2])*ln(1-mh2)*ln(1-t)
+3*Hlog(1,[-(s+u)/t, 1-1/t])*ln(-t/(s+u))*ln(1-mh2)
-Hlog(1,[1-1/t, -(s+u)/t])*ln(-t/(s+u))*ln(1-mh2)
-ln(mh2/(s+u))*ln(-t/(s+u))^2*ln(1-mh2)
-1/2*ln(mh2/(s+u))^2*ln(-t/(s+u))*ln(1-mh2)
-ln(-t/(s+u))^2*ln(1-mh2)*ln(1-t)
-1/2*ln(-t/(s+u))*ln(1-mh2)*ln(1-t)^2
-3/2*ln(mh2/(s+u))*ln(-t/(s+u))*ln(1-mh2)^2
-1/2*ln(-t/(s+u))*ln(1-mh2)^2*ln(1-t)
+11*Hlog(1,[0, 0, 0, 1-1/mh2])
+4*Hlog(1,[0, 0, 1/mh2, 1/mh2])
-2*Hlog(1,[0, 0, 1/mh2, 2/(mh2-r)])
-2*Hlog(1,[0, 0, 1/mh2, 2/(mh2+r)])
-2*Hlog(1,[0, 0, 2/(mh2-r), 1/mh2])
-2*Hlog(1,[0, 0, 2/(mh2+r), 1/mh2])
-4*Hlog(1,[0, 0, 1-1/mh2, 1-1/mh2])
+4*Hlog(1,[0, 1/mh2, 0, 1/mh2])
-2*Hlog(1,[0, 1/mh2, 0, 2/(mh2-r)])
-2*Hlog(1,[0, 1/mh2, 0, 2/(mh2+r)])
-2*Hlog(1,[0, 2/(mh2-r), 0, 1/mh2])
-2*Hlog(1,[0, 2/(mh2+r), 0, 1/mh2])
-4*Hlog(1,[0, 1-1/mh2, 0, 1-1/mh2])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), 2/(mh2+r)])
-4*Hlog(1,[0, 1-1/u, 1-1/u, 2/(mh2-r)])
-4*Hlog(1,[0, 1-1/u, 1-1/u, 2/(mh2+r)])
+4*Hlog(1,[1/mh2, 0, 0, 1/mh2])
-2*Hlog(1,[1/mh2, 0, 0, 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 0, 0, 2/(mh2+r)])
-Hlog(1,[1/t, 0, u/mh2, (s+u)/mh2])
-Hlog(1,[1/t, 1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-Hlog(1,[1/t, 1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
-Hlog(1,[1/t, u/(t+u), 1, (s+u)/mh2])
-Hlog(1,[1/t, (s+u)/mh2, u/mh2, (s+u)/mh2])
-Hlog(1,[1/t, 1-1/u, u/mh2, (s+u)/mh2])
-Hlog(1,[1/t, 1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-Hlog(1,[1/t, 1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
-Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, (s+u)/mh2])
+4*Hlog(1,[1/u, 1/u, 2/(mh2-r), 1])
+4*Hlog(1,[1/u, 1/u, 2/(mh2+r), 1])
-Hlog(1,[1/u, 2/(mh2-r), 1, 1])
-Hlog(1,[1/u, 2/(mh2+r), 1, 1])
-2*Hlog(1,[2/(mh2-r), 0, 0, 1/mh2])
-2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r), 1])
-2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 1, (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1, 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 0, 0, 1/mh2])
-2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r), 1])
-2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 1, (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1, 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
-4*Hlog(1,[1-1/mh2, 0, 0, 1-1/mh2])
-Hlog(1,[1-1/mh2, 1, u/mh2, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1, (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1, 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1, 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1-1/u, u/mh2, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), 2/(mh2+r)])
-4*Hlog(1,[1-1/u, 0, 1-1/u, 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 0, 1-1/u, 2/(mh2+r)])
-Hlog(1,[1-1/u, 1, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-Hlog(1,[1-1/u, 1, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
-Hlog(1,[1-1/u, 1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
-Hlog(1,[1-1/u, 1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
-Hlog(1,[1-1/u, u/(t+u), u/mh2, (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), 0, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 0, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 0, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 0, 2/(mh2+r)])
-4*Hlog(1,[1-1/u, 1-1/u, 0, 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 1-1/u, 0, 2/(mh2+r)])
+Hlog(1,[0, 0, 0, 1/mh2])
+Hlog(1,[1/t, u/(t+u), u/mh2, (s+u)/mh2])
+Hlog(1,[1/t, (s+u)/mh2, 1, (s+u)/mh2])
+Hlog(1,[1/t, 2/(mh2-r), u/mh2, (s+u)/mh2])
+Hlog(1,[1/t, 2/(mh2+r), u/mh2, (s+u)/mh2])
+Hlog(1,[1/t, 1-1/u, 1, (s+u)/mh2])
+Hlog(1,[1/t, 1-1/u, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1/t, 1-1/u, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r), 1])
+Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r), 1])
+Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r), 1])
+Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r), 1])
+Hlog(1,[2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/u, 1, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+Hlog(1,[1-1/u, u/(t+u), 1, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t), (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t), (s+u)/mh2])
)
+(-1/(s+u)^2/u-3/(s+u)/u^2+3/(s+u)/u)*(
+Hlog(1,[1-1/t, -(s+u)/t])*ln(-t/(s+u))
+ln(mh2/(s+u))*ln(-t/(s+u))*ln(1-mh2)
+ln(-t/(s+u))*ln(1-mh2)*ln(1-t)
)
+(-4/3/(s+u)^2/u-10/3/(s+u)/u^2+10/3/(s+u)/u)*(
+Hlog(1,[0, 1/t])*ln(-t)
)
+(-2/mh2/u^2-2/mh2/(s+t)/u+2/(s+t)/u)*(
+Hlog(1,[1/u, 1-1/(s+t)])*ln(-u)^2
+Hlog(1,[1-1/u, u/(1+u)])*ln(1-s-t)^2
+Hlog(1,[u/(1+u), 0, 1-1/u])*ln(1-s-t)
+Hlog(1,[u/(1+u), 1-1/u, 1-1/u])*ln(1-s-t)
+Hlog(1,[1-1/(s+t), 1/u, 1-1/(s+t)])*ln(1-u)
+2/3*Pi^2*Hlog(1,[1/u, 1-1/(s+t)])
-1/2*Pi^2*Hlog(1,[(s+t)/mh2, 1-1/(s+t)])
+1/3*Pi^2*Hlog(1,[2/(mh2-r), 1-1/(s+t)])
+1/3*Pi^2*Hlog(1,[2/(mh2+r), 1-1/(s+t)])
-1/3*Pi^2*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+3*Hlog(1,[0, u/(1+u)])*Hlog(1,[0, 1-1/(s+t)])
-4*Hlog(1,[0, u/(1+u)])*Hlog(1,[1/u, 1-1/(s+t)])
+3*Hlog(1,[0, u/(1+u)])*Hlog(1,[(s+t)/mh2, 1-1/(s+t)])
-1/2*Hlog(1,[0, u/(1+u)])*ln(1-s-t)^2
+4*Hlog(1,[0, 1-1/u])*Hlog(1,[1/u, 1-1/(s+t)])
-3*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[u/(1+u), 1-1/u])
-6*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1-1/u, u/(1+u)])
-2*Hlog(1,[1/u, 1-1/(s+t)])*Hlog(1,[u/(1+u), 1-1/u])
+2*Hlog(1,[1/u, 1-1/(s+t)])*Hlog(1,[1-1/u, u/(1+u)])
-4*Hlog(1,[1/u, 1-1/(s+t)])*ln(1-u)^2
+1/2*Hlog(1,[u/(1+u), 1-1/u])*ln(1-s-t)^2
+3*Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[(s+t)/mh2, 1-1/(s+t)])
-3/2*Hlog(1,[(s+t)/mh2, 1-1/(s+t)])*ln(-u)^2
+3*Hlog(1,[(s+t)/mh2, 1-1/(s+t)])*ln(1-u)^2
-4*Hlog(1,[0, 0, u/(1+u)])*ln(1-s-t)
-20*Hlog(1,[0, 0, 1-1/u])*ln(1-s-t)
+12*Hlog(1,[0, 1, 1-1/u])*ln(1-s-t)
+3*Hlog(1,[0, 1, 1-1/(s+t)])*ln(-u)
-6*Hlog(1,[0, 1, 1-1/(s+t)])*ln(1-u)
-3*Hlog(1,[0, 1/u, 1-1/(s+t)])*ln(1-u)
-4*Hlog(1,[0, u/(1+u), u/(1+u)])*ln(1-s-t)
-2*Hlog(1,[0, u/(1+u), 1-1/u])*ln(1-s-t)
+3*Hlog(1,[0, (s+t)/mh2, 1-1/(s+t)])*ln(1-u)
-3*Hlog(1,[0, 1-1/u, 1])*ln((-1+mh2)/u)
+3*Hlog(1,[0, 1-1/u, 1])*ln(1-mh2)
-18*Hlog(1,[0, 1-1/u, 1])*ln(1-s-t)
+2*Hlog(1,[0, 1-1/u, u/(1+u)])*ln(1-s-t)
+4*Hlog(1,[0, 1-1/u, 1-1/u])*ln(1-s-t)
+2*Hlog(1,[1/u, 1/u, 1-1/(s+t)])*ln(-u)
+4*Hlog(1,[1/u, 1/u, 1-1/(s+t)])*ln(1-u)
+3*Hlog(1,[1/u, (s+t)/mh2, 1])*ln(-u)
-3*Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t)])*ln(-u)
-6*Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t)])*ln(1-u)
+2*Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t)])*ln(-u)
+4*Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t)])*ln(1-u)
-3*Hlog(1,[u/(1+u), 0, 1])*ln(1-s-t)
+2*Hlog(1,[u/(1+u), 0, u/(1+u)])*ln(1-s-t)
-6*Hlog(1,[u/(1+u), 1, 1-1/u])*ln(1-s-t)
+4*Hlog(1,[u/(1+u), u/(1+u), 1-1/u])*ln(1-s-t)
-3*Hlog(1,[u/(1+u), 1-1/u, 1])*ln(1-s-t)
+2*Hlog(1,[u/(1+u), 1-1/u, u/(1+u)])*ln(1-s-t)
+3*Hlog(1,[(s+t)/mh2, 1, 1-1/(s+t)])*ln(1-u)
-3*Hlog(1,[(s+t)/mh2, 1/u, 1-1/(s+t)])*ln(1-u)
+6*Hlog(1,[(s+t)/mh2, (s+t)/mh2, 1-1/(s+t)])*ln(1-u)
-6*Hlog(1,[(s+t)/mh2, 1-1/(s+t), 1-1/(s+t)])*ln(1-u)
-3*Hlog(1,[1-1/u, 0, 1])*ln((-1+mh2)/u)
+3*Hlog(1,[1-1/u, 0, 1])*ln(1-mh2)
-12*Hlog(1,[1-1/u, 0, 1])*ln(1-s-t)
+2*Hlog(1,[1-1/u, 0, u/(1+u)])*ln(1-s-t)
+10*Hlog(1,[1-1/u, 0, 1-1/u])*ln(1-s-t)
-12*Hlog(1,[1-1/u, 1, u/(1+u)])*ln(1-s-t)
-6*Hlog(1,[1-1/u, u/(1+u), 1])*ln(1-s-t)
+8*Hlog(1,[1-1/u, u/(1+u), u/(1+u)])*ln(1-s-t)
-2*Hlog(1,[1-1/u, u/(1+u), 1-1/u])*ln(1-s-t)
+2*Hlog(1,[1-1/u, 1-1/u, u/(1+u)])*ln(1-s-t)
-Hlog(1,[1-1/(s+t), 1/u, 1-1/(s+t)])*ln(-u)
+3*Hlog(1,[1-1/(s+t), (s+t)/mh2, 1-1/(s+t)])*ln(-u)
-3*Hlog(1,[1-1/(s+t), (s+t)/mh2, 1-1/(s+t)])*ln(1-u)
-1/3*ln(-u)^3*ln(1-s-t)
-5/3*ln(1-u)^3*ln(1-s-t)
+9*Zeta(3)*ln(1-s-t)
+3*Hlog(1,[1/u, 0, 1, 1-1/(s+t)])
+3*Hlog(1,[1/u, 0, 1/u, 1-1/(s+t)])
-3*Hlog(1,[1/u, 0, (s+t)/mh2, 1-1/(s+t)])
-4*Hlog(1,[1/u, 1/u, 1/u, 1-1/(s+t)])
+6*Hlog(1,[1/u, 1/u, (s+t)/mh2, 1-1/(s+t)])
-4*Hlog(1,[1/u, 1/u, 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[1/u, (s+t)/mh2, 1, 1-1/(s+t)])
+3*Hlog(1,[1/u, (s+t)/mh2, 1/u, 1-1/(s+t)])
-6*Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, 1-1/(s+t)])
+6*Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), 1-1/(s+t)])
+3*Hlog(1,[1/u, 1-1/(s+t), 1, 1-1/(s+t)])
-Hlog(1,[1/u, 1-1/(s+t), 1/u, 1-1/(s+t)])
+3*Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, 1-1/(s+t)])
-4*Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 0, 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 0, 1/u, 1-1/(s+t)])
+3*Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, 1-1/(s+t)])
+6*Hlog(1,[2/(mh2-r), 1, 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, 1-1/(s+t)])
+6*Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), 1-1/(s+t)])
+6*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), 1-1/(s+t)])
-12*Hlog(1,[2/(mh2-r), 1, 1-1/mh2, 1-1/(s+t)])
-6*Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), 1-1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 1/u, 1/u, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), 1-1/(s+t)])
+3*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, 1-1/(s+t)])
+6*Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1-1/(s+t)])
-6*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/mh2, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/mh2, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1-1/(s+t)])
-6*Hlog(1,[2/(mh2-r), 1-1/mh2, 1, 1-1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2-r), 1-1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2+r), 1-1/(s+t)])
+8*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/mh2, 1-1/(s+t)])
+4*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1-1/(s+t)])
+4*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 0, 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 0, 1/u, 1-1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, 1-1/(s+t)])
+6*Hlog(1,[2/(mh2+r), 1, 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, 1-1/(s+t)])
+6*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), 1-1/(s+t)])
+6*Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), 1-1/(s+t)])
-12*Hlog(1,[2/(mh2+r), 1, 1-1/mh2, 1-1/(s+t)])
-6*Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), 1-1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 1/u, 1/u, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), 1-1/(s+t)])
+3*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, 1-1/(s+t)])
+6*Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1-1/(s+t)])
-6*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/mh2, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/mh2, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1-1/(s+t)])
-6*Hlog(1,[2/(mh2+r), 1-1/mh2, 1, 1-1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2-r), 1-1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2+r), 1-1/(s+t)])
+8*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/mh2, 1-1/(s+t)])
+4*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, 1-1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1-1/(s+t)])
+4*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1-1/(s+t)])
-6*Hlog(1,[1-1/mh2, 1, 1, 1-1/(s+t)])
+3*Hlog(1,[1-1/mh2, 1, (s+t)/mh2, 1-1/(s+t)])
-6*Hlog(1,[1-1/mh2, 1, 2/(mh2-r), 1-1/(s+t)])
-6*Hlog(1,[1-1/mh2, 1, 2/(mh2+r), 1-1/(s+t)])
+12*Hlog(1,[1-1/mh2, 1, 1-1/mh2, 1-1/(s+t)])
+6*Hlog(1,[1-1/mh2, 1, 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[1-1/mh2, 2/(mh2-r), 1, 1-1/(s+t)])
-3*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1-1/(s+t)])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/mh2, 1-1/(s+t)])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[1-1/mh2, 2/(mh2+r), 1, 1-1/(s+t)])
-3*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1-1/(s+t)])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/mh2, 1-1/(s+t)])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1-1/(s+t)])
+12*Hlog(1,[1-1/mh2, 1-1/mh2, 1, 1-1/(s+t)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2-r), 1-1/(s+t)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2+r), 1-1/(s+t)])
-16*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/mh2, 1-1/(s+t)])
-8*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1-1/(s+t)])
+3*Hlog(1,[1-1/mh2, 1-1/(s+t), 1, 1-1/(s+t)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1/u, 1-1/(s+t)])
+3*Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1-1/(s+t)])
-4*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1-1/(s+t)])
+1/2*ln(1-u)
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u, 1-1/(s+t)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+t)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+t)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u, 1-1/(s+t)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+t)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+t)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u, 1-1/(s+t)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u, 1-1/(s+t)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+t)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+t)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u, 1-1/(s+t)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+t)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+t)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u, 1-1/(s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1/u, 1-1/(s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2-r), 1-1/(s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2+r), 1-1/(s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1/u, 1-1/(s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2-r), 1-1/(s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2+r), 1-1/(s+t)])
)
+(-12/s/u^2+15/s/u-5/s/t/u)*(
+ln(t/(s+t))*ln(1-u)
+1/2*ln(t/(s+t))^2
-ln(t/(s+t))*ln(-t)
-Hlog(1,[0, 1+t/s])
+Hlog(1,[(1-mh2)/(1-s-u), 1+t/s])
)
+(-12/s/u^2+22/s/u-10/s/t/u)*(
+Hlog(1,[0, -u/s])*ln(1-t)
-ln(u/(s+u))*ln(1-mh2)*ln(1-t)
)
+(-10/s/u^2+13/s/u-5/s/t/u)*(
+ln((-1+mh2)/t)*ln(1-u)
+ln((-1+mh2)/u)*ln(1-t)
-Hlog(1,[1/mh2, 1/t])
-Hlog(1,[1/mh2, 1/u])
-Hlog(1,[1-1/t, 1/u])
-Hlog(1,[1-1/u, 1/t])
)
+(-3/s/u^2+5/s/u-2/s/t/u)*(
+Hlog(1,[0, 1+t/s])*ln(-t)
+Hlog(1,[0, 1+t/s])*ln(1-u)
+Hlog(1,[1/u, t/(t+u)])*ln(1-u)
+Hlog(1,[t/(t+u), 1-1/t])*ln(1-u)
+Hlog(1,[(s+t)/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2-r), 1-1/t])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1-1/t])*ln(1-u)
+Hlog(1,[1-1/t, 1/u])*ln(1-mh2)
+Hlog(1,[1-1/u, 1/t])*ln(1-mh2)
+ln(-u)*ln(1-t)*ln(1-u)
+1/6*ln(t/(s+t))^3
-1/6*Pi^2*ln(t/(s+t))
+3*Hlog(1,[0, 1/u])*ln((-1+mh2)/t)
+4*Hlog(1,[0, t/(t+u)])*ln(1-u)
-2*Hlog(1,[0, t/(1-s-u)])*ln(1-u)
-Hlog(1,[0, u/(1+u)])*ln(1-t)
-2*Hlog(1,[0, u/(1-s-t)])*ln(1-t)
-2*Hlog(1,[0, 1-1/u])*ln(t/(s+t))
+4*Hlog(1,[1/mh2, 1/u])*ln(1-mh2)
-Hlog(1,[1/u, 1-1/t])*ln(1-u)
-Hlog(1,[1/(s+t), 1/t])*ln((-1+mh2)/u)
-Hlog(1,[1/(s+u), 1/u])*ln((-1+mh2)/t)
+2*Hlog(1,[mh2/(s+u), 1+t/s])*ln(-t)
+3*Hlog(1,[t/(t+u), 1/u])*ln(1-u)
-3*Hlog(1,[t/(1-s-u), -t/s])*ln(1-u)
-Hlog(1,[u/(1+u), 1-1/u])*ln(1-t)
-3*Hlog(1,[u/(1-s-t), -u/s])*ln(1-t)
-4*Hlog(1,[(1-mh2)/(1-s-u), 1+t/s])*ln(-t)
-Hlog(1,[2/(mh2-r), 1/u])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), t/(t+u)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/t])*ln(-u)
-Hlog(1,[2/(mh2+r), 1/u])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), t/(t+u)])*ln(1-u)
-Hlog(1,[2/(mh2+r), 1-1/t])*ln(-u)
-Hlog(1,[1-1/t, 1/u])*ln((-1+mh2)/t)
-Hlog(1,[1-1/u, 1/t])*ln((-1+mh2)/u)
-Hlog(1,[1-1/(s+t), 1-1/t])*ln(1-u)
+3/2*ln((-1+mh2)/t)*ln(1-u)^2
+2*ln((-1+mh2)/t)^2*ln(1-u)
-ln(t/(s+t))^2*ln(-t)
+3/2*ln(t/(s+t))*ln(-t)^2
+2*ln((-1+mh2)/u)^2*ln(1-t)
-1/2*ln(-u)^2*ln(1-t)
+3/2*ln((-1+mh2)/u)*ln(1-t)^2
-1/2*ln(-u/t)^2*ln(1-u)
-ln(t/(s+t))*ln(-t)*ln(1-u)
-4*ln((-1+mh2)/t)*ln(1-mh2)*ln(1-u)
-4*ln((-1+mh2)/u)*ln(1-mh2)*ln(1-t)
-3*ln(t/(s+t))*ln(1-mh2)*ln(1-u)
-3*Hlog(1,[0, 1/u, t/(t+u)])
-3*Hlog(1,[0, 1-1/t, 1/u])
+3*Hlog(1,[0, 1-1/t, t/(t+u)])
-Hlog(1,[0, 1+t/s, 1+t/s])
-4*Hlog(1,[1/mh2, 1/mh2, 1/u])
-3*Hlog(1,[1/mh2, 1/u, 1/u])
-4*Hlog(1,[1/u, 0, t/(t+u)])
-Hlog(1,[1/u, 1/u, t/(t+u)])
-3*Hlog(1,[1/u, t/(t+u), 1/u])
-Hlog(1,[1/u, t/(t+u), 1-1/t])
-Hlog(1,[1/u, (s+t)/mh2, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2-r), 1-1/t])
-Hlog(1,[1/u, 2/(mh2+r), 1-1/t])
-2*Hlog(1,[mh2/(s+u), 1, 1+t/s])
-2*Hlog(1,[mh2/(s+u), 1+t/s, 1])
-2*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), 1+t/s])
+4*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), 1+t/s])
+2*Hlog(1,[(1-mh2)/(1-s-u), 1+t/s, 1])
-Hlog(1,[2/(mh2-r), 1, t/(t+u)])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 1/u])
-Hlog(1,[2/(mh2-r), 1/(s+u), 1/u])
-Hlog(1,[2/(mh2-r), t/mh2, t/(t+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/t])
-Hlog(1,[2/(mh2+r), 1, t/(t+u)])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 1/u])
-Hlog(1,[2/(mh2+r), 1/(s+u), 1/u])
-Hlog(1,[2/(mh2+r), t/mh2, t/(t+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/t])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/t])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/t])
-3*Hlog(1,[1-1/t, 0, 1/u])
+3*Hlog(1,[1-1/t, 0, t/(t+u)])
-3*Hlog(1,[1-1/t, 1/u, 1/u])
-Hlog(1,[1-1/t, 1/u, 1-1/t])
-Hlog(1,[1-1/t, t/mh2, 1-1/t])
+3*Hlog(1,[1-1/t, t/(t+u), 1/u])
-Hlog(1,[1-1/t, t/(t+u), t/(t+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), t/(t+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), t/(t+u)])
-2*Hlog(1,[1-1/t, 1-1/t, 1/u])
+Hlog(1,[0, 1, 1+t/s])
+Hlog(1,[0, 1+t/s, 1])
+Hlog(1,[1/mh2, 1/(s+u), 1/u])
+Hlog(1,[1/mh2, 2/(mh2-r), 1/u])
+Hlog(1,[1/mh2, 2/(mh2+r), 1/u])
+Hlog(1,[1/u, 1/u, 1-1/t])
+Hlog(1,[1/u, t/(t+u), t/(t+u)])
+Hlog(1,[1/u, 2/(mh2-r), t/(t+u)])
+Hlog(1,[1/u, 2/(mh2+r), t/(t+u)])
+Hlog(1,[1/u, 1-1/(s+t), 1-1/t])
+Hlog(1,[(1-mh2)/(1-s-u), 1, 1+t/s])
+Hlog(1,[(1-mh2)/(1-s-u), 1+t/s, 1+t/s])
+Hlog(1,[2/(mh2-r), 0, t/(t+u)])
+Hlog(1,[2/(mh2-r), 1, 1-1/t])
+Hlog(1,[2/(mh2-r), t/mh2, 1-1/t])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2-r), 1-1/t, 1/u])
+Hlog(1,[2/(mh2+r), 0, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1, 1-1/t])
+Hlog(1,[2/(mh2+r), t/mh2, 1-1/t])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1-1/t, 1/u])
+Hlog(1,[1-1/t, 1, t/(t+u)])
+Hlog(1,[1-1/t, 1/u, t/(t+u)])
+Hlog(1,[1-1/t, 1/(s+u), 1/u])
+Hlog(1,[1-1/t, t/mh2, t/(t+u)])
+Hlog(1,[1-1/t, t/(t+u), 1-1/t])
+Hlog(1,[1-1/t, 2/(mh2-r), 1-1/t])
+Hlog(1,[1-1/t, 2/(mh2+r), 1-1/t])
)
+(-2/s/u^2-1/s/u+1/s/t/u)*(
-2*Hlog(1,[1-1/mh2, 1, 1-1/t])
+3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/t])
+3*Hlog(1,[1-1/mh2, 1-1/t, 1-1/t])
-Hlog(1,[1-1/(s+t), 1, 1-1/t])
-Hlog(1,[1-1/(s+t), 1-1/t, 1])
+Hlog(1,[0, 1-1/mh2, 1-1/t])
+Hlog(1,[1-1/mh2, 0, 1-1/t])
)
+(-1/s/u^2+6/s/u-3/s/t/u)*(
+Hlog(1,[1-1/(s+t), 1-1/t])*ln(-u)
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t])
)
+(3/s/u^2-7/s/u+4/s/t/u)*(
+Hlog(1,[0, -u/s])*ln(1-mh2)
+Hlog(1,[0, 1-1/mh2])*ln(u/(s+u))
+Hlog(1,[1-1/t, -(s+u)/t])*ln(u/(s+u))
+ln(mh2/(s+u))*ln(u/(s+u))*ln(1-mh2)
-1/2*ln(u/(s+u))^2*ln(1-mh2)
-1/2*ln(u/(s+u))*ln(1-mh2)^2
+1/2*ln(u/(s+u))^2*ln(1-t)
-1/2*ln(-u/t)*ln(1-t)^2
-Hlog(1,[0, -u/s, -u/s])
-Hlog(1,[1/t, 0, u/(t+u)])
-Hlog(1,[u/(1-s-t), 0, -u/s])
+Hlog(1,[0, 0, -u/s])
+Hlog(1,[u/(1-s-t), -u/s, -u/s])
)
+(-21/2/s/u^2+37/2/s/u-8/s/t/u)*(
+ln(u/(s+u))*ln(1-t)^2
)
+(-10/3/s/u^2+16/3/s/u-2/s/t/u)*(
+Hlog(1,[1/t, u/(t+u)])*ln(-t)
+Hlog(1,[1/t, u/(t+u)])*ln(-u)
+ln(-u)*ln(-u/t)*ln(1-t)
-Hlog(1,[1-1/u, u/(t+u)])*ln(-t)
-Hlog(1,[1-1/u, u/(t+u)])*ln(-u)
)
+(-5/2/s/u^2+2/s/u-1/2/s/t/u)*(
+ln(1-mh2)^2*ln(1-t)
+6*Hlog(1,[0, 1-1/mh2])*ln(1-t)
)
+(151315/3153/s/u^2-441247/6306/s/u+138617/6306/s/t/u)*(
+Hlog(1,[1-1/u, 2/(mh2-r)])
)
+(-2/t/(s+t)/u+4/s/u^2-4/s/u)*(
+Hlog(1,[0, 0, 2/(mh2-r)])*ln(-t)
+Hlog(1,[0, 0, 2/(mh2+r)])*ln(-t)
+Hlog(1,[0, 2/(mh2-r), 1/t])*ln(-t)
+Hlog(1,[0, 2/(mh2+r), 1/t])*ln(-t)
+Hlog(1,[1/t, (s+u)/mh2, 1/t])*ln(-t)
+Hlog(1,[2/(mh2-r), 0, 1])*ln(-t)
+Hlog(1,[2/(mh2-r), 0, 1/t])*ln(-t)
+Hlog(1,[2/(mh2-r), 1, (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), 0, 1])*ln(-t)
+Hlog(1,[2/(mh2+r), 0, 1/t])*ln(-t)
+Hlog(1,[2/(mh2+r), 1, (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2])*ln(1-t)
+Hlog(1,[1-1/(s+u), (s+u)/mh2, 1/t])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2/(mh2+r), (s+u)/mh2])*ln(1-t)
+1/6*Pi^2*Hlog(1,[(s+u)/mh2, 1/t])
+1/2*Pi^2*Hlog(1,[1-1/(s+u), (s+u)/mh2])
-Hlog(1,[0, t/(1+t)])*Hlog(1,[(s+u)/mh2, 1/t])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[1-1/(s+u), (s+u)/mh2])
-Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[(s+u)/mh2, 1/t])
+1/2*Hlog(1,[(s+u)/mh2, 1/t])*ln(-t)^2
-1/2*Hlog(1,[1-1/(s+u), (s+u)/mh2])*ln(-t)^2
+1/2*Hlog(1,[1-1/(s+u), (s+u)/mh2])*ln(1-t)^2
-2*Hlog(1,[0, 1/t, 1/t])*ln(-t)
-4*Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2])*ln(1-t)
+4*Hlog(1,[(s+u)/mh2, 1-1/(s+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), 0, 1])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1, (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2])*ln(-t)
-Hlog(1,[2/(mh2+r), 0, 1])*ln(1-t)
-Hlog(1,[2/(mh2+r), 1, (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2])*ln(-t)
-Hlog(1,[1-1/(s+u), (s+u)/mh2, 1/t])*ln(-t)
-Hlog(1,[1-1/(s+u), 2/(mh2-r), (s+u)/mh2])*ln(-t)
-Hlog(1,[1-1/(s+u), 2/(mh2+r), (s+u)/mh2])*ln(-t)
+3*Hlog(1,[1-1/(s+u), 1-1/(s+u), (s+u)/mh2])*ln(-t)
-3*Hlog(1,[1-1/(s+u), 1-1/(s+u), (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[0, 1/t])*ln(-t)*ln(1-t)
-Hlog(1,[1/t, 0, 1, (s+u)/mh2])
+4*Hlog(1,[1/t, 1/t, 1-1/(s+u), (s+u)/mh2])
-4*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, 1/t])
-Hlog(1,[1/t, 1-1/(s+u), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/t, 1-1/(s+u), 2/(mh2+r), (s+u)/mh2])
+3*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u), (s+u)/mh2])
+4*Hlog(1,[2/(mh2-r), 1, 1-1/(s+u), (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u), (s+u)/mh2])
+4*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1, (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+u), (s+u)/mh2])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), (s+u)/mh2])
+4*Hlog(1,[2/(mh2+r), 1, 1-1/(s+u), (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u), (s+u)/mh2])
+4*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1, (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+u), (s+u)/mh2])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1, (s+u)/mh2, 1/t])
+6*Hlog(1,[1-1/mh2, 1, 2/(mh2-r), (s+u)/mh2])
+6*Hlog(1,[1-1/mh2, 1, 2/(mh2+r), (s+u)/mh2])
-4*Hlog(1,[1-1/mh2, 1, 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1, (s+u)/mh2])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2-r), (s+u)/mh2])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2+r), (s+u)/mh2])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1/t])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2+r), (s+u)/mh2])
+3*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1/t, 2/(mh2-r), 0, 1])
+Hlog(1,[1/t, 2/(mh2-r), 1, (s+u)/mh2])
+Hlog(1,[1/t, 2/(mh2+r), 0, 1])
+Hlog(1,[1/t, 2/(mh2+r), 1, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1/t])
+Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1/t])
)
+(2/t/(s+t)/u-2/s/u^2+2/s/u)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[1-1/(s+u), 1/t])
+Hlog(1,[1/t, 1-1/(s+u), 1/t])*ln(-t)
+Hlog(1,[(s+u)/mh2, 1-1/(s+u), 1/t])*ln(1-t)
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 1/t])*ln(1-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 1/t])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2/(mh2-r), 1/t])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2/(mh2+r), 1/t])*ln(1-t)
+Hlog(1,[1-1/(s+u), 1-1/(s+u), 1/t])*ln(-t)
+Hlog(1,[0, 1-1/t])*ln(-t)*ln(-t/(s+u))
+1/6*Pi^2*Hlog(1,[1-1/(s+u), 1/t])
-Hlog(1,[0, 1/t])*Hlog(1,[0, t/(1+t)])
-Hlog(1,[0, 1/t])*Hlog(1,[t/(1+t), 1-1/t])
-1/2*Hlog(1,[1/t, (s+u)/mh2])*ln(-t)^2
+1/2*Hlog(1,[1-1/(s+u), 1/t])*ln(-t)^2
+1/2*Hlog(1,[1-1/(s+u), 1/t])*ln(1-t)^2
+2*Hlog(1,[1/t, 1/t, (s+u)/mh2])*ln(-t)
-2*Hlog(1,[1/t, 1-1/(s+u), 1/t])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])*ln(-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1/t])*ln(-t)
-Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])*ln(-t)
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1/t])*ln(-t)
-Hlog(1,[1-1/(s+u), 2/(mh2-r), 1/t])*ln(-t)
-Hlog(1,[1-1/(s+u), 2/(mh2+r), 1/t])*ln(-t)
-Hlog(1,[1-1/(s+u), 1-1/(s+u), 1/t])*ln(1-t)
-Hlog(1,[0, 1-1/(s+u)])*ln(-t)*ln(1-t)
-2*Hlog(1,[1/t, (s+u)/mh2])*ln(-t)*ln(1-t)
-Hlog(1,[1-1/(s+u), 1/t])*ln(-t)*ln(1-t)
+1/2*ln(-t)*ln(1-t)*ln(1-s-u)^2
+1/2*ln(-t)^2*ln(-t/(s+u))*ln(1-t)
+1/2*ln(-t)*ln(-t/(s+u))*ln(1-t)^2
+2*Hlog(1,[1/t, 1/t, 1-1/(s+u), 1/t])
-Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u), 1/t])
-Hlog(1,[1/t, 2/(mh2-r), 1-1/(s+u), 1/t])
-Hlog(1,[1/t, 2/(mh2+r), 1-1/(s+u), 1/t])
-Hlog(1,[1/t, 1-1/(s+u), 2/(mh2-r), 1/t])
-Hlog(1,[1/t, 1-1/(s+u), 2/(mh2+r), 1/t])
-Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, 1/t])
-Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u), 1/t])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1/t])
-Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, 1/t])
-Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u), 1/t])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1/t])
-Hlog(1,[1-1/mh2, 1, 0, 1/t])
+2*Hlog(1,[1-1/mh2, 1, 0, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1, 1-1/(s+u), 1/t])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), 0, (s+u)/mh2])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), 0, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1/t])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1/t])
+Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u), 1/t])
+Hlog(1,[2/(mh2-r), 1, 1-1/(s+u), 1/t])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1/t])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2+r), 1, 1-1/(s+u), 1/t])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1/t])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1/t])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 1/t])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 1/t])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1/t])
)
+(2/t/(s+t)/u+2/s/u^2-2/s/u)*(
+Hlog(1,[2/(mh2-r), 1, 0, 1/t])
+Hlog(1,[2/(mh2+r), 1, 0, 1/t])
)
+(6/t/(s+t)/u-10/s/u^2+10/s/u)*(
+Hlog(1,[1/t, 0, 1/t])*ln(-t)
)
+(6/t/(s+t)/u-4/s/u^2+4/s/u)*(
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 1])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 1])
)
+(-2/mh2/(s+u)/u+5/(s+u)/u-2/mh2/t/u-3/(s+u)/u^2)*(
+1/2*ln(t/mh2)^3
+1/2*Pi^2*ln(t/mh2)
-Hlog(1,[0, mh2/(s+u)])*ln(-t)
+4*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u)])*ln(-t)
-3/2*ln(t/mh2)*ln(-t)^2
-2*Hlog(1,[0, 0, mh2/(s+u)])
-Hlog(1,[0, mh2/(s+u), 1])
-Hlog(1,[0, mh2/(s+u), mh2/(s+u)])
-Hlog(1,[(1-mh2)/(1-s-u), 1, mh2/(s+u)])
-2*Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), 1])
-4*Hlog(1,[(1-mh2)/(1-s-u), (1-mh2)/(1-s-u), mh2/(s+u)])
+Hlog(1,[0, 1, mh2/(s+u)])
+Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u), mh2/(s+u)])
)
+(-8/(s+u)^2/u+18/s/u^2-40/3/s/u-2/3/s/t/u)*(
+Hlog(1,[0, 1-1/t])*ln(1-t)
)
+(4/(s+u)^2/u+3/2/s/u^2-13/3/s/u+23/6/s/t/u)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t])
)
+(4/3/(s+u)^2/u-2/t/(s+t)/u+10/3/(s+u)/u^2-10/3/(s+u)/u)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(-t)
+Hlog(1,[0, 2/(mh2-r)])*ln(-u)
+Hlog(1,[0, 2/(mh2+r)])*ln(-t)
+Hlog(1,[0, 2/(mh2+r)])*ln(-u)
)
+(-6/s/u^2+6/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
+Hlog(1,[0, 1/(s+u)])*Hlog(1,[t/(1-s-u), -t/(s+u)])
+Hlog(1,[0, t/mh2])*Hlog(1,[t/(1-s-u), -t/(s+u)])
+Hlog(1,[0, -t/(s+u)])*Hlog(1,[1-1/t, 1/(s+u)])
+Hlog(1,[0, 1-1/mh2])*Hlog(1,[1-1/t, 1/(s+u)])
+Hlog(1,[t/mh2, 1/(s+u)])*Hlog(1,[t/(1-s-u), -t/(s+u)])
+Hlog(1,[0, 1/(s+u), t/mh2])*ln((-1+mh2)/t)
+Hlog(1,[0, t/mh2, 1/(s+u)])*ln(1-mh2)
+Hlog(1,[0, 1-1/t, 1/(s+u)])*ln((-1+mh2)/t)
+Hlog(1,[0, 1-1/t, t/mh2])*ln(1-mh2)
+Hlog(1,[1/(s+u), 0, t/mh2])*ln((-1+mh2)/t)
+Hlog(1,[1/(s+u), t/mh2, 1/(s+u)])*ln((-1+mh2)/t)
+Hlog(1,[1-1/t, 0, 1/(s+u)])*ln((-1+mh2)/t)
+Hlog(1,[1-1/t, 0, t/mh2])*ln(1-mh2)
+Hlog(1,[1-1/t, t/mh2, 1/(s+u)])*ln(1-mh2)
+Hlog(1,[0, 1/(s+u)])*ln(t/mh2)*ln(1-mh2)
+Hlog(1,[0, t/mh2])*ln(t/mh2)*ln(1-mh2)
+Hlog(1,[t/mh2, 1/(s+u)])*ln(t/mh2)*ln(1-mh2)
+1/9*Pi^2*Hlog(1,[1/mh2, 1/(s+u)])
-1/9*Pi^2*Hlog(1,[2/(mh2-r), 1/(s+u)])
-1/9*Pi^2*Hlog(1,[2/(mh2+r), 1/(s+u)])
+1/9*Pi^2*Hlog(1,[1-1/t, 1/(s+u)])
+2*Hlog(1,[0, 1/(s+u)])*Hlog(1,[0, t/(1-s-u)])
-Hlog(1,[0, 1/(s+u)])*Hlog(1,[0, -t/(s+u)])
-2*Hlog(1,[0, 1/(s+u)])*ln((-1+mh2)/t)^2
-3/2*Hlog(1,[0, 1/(s+u)])*ln(1-mh2)^2
-Hlog(1,[0, t/mh2])*Hlog(1,[0, -t/(s+u)])
-2/3*Hlog(1,[0, t/(1-s-u)])*Hlog(1,[1-1/t, 1/(s+u)])
+2/3*Hlog(1,[0, t/(1-s-u)])*ln(1-s-u)^2
-Hlog(1,[0, -t/(s+u)])*Hlog(1,[t/mh2, 1/(s+u)])
-Hlog(1,[0, 1/(s+u)])*Hlog(1,[0, 1-1/mh2])
+2*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/mh2, 1/(s+u)])
-Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2-r), 1/(s+u)])
-Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2+r), 1/(s+u)])
+5/3*Hlog(1,[1/mh2, 1/(s+u)])*ln(1-mh2)^2
-1/6*Hlog(1,[2/(mh2-r), 1/(s+u)])*ln(1-mh2)^2
-1/6*Hlog(1,[2/(mh2+r), 1/(s+u)])*ln(1-mh2)^2
-Hlog(1,[t/(1-s-u), -t/(s+u)])*Hlog(1,[1-1/t, 1/(s+u)])
+2/3*Hlog(1,[1-1/t, 1/(s+u)])*ln((-1+mh2)/t)^2
+1/6*Hlog(1,[1-1/t, 1/(s+u)])*ln(1-mh2)^2
-2*Hlog(1,[0, 0, 1/(s+u)])*ln((-1+mh2)/t)
+4*Hlog(1,[0, 0, 1/(s+u)])*ln(1-mh2)
+2*Hlog(1,[0, 0, t/mh2])*ln(1-mh2)
+2/3*Hlog(1,[0, 0, t/(1-s-u)])*ln(1-s-u)
-2*Hlog(1,[0, 1/(s+u), 1/(s+u)])*ln((-1+mh2)/t)
+2*Hlog(1,[0, 1/(s+u), 1/(s+u)])*ln(1-mh2)
+8/3*Hlog(1,[0, t/(1-s-u), t/(1-s-u)])*ln(1-s-u)
-Hlog(1,[0, 2/(mh2-r), 1/(s+u)])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2-r), t/mh2])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2+r), 1/(s+u)])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2+r), t/mh2])*ln(1-mh2)
-2*Hlog(1,[0, -t/(s+u), t/(1-s-u)])*ln(1-s-u)
-Hlog(1,[0, 1-1/t, 1/(s+u)])*ln(1-mh2)
-Hlog(1,[0, 1-1/t, t/mh2])*ln((-1+mh2)/t)
-16/3*Hlog(1,[1/mh2, 1/mh2, 1/(s+u)])*ln(1-mh2)
-8/3*Hlog(1,[1/mh2, 1/(s+u), 1/(s+u)])*ln(1-mh2)
+4/3*Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+u)])*ln(1-mh2)
+4/3*Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+u)])*ln(1-mh2)
-Hlog(1,[1/(s+u), 0, 1/(s+u)])*ln((-1+mh2)/t)
-1/3*Hlog(1,[1/(s+u), 1-1/t, 1/(s+u)])*ln((-1+mh2)/t)
+2/3*Hlog(1,[t/(1-s-u), 0, t/(1-s-u)])*ln(1-s-u)
+2*Hlog(1,[t/(1-s-u), -t/(s+u), t/(1-s-u)])*ln(1-s-u)
-Hlog(1,[2/(mh2-r), 0, t/mh2])*ln(1-mh2)
+2/3*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+u)])*ln(1-mh2)
+2/3*Hlog(1,[2/(mh2-r), 1/(s+u), 1/(s+u)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), t/mh2, 1/(s+u)])*ln(1-mh2)
+1/3*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+u)])*ln(1-mh2)
+1/3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+u)])*ln(1-mh2)
+1/3*Hlog(1,[2/(mh2-r), 1-1/t, 1/(s+u)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 0, t/mh2])*ln(1-mh2)
+2/3*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+u)])*ln(1-mh2)
+2/3*Hlog(1,[2/(mh2+r), 1/(s+u), 1/(s+u)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), t/mh2, 1/(s+u)])*ln(1-mh2)
+1/3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+u)])*ln(1-mh2)
+1/3*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+u)])*ln(1-mh2)
+1/3*Hlog(1,[2/(mh2+r), 1-1/t, 1/(s+u)])*ln(1-mh2)
-Hlog(1,[1-1/t, 0, 1/(s+u)])*ln(1-mh2)
-Hlog(1,[1-1/t, 0, t/mh2])*ln((-1+mh2)/t)
+2/3*Hlog(1,[1-1/t, 1/(s+u), 1/(s+u)])*ln((-1+mh2)/t)
-2/3*Hlog(1,[1-1/t, 1/(s+u), 1/(s+u)])*ln(1-mh2)
-Hlog(1,[1-1/t, t/mh2, 1/(s+u)])*ln((-1+mh2)/t)
+2/3*Hlog(1,[1-1/t, 1-1/t, 1/(s+u)])*ln((-1+mh2)/t)
-2/3*Hlog(1,[1-1/t, 1-1/t, 1/(s+u)])*ln(1-mh2)
-2/9*ln((-1+mh2)/t)*ln(1-s-u)^3
-2/3*ln((-1+mh2)/t)^2*ln(1-s-u)^2
-8/9*ln((-1+mh2)/t)^3*ln(1-s-u)
-1/9*Pi^2*ln((-1+mh2)/t)*ln(1-s-u)
+4*Hlog(1,[0, 1/(s+u)])*ln((-1+mh2)/t)*ln(1-mh2)
-2/3*Hlog(1,[0, t/(1-s-u)])*ln(1-mh2)*ln(1-s-u)
-2*Hlog(1,[0, 1-1/mh2])*ln((-1+mh2)/t)*ln(1-s-u)
-2*Hlog(1,[-t/(s+u), t/(1-s-u)])*ln(1-mh2)*ln(1-s-u)
-Hlog(1,[1-1/t, 1/(s+u)])*ln(t/mh2)*ln(1-mh2)
-4/3*Hlog(1,[1-1/t, 1/(s+u)])*ln((-1+mh2)/t)*ln(1-mh2)
+4/3*ln((-1+mh2)/t)*ln(1-mh2)*ln(1-s-u)^2
+8/3*ln((-1+mh2)/t)^2*ln(1-mh2)*ln(1-s-u)
-5/3*ln((-1+mh2)/t)*ln(1-mh2)^2*ln(1-s-u)
+2*Hlog(1,[0, 0, 1/mh2, 1/(s+u)])
-2*Hlog(1,[0, 0, 2/(mh2-r), 1/(s+u)])
-2*Hlog(1,[0, 0, 2/(mh2+r), 1/(s+u)])
+2*Hlog(1,[0, 0, 1-1/t, 1/(s+u)])
-Hlog(1,[0, 1/mh2, 0, 1/(s+u)])
-Hlog(1,[0, 1/mh2, 0, t/mh2])
+4*Hlog(1,[0, 1/mh2, 1/mh2, 1/(s+u)])
+2*Hlog(1,[0, 1/mh2, 1/(s+u), 1/(s+u)])
-Hlog(1,[0, 1/mh2, 1/(s+u), t/mh2])
-Hlog(1,[0, 1/mh2, 2/(mh2-r), 1/(s+u)])
-Hlog(1,[0, 1/mh2, 2/(mh2+r), 1/(s+u)])
-Hlog(1,[0, 2/(mh2-r), 1, t/mh2])
-2*Hlog(1,[0, 2/(mh2-r), 1/mh2, 1/(s+u)])
-2*Hlog(1,[0, 2/(mh2-r), 1/(s+u), 1/(s+u)])
+3*Hlog(1,[0, 2/(mh2-r), t/mh2, 1/(s+u)])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 1/(s+u)])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 1/(s+u)])
-Hlog(1,[0, 2/(mh2-r), 1-1/t, 1/(s+u)])
-Hlog(1,[0, 2/(mh2+r), 1, t/mh2])
-2*Hlog(1,[0, 2/(mh2+r), 1/mh2, 1/(s+u)])
-2*Hlog(1,[0, 2/(mh2+r), 1/(s+u), 1/(s+u)])
+3*Hlog(1,[0, 2/(mh2+r), t/mh2, 1/(s+u)])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 1/(s+u)])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 1/(s+u)])
-Hlog(1,[0, 2/(mh2+r), 1-1/t, 1/(s+u)])
+2*Hlog(1,[0, 1-1/t, 0, 1/(s+u)])
+2*Hlog(1,[0, 1-1/t, 1/(s+u), 1/(s+u)])
-Hlog(1,[0, 1-1/t, 1/(s+u), t/mh2])
-3*Hlog(1,[0, 1-1/t, t/mh2, 1/(s+u)])
+2*Hlog(1,[0, 1-1/t, 1-1/t, 1/(s+u)])
-2*Hlog(1,[0, 1-1/t, 1-1/t, t/mh2])
-2*Hlog(1,[1/mh2, 0, 0, 1/(s+u)])
-2*Hlog(1,[1/mh2, 0, 0, t/mh2])
-Hlog(1,[1/mh2, 0, 1/(s+u), t/mh2])
-Hlog(1,[1/mh2, 0, t/mh2, 1/(s+u)])
+16/3*Hlog(1,[1/mh2, 1/mh2, 1/mh2, 1/(s+u)])
+8/3*Hlog(1,[1/mh2, 1/mh2, 1/(s+u), 1/(s+u)])
-4/3*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r), 1/(s+u)])
-4/3*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r), 1/(s+u)])
-Hlog(1,[1/mh2, 1/(s+u), 0, t/mh2])
+4/3*Hlog(1,[1/mh2, 1/(s+u), 1/(s+u), 1/(s+u)])
-Hlog(1,[1/mh2, 1/(s+u), t/mh2, 1/(s+u)])
+1/3*Hlog(1,[1/mh2, 1/(s+u), 1-1/t, 1/(s+u)])
-2/3*Hlog(1,[1/mh2, 2/(mh2-r), 1/mh2, 1/(s+u)])
-2/3*Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+u), 1/(s+u)])
-1/3*Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r), 1/(s+u)])
-1/3*Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r), 1/(s+u)])
-1/3*Hlog(1,[1/mh2, 2/(mh2-r), 1-1/t, 1/(s+u)])
-2/3*Hlog(1,[1/mh2, 2/(mh2+r), 1/mh2, 1/(s+u)])
-2/3*Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+u), 1/(s+u)])
-1/3*Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r), 1/(s+u)])
-1/3*Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r), 1/(s+u)])
-1/3*Hlog(1,[1/mh2, 2/(mh2+r), 1-1/t, 1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 0, 0, 1/(s+u)])
-Hlog(1,[2/(mh2-r), 0, 1, t/mh2])
+2*Hlog(1,[2/(mh2-r), 0, 1/mh2, 1/(s+u)])
+4*Hlog(1,[2/(mh2-r), 0, t/mh2, 1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 1/(s+u)])
-Hlog(1,[2/(mh2-r), 0, 1-1/t, 1/(s+u)])
-Hlog(1,[2/(mh2-r), 1, 0, t/mh2])
-Hlog(1,[2/(mh2-r), 1, t/mh2, 1/(s+u)])
-8/3*Hlog(1,[2/(mh2-r), 1/mh2, 1/mh2, 1/(s+u)])
-4/3*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+u), 1/(s+u)])
+2/3*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r), 1/(s+u)])
+2/3*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r), 1/(s+u)])
-Hlog(1,[2/(mh2-r), 1/(s+u), 0, 1/(s+u)])
-4/3*Hlog(1,[2/(mh2-r), 1/(s+u), 1/(s+u), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2-r), 1/(s+u), 1-1/t, 1/(s+u)])
+2*Hlog(1,[2/(mh2-r), t/mh2, 0, 1/(s+u)])
+2*Hlog(1,[2/(mh2-r), t/mh2, 1/(s+u), 1/(s+u)])
-2*Hlog(1,[2/(mh2-r), t/mh2, t/mh2, 1/(s+u)])
-2/3*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/mh2, 1/(s+u)])
-2/3*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+u), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/t, 1/(s+u)])
-2/3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/mh2, 1/(s+u)])
-2/3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+u), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/t, 1/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/t, 0, 1/(s+u)])
-2/3*Hlog(1,[2/(mh2-r), 1-1/t, 1/(s+u), 1/(s+u)])
-2/3*Hlog(1,[2/(mh2-r), 1-1/t, 1-1/t, 1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 0, 0, 1/(s+u)])
-Hlog(1,[2/(mh2+r), 0, 1, t/mh2])
+2*Hlog(1,[2/(mh2+r), 0, 1/mh2, 1/(s+u)])
+4*Hlog(1,[2/(mh2+r), 0, t/mh2, 1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 1/(s+u)])
-Hlog(1,[2/(mh2+r), 0, 1-1/t, 1/(s+u)])
-Hlog(1,[2/(mh2+r), 1, 0, t/mh2])
-Hlog(1,[2/(mh2+r), 1, t/mh2, 1/(s+u)])
-8/3*Hlog(1,[2/(mh2+r), 1/mh2, 1/mh2, 1/(s+u)])
-4/3*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+u), 1/(s+u)])
+2/3*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r), 1/(s+u)])
+2/3*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r), 1/(s+u)])
-Hlog(1,[2/(mh2+r), 1/(s+u), 0, 1/(s+u)])
-4/3*Hlog(1,[2/(mh2+r), 1/(s+u), 1/(s+u), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2+r), 1/(s+u), 1-1/t, 1/(s+u)])
+2*Hlog(1,[2/(mh2+r), t/mh2, 0, 1/(s+u)])
+2*Hlog(1,[2/(mh2+r), t/mh2, 1/(s+u), 1/(s+u)])
-2*Hlog(1,[2/(mh2+r), t/mh2, t/mh2, 1/(s+u)])
-2/3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/mh2, 1/(s+u)])
-2/3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+u), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/t, 1/(s+u)])
-2/3*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/mh2, 1/(s+u)])
-2/3*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+u), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/(s+u)])
-1/3*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/t, 1/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/t, 0, 1/(s+u)])
-2/3*Hlog(1,[2/(mh2+r), 1-1/t, 1/(s+u), 1/(s+u)])
-2/3*Hlog(1,[2/(mh2+r), 1-1/t, 1-1/t, 1/(s+u)])
+2*Hlog(1,[1-1/t, 0, 0, 1/(s+u)])
+2*Hlog(1,[1-1/t, 0, 1/(s+u), 1/(s+u)])
-Hlog(1,[1-1/t, 0, 1/(s+u), t/mh2])
-3*Hlog(1,[1-1/t, 0, t/mh2, 1/(s+u)])
+2*Hlog(1,[1-1/t, 0, 1-1/t, 1/(s+u)])
-2*Hlog(1,[1-1/t, 0, 1-1/t, t/mh2])
-Hlog(1,[1-1/t, 1, 0, 1/(s+u)])
-Hlog(1,[1-1/t, 1, 1-1/t, 1/(s+u)])
-Hlog(1,[1-1/t, 1/(s+u), 0, t/mh2])
+4/3*Hlog(1,[1-1/t, 1/(s+u), 1/(s+u), 1/(s+u)])
-Hlog(1,[1-1/t, 1/(s+u), t/mh2, 1/(s+u)])
+1/3*Hlog(1,[1-1/t, 1/(s+u), 1-1/t, 1/(s+u)])
-2*Hlog(1,[1-1/t, t/mh2, 0, 1/(s+u)])
-2*Hlog(1,[1-1/t, t/mh2, 1/(s+u), 1/(s+u)])
+2*Hlog(1,[1-1/t, t/mh2, t/mh2, 1/(s+u)])
-Hlog(1,[1-1/t, t/mh2, 1-1/t, 1/(s+u)])
+2*Hlog(1,[1-1/t, 1-1/t, 0, 1/(s+u)])
-2*Hlog(1,[1-1/t, 1-1/t, 0, t/mh2])
+4/3*Hlog(1,[1-1/t, 1-1/t, 1/(s+u), 1/(s+u)])
-2*Hlog(1,[1-1/t, 1-1/t, t/mh2, 1/(s+u)])
+4/3*Hlog(1,[1-1/t, 1-1/t, 1-1/t, 1/(s+u)])
+Hlog(1,[0, 1/mh2, 2/(mh2-r), t/mh2])
+Hlog(1,[0, 1/mh2, 2/(mh2+r), t/mh2])
+Hlog(1,[0, 2/(mh2-r), 0, 1/(s+u)])
+Hlog(1,[0, 2/(mh2-r), 1/(s+u), t/mh2])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), t/mh2])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), t/mh2])
+Hlog(1,[0, 2/(mh2+r), 0, 1/(s+u)])
+Hlog(1,[0, 2/(mh2+r), 1/(s+u), t/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), t/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), t/mh2])
+Hlog(1,[1/mh2, 0, 2/(mh2-r), 1/(s+u)])
+Hlog(1,[1/mh2, 0, 2/(mh2-r), t/mh2])
+Hlog(1,[1/mh2, 0, 2/(mh2+r), 1/(s+u)])
+Hlog(1,[1/mh2, 0, 2/(mh2+r), t/mh2])
+Hlog(1,[1/mh2, 1/(s+u), 0, 1/(s+u)])
+Hlog(1,[1/mh2, 2/(mh2-r), 0, t/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), t/mh2, 1/(s+u)])
+Hlog(1,[1/mh2, 2/(mh2+r), 0, t/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), t/mh2, 1/(s+u)])
+Hlog(1,[2/(mh2-r), 0, 1/(s+u), t/mh2])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), t/mh2])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), t/mh2])
+Hlog(1,[2/(mh2-r), 1, 0, 1/(s+u)])
+Hlog(1,[2/(mh2-r), 1, 1-1/t, 1/(s+u)])
+Hlog(1,[2/(mh2-r), 1/(s+u), 0, t/mh2])
+Hlog(1,[2/(mh2-r), 1/(s+u), t/mh2, 1/(s+u)])
+Hlog(1,[2/(mh2-r), t/mh2, 1-1/t, 1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, t/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), t/mh2, 1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, t/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), t/mh2, 1/(s+u)])
+Hlog(1,[2/(mh2-r), 1-1/t, t/mh2, 1/(s+u)])
+Hlog(1,[2/(mh2+r), 0, 1/(s+u), t/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), t/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), t/mh2])
+Hlog(1,[2/(mh2+r), 1, 0, 1/(s+u)])
+Hlog(1,[2/(mh2+r), 1, 1-1/t, 1/(s+u)])
+Hlog(1,[2/(mh2+r), 1/(s+u), 0, t/mh2])
+Hlog(1,[2/(mh2+r), 1/(s+u), t/mh2, 1/(s+u)])
+Hlog(1,[2/(mh2+r), t/mh2, 1-1/t, 1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, t/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), t/mh2, 1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, t/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), t/mh2, 1/(s+u)])
+Hlog(1,[2/(mh2+r), 1-1/t, t/mh2, 1/(s+u)])
+Hlog(1,[1-1/t, 1, t/mh2, 1/(s+u)])
+Hlog(1,[1-1/t, 1/(s+u), 0, 1/(s+u)])
)
+(-4/s/u^2+4/(s+u)/u^2-2/s/u+2/s/t/u)*(
-Hlog(1,[0, 1-1/u, u/(t+u)])
-Hlog(1,[1-1/u, 0, u/(t+u)])
+Hlog(1,[0, 1/t, u/(t+u)])
+Hlog(1,[0, 1-1/u, 1/t])
+Hlog(1,[1-1/u, 0, 1/t])
)
+(1/s/u^2-4/(s+u)/u^2+9/s/u-6/s/t/u)*(
+2*Hlog(1,[1/t, u/(t+u)])*ln(1-t)
-Hlog(1,[(s+u)/mh2, u/(t+u)])*ln(1-t)
-2*Hlog(1,[1/t, 1/t, u/(t+u)])
-Hlog(1,[2/(mh2-r), 0, u/(t+u)])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2+r), 0, u/(t+u)])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u)])
-Hlog(1,[1-1/u, 1, u/(t+u)])
-Hlog(1,[1-1/u, u/mh2, u/(t+u)])
+Hlog(1,[1/t, (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1/t, u/(t+u)])
+Hlog(1,[2/(mh2-r), u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1/t, u/(t+u)])
+Hlog(1,[2/(mh2+r), u/mh2, u/(t+u)])
)
+(2/s/u^2-2/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
-Hlog(1,[1-1/t, t/mh2, 0, 1])
+Hlog(1,[2/(mh2-r), t/mh2, 0, 1])
+Hlog(1,[2/(mh2+r), t/mh2, 0, 1])
)
+(2/s/u^2-8/(s+u)/u^2+20/s/u-14/s/t/u)*(
+Hlog(1,[1-1/u, 1-1/u, u/(t+u)])
)
+(5/s/u^2-8/(s+u)/u^2+11/s/u-8/s/t/u)*(
+Hlog(1,[0, 1-1/t])*ln(-u/t)
)
+(-4/3/s/u^2-2/(s+u)/u^2+16/3/s/u-2/s/t/u)*(
+ln(-t)*ln(-u/t)*ln(1-t)
)
+(2/(s+u)/u^2+1/s/u^2-4/s/u+3/s/t/u)*(
+Hlog(1,[2/(mh2-r), 1, u/mh2])
+Hlog(1,[2/(mh2+r), 1, u/mh2])
)
+(12/(s+u)/u^2+5/mh2/(s+u)/u-15/(s+u)/u+5/mh2/t/u)*(
+1/2*ln(t/mh2)^2
-ln(t/mh2)*ln(-t)
-Hlog(1,[0, mh2/(s+u)])
+Hlog(1,[(1-mh2)/(1-s-u), mh2/(s+u)])
)
+(-2/t/(s+t)/u+9/s/u^2-15/s/u+6/s/t/u)*(
+Hlog(1,[0, 1/mh2, 1/u])
)
+(-2/t/(s+t)/u+10/3/s/u^2-16/3/s/u+2/s/t/u)*(
+Hlog(1,[2/(mh2-r), u/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), u/mh2])*ln(-u)
-Hlog(1,[1-1/u, u/mh2])*ln(-u)
)
+(2/t/(s+t)/u+9/s/u^2-15/s/u+6/s/t/u)*(
+Hlog(1,[0, 1/u])*ln(1-mh2)
)
+(5/(s+u)^2/u-4/s/u+4/s/t/u-3/(s+u)/u^2+3/(s+u)/u)*(
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r)])
)
+(2/mh2/u^2-2/s/u^2+2/s/u+2/mh2/(s+t)/u-2/(s+t)/u)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+t)])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+t)])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 1-1/u, 1/(s+t)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+t)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+t)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1-1/u, 1/(s+t)])*ln(1-mh2)
+1/3*Pi^2*Hlog(1,[1/mh2, 1/(s+t)])
-1/3*Pi^2*Hlog(1,[2/(mh2-r), 1/(s+t)])
-1/3*Pi^2*Hlog(1,[2/(mh2+r), 1/(s+t)])
+1/3*Pi^2*Hlog(1,[1-1/u, 1/(s+t)])
+6*Hlog(1,[0, 1/(s+t)])*Hlog(1,[0, u/(1-s-t)])
-3*Hlog(1,[0, 1/(s+t)])*Hlog(1,[0, -u/(s+t)])
+3*Hlog(1,[0, 1/(s+t)])*Hlog(1,[u/(1-s-t), -u/(s+t)])
-6*Hlog(1,[0, 1/(s+t)])*ln((-1+mh2)/u)^2
-9/2*Hlog(1,[0, 1/(s+t)])*ln(1-mh2)^2
-3*Hlog(1,[0, u/mh2])*Hlog(1,[0, -u/(s+t)])
+3*Hlog(1,[0, u/mh2])*Hlog(1,[u/(1-s-t), -u/(s+t)])
-2*Hlog(1,[0, u/(1-s-t)])*Hlog(1,[1-1/u, 1/(s+t)])
+2*Hlog(1,[0, u/(1-s-t)])*ln(1-s-t)^2
-3*Hlog(1,[0, -u/(s+t)])*Hlog(1,[u/mh2, 1/(s+t)])
+3*Hlog(1,[0, -u/(s+t)])*Hlog(1,[1-1/u, 1/(s+t)])
-3*Hlog(1,[0, 1/(s+t)])*Hlog(1,[0, 1-1/mh2])
+6*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/mh2, 1/(s+t)])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2-r), 1/(s+t)])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2+r), 1/(s+t)])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1-1/u, 1/(s+t)])
+5*Hlog(1,[1/mh2, 1/(s+t)])*ln(1-mh2)^2
+3*Hlog(1,[u/mh2, 1/(s+t)])*Hlog(1,[u/(1-s-t), -u/(s+t)])
-1/2*Hlog(1,[2/(mh2-r), 1/(s+t)])*ln(1-mh2)^2
-1/2*Hlog(1,[2/(mh2+r), 1/(s+t)])*ln(1-mh2)^2
-3*Hlog(1,[u/(1-s-t), -u/(s+t)])*Hlog(1,[1-1/u, 1/(s+t)])
+2*Hlog(1,[1-1/u, 1/(s+t)])*ln((-1+mh2)/u)^2
+1/2*Hlog(1,[1-1/u, 1/(s+t)])*ln(1-mh2)^2
-6*Hlog(1,[0, 0, 1/(s+t)])*ln((-1+mh2)/u)
+2*Hlog(1,[0, 0, u/(1-s-t)])*ln(1-s-t)
-6*Hlog(1,[0, 1/(s+t), 1/(s+t)])*ln((-1+mh2)/u)
+6*Hlog(1,[0, 1/(s+t), 1/(s+t)])*ln(1-mh2)
+3*Hlog(1,[0, 1/(s+t), u/mh2])*ln((-1+mh2)/u)
+3*Hlog(1,[0, u/mh2, 1/(s+t)])*ln(1-mh2)
+8*Hlog(1,[0, u/(1-s-t), u/(1-s-t)])*ln(1-s-t)
-3*Hlog(1,[0, 2/(mh2-r), 1/(s+t)])*ln(1-mh2)
-3*Hlog(1,[0, 2/(mh2+r), 1/(s+t)])*ln(1-mh2)
-6*Hlog(1,[0, -u/(s+t), u/(1-s-t)])*ln(1-s-t)
+3*Hlog(1,[0, 1-1/u, 1/(s+t)])*ln((-1+mh2)/u)
-3*Hlog(1,[0, 1-1/u, 1/(s+t)])*ln(1-mh2)
-3*Hlog(1,[0, 1-1/u, u/mh2])*ln((-1+mh2)/u)
+3*Hlog(1,[0, 1-1/u, u/mh2])*ln(1-mh2)
-16*Hlog(1,[1/mh2, 1/mh2, 1/(s+t)])*ln(1-mh2)
-8*Hlog(1,[1/mh2, 1/(s+t), 1/(s+t)])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+t)])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+t)])*ln(1-mh2)
-3*Hlog(1,[1/(s+t), 0, 1/(s+t)])*ln((-1+mh2)/u)
+3*Hlog(1,[1/(s+t), 0, u/mh2])*ln((-1+mh2)/u)
+3*Hlog(1,[1/(s+t), u/mh2, 1/(s+t)])*ln((-1+mh2)/u)
-Hlog(1,[1/(s+t), 1-1/u, 1/(s+t)])*ln((-1+mh2)/u)
+2*Hlog(1,[u/(1-s-t), 0, u/(1-s-t)])*ln(1-s-t)
+6*Hlog(1,[u/(1-s-t), -u/(s+t), u/(1-s-t)])*ln(1-s-t)
+2*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+t)])*ln(1-mh2)
+2*Hlog(1,[2/(mh2-r), 1/(s+t), 1/(s+t)])*ln(1-mh2)
-3*Hlog(1,[2/(mh2-r), u/mh2, 1/(s+t)])*ln(1-mh2)
+2*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+t)])*ln(1-mh2)
+2*Hlog(1,[2/(mh2+r), 1/(s+t), 1/(s+t)])*ln(1-mh2)
-3*Hlog(1,[2/(mh2+r), u/mh2, 1/(s+t)])*ln(1-mh2)
+3*Hlog(1,[1-1/u, 0, 1/(s+t)])*ln((-1+mh2)/u)
-3*Hlog(1,[1-1/u, 0, 1/(s+t)])*ln(1-mh2)
-3*Hlog(1,[1-1/u, 0, u/mh2])*ln((-1+mh2)/u)
+3*Hlog(1,[1-1/u, 0, u/mh2])*ln(1-mh2)
+2*Hlog(1,[1-1/u, 1/(s+t), 1/(s+t)])*ln((-1+mh2)/u)
-2*Hlog(1,[1-1/u, 1/(s+t), 1/(s+t)])*ln(1-mh2)
-3*Hlog(1,[1-1/u, u/mh2, 1/(s+t)])*ln((-1+mh2)/u)
+3*Hlog(1,[1-1/u, u/mh2, 1/(s+t)])*ln(1-mh2)
+2*Hlog(1,[1-1/u, 1-1/u, 1/(s+t)])*ln((-1+mh2)/u)
-2*Hlog(1,[1-1/u, 1-1/u, 1/(s+t)])*ln(1-mh2)
-2/3*ln((-1+mh2)/u)*ln(1-s-t)^3
-2*ln((-1+mh2)/u)^2*ln(1-s-t)^2
-8/3*ln((-1+mh2)/u)^3*ln(1-s-t)
-1/3*Pi^2*ln((-1+mh2)/u)*ln(1-s-t)
+3*Hlog(1,[0, 1/(s+t)])*ln(u/mh2)*ln(1-mh2)
+12*Hlog(1,[0, 1/(s+t)])*ln((-1+mh2)/u)*ln(1-mh2)
+3*Hlog(1,[0, u/mh2])*ln(u/mh2)*ln(1-mh2)
-2*Hlog(1,[0, u/(1-s-t)])*ln(1-mh2)*ln(1-s-t)
-6*Hlog(1,[0, 1-1/mh2])*ln((-1+mh2)/u)*ln(1-s-t)
+3*Hlog(1,[u/mh2, 1/(s+t)])*ln(u/mh2)*ln(1-mh2)
-6*Hlog(1,[-u/(s+t), u/(1-s-t)])*ln(1-mh2)*ln(1-s-t)
-3*Hlog(1,[1-1/u, 1/(s+t)])*ln(u/mh2)*ln(1-mh2)
-4*Hlog(1,[1-1/u, 1/(s+t)])*ln((-1+mh2)/u)*ln(1-mh2)
+4*ln((-1+mh2)/u)*ln(1-mh2)*ln(1-s-t)^2
+8*ln((-1+mh2)/u)^2*ln(1-mh2)*ln(1-s-t)
-5*ln((-1+mh2)/u)*ln(1-mh2)^2*ln(1-s-t)
+12*Hlog(1,[0, 1/mh2, 1/mh2, 1/(s+t)])
+6*Hlog(1,[0, 1/mh2, 1/(s+t), 1/(s+t)])
-3*Hlog(1,[0, 1/mh2, 2/(mh2-r), 1/(s+t)])
-3*Hlog(1,[0, 1/mh2, 2/(mh2+r), 1/(s+t)])
-6*Hlog(1,[0, 2/(mh2-r), 1/mh2, 1/(s+t)])
-6*Hlog(1,[0, 2/(mh2-r), 1/(s+t), 1/(s+t)])
+9*Hlog(1,[0, 2/(mh2-r), u/mh2, 1/(s+t)])
-3*Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 1/(s+t)])
-3*Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 1/(s+t)])
-3*Hlog(1,[0, 2/(mh2-r), 1-1/u, 1/(s+t)])
-6*Hlog(1,[0, 2/(mh2+r), 1/mh2, 1/(s+t)])
-6*Hlog(1,[0, 2/(mh2+r), 1/(s+t), 1/(s+t)])
+9*Hlog(1,[0, 2/(mh2+r), u/mh2, 1/(s+t)])
-3*Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 1/(s+t)])
-3*Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 1/(s+t)])
-3*Hlog(1,[0, 2/(mh2+r), 1-1/u, 1/(s+t)])
+6*Hlog(1,[0, 1-1/u, 1/(s+t), 1/(s+t)])
-9*Hlog(1,[0, 1-1/u, u/mh2, 1/(s+t)])
+6*Hlog(1,[0, 1-1/u, 1-1/u, 1/(s+t)])
-3*Hlog(1,[1/mh2, 0, u/mh2, 1/(s+t)])
+3*Hlog(1,[1/mh2, 0, 2/(mh2-r), 1/(s+t)])
+3*Hlog(1,[1/mh2, 0, 2/(mh2+r), 1/(s+t)])
+16*Hlog(1,[1/mh2, 1/mh2, 1/mh2, 1/(s+t)])
+8*Hlog(1,[1/mh2, 1/mh2, 1/(s+t), 1/(s+t)])
-4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r), 1/(s+t)])
-4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r), 1/(s+t)])
+3*Hlog(1,[1/mh2, 1/(s+t), 0, 1/(s+t)])
+4*Hlog(1,[1/mh2, 1/(s+t), 1/(s+t), 1/(s+t)])
-3*Hlog(1,[1/mh2, 1/(s+t), u/mh2, 1/(s+t)])
-2*Hlog(1,[1/mh2, 2/(mh2-r), 1/mh2, 1/(s+t)])
-2*Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+t), 1/(s+t)])
+3*Hlog(1,[1/mh2, 2/(mh2-r), u/mh2, 1/(s+t)])
-Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r), 1/(s+t)])
-Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r), 1/(s+t)])
-Hlog(1,[1/mh2, 2/(mh2-r), 1-1/u, 1/(s+t)])
-2*Hlog(1,[1/mh2, 2/(mh2+r), 1/mh2, 1/(s+t)])
-2*Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+t), 1/(s+t)])
+3*Hlog(1,[1/mh2, 2/(mh2+r), u/mh2, 1/(s+t)])
-Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r), 1/(s+t)])
-Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r), 1/(s+t)])
-Hlog(1,[1/mh2, 2/(mh2+r), 1-1/u, 1/(s+t)])
+6*Hlog(1,[2/(mh2-r), 0, 1/mh2, 1/(s+t)])
+12*Hlog(1,[2/(mh2-r), 0, u/mh2, 1/(s+t)])
-9*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 1/(s+t)])
-9*Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 0, 1-1/u, 1/(s+t)])
+3*Hlog(1,[2/(mh2-r), 1, 0, 1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 1, u/mh2, 1/(s+t)])
+3*Hlog(1,[2/(mh2-r), 1, 1-1/u, 1/(s+t)])
-8*Hlog(1,[2/(mh2-r), 1/mh2, 1/mh2, 1/(s+t)])
-4*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+t), 1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r), 1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r), 1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 1/(s+t), 0, 1/(s+t)])
-4*Hlog(1,[2/(mh2-r), 1/(s+t), 1/(s+t), 1/(s+t)])
+3*Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2, 1/(s+t)])
-Hlog(1,[2/(mh2-r), 1/(s+t), 1-1/u, 1/(s+t)])
+6*Hlog(1,[2/(mh2-r), u/mh2, 0, 1/(s+t)])
+6*Hlog(1,[2/(mh2-r), u/mh2, 1/(s+t), 1/(s+t)])
-6*Hlog(1,[2/(mh2-r), u/mh2, u/mh2, 1/(s+t)])
+3*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, 1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/mh2, 1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+t), 1/(s+t)])
+3*Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, 1/(s+t)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/(s+t)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/(s+t)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, 1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/mh2, 1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+t), 1/(s+t)])
+3*Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, 1/(s+t)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/(s+t)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/(s+t)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, 1/(s+t)])
-3*Hlog(1,[2/(mh2-r), 1-1/u, 0, 1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1/(s+t), 1/(s+t)])
+3*Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, 1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, 1/(s+t)])
+6*Hlog(1,[2/(mh2+r), 0, 1/mh2, 1/(s+t)])
+12*Hlog(1,[2/(mh2+r), 0, u/mh2, 1/(s+t)])
-9*Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 1/(s+t)])
-9*Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 0, 1-1/u, 1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 1, 0, 1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 1, u/mh2, 1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 1, 1-1/u, 1/(s+t)])
-8*Hlog(1,[2/(mh2+r), 1/mh2, 1/mh2, 1/(s+t)])
-4*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+t), 1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r), 1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r), 1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 1/(s+t), 0, 1/(s+t)])
-4*Hlog(1,[2/(mh2+r), 1/(s+t), 1/(s+t), 1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2, 1/(s+t)])
-Hlog(1,[2/(mh2+r), 1/(s+t), 1-1/u, 1/(s+t)])
+6*Hlog(1,[2/(mh2+r), u/mh2, 0, 1/(s+t)])
+6*Hlog(1,[2/(mh2+r), u/mh2, 1/(s+t), 1/(s+t)])
-6*Hlog(1,[2/(mh2+r), u/mh2, u/mh2, 1/(s+t)])
+3*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, 1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/mh2, 1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+t), 1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, 1/(s+t)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/(s+t)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/(s+t)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, 1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/mh2, 1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+t), 1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, 1/(s+t)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/(s+t)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/(s+t)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, 1/(s+t)])
-3*Hlog(1,[2/(mh2+r), 1-1/u, 0, 1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1/(s+t), 1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, 1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, 1/(s+t)])
+6*Hlog(1,[1-1/u, 0, 1/(s+t), 1/(s+t)])
-9*Hlog(1,[1-1/u, 0, u/mh2, 1/(s+t)])
+6*Hlog(1,[1-1/u, 0, 1-1/u, 1/(s+t)])
-3*Hlog(1,[1-1/u, 1, 0, 1/(s+t)])
+3*Hlog(1,[1-1/u, 1, u/mh2, 1/(s+t)])
-3*Hlog(1,[1-1/u, 1, 1-1/u, 1/(s+t)])
+3*Hlog(1,[1-1/u, 1/(s+t), 0, 1/(s+t)])
+4*Hlog(1,[1-1/u, 1/(s+t), 1/(s+t), 1/(s+t)])
-3*Hlog(1,[1-1/u, 1/(s+t), u/mh2, 1/(s+t)])
-6*Hlog(1,[1-1/u, u/mh2, 0, 1/(s+t)])
-6*Hlog(1,[1-1/u, u/mh2, 1/(s+t), 1/(s+t)])
+6*Hlog(1,[1-1/u, u/mh2, u/mh2, 1/(s+t)])
-3*Hlog(1,[1-1/u, u/mh2, 1-1/u, 1/(s+t)])
+6*Hlog(1,[1-1/u, 1-1/u, 0, 1/(s+t)])
+4*Hlog(1,[1-1/u, 1-1/u, 1/(s+t), 1/(s+t)])
-6*Hlog(1,[1-1/u, 1-1/u, u/mh2, 1/(s+t)])
+4*Hlog(1,[1-1/u, 1-1/u, 1-1/u, 1/(s+t)])
+Hlog(1,[1/mh2, 1/(s+t), 1-1/u, 1/(s+t)])
+Hlog(1,[1-1/u, 1/(s+t), 1-1/u, 1/(s+t)])
)
+(-28/s/u^2+28/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[0, 1-1/u, 1])*ln(-t)
)
+(-22/s/u^2+22/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[1/t, 0, u/(t+u)])*ln(1-t)
-Hlog(1,[1/t, 1/t, 0, u/(t+u)])
)
+(-18/s/u^2+18/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[1/t, 0, u/(t+u), 1])
)
+(-14/s/u^2+14/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[1-1/u, 0, 1])*ln(-t)
)
+(-10/s/u^2+10/s/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+Hlog(1,[1-1/(s+t), 2/(mh2-r), 1])*ln(-u)
+Hlog(1,[1-1/(s+t), 2/(mh2+r), 1])*ln(-u)
-Hlog(1,[1-1/(s+t), 2/(mh2-r), 1])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2+r), 1])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r), 1])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r), 1])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1])
)
+(-8/s/u^2+8/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[2/(mh2-r), 0, u/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), 0, u/mh2])*ln(1-t)
-Hlog(1,[1/t, 2/(mh2-r), 0, u/mh2])
-Hlog(1,[1/t, 2/(mh2+r), 0, u/mh2])
)
+(-6/s/u^2+6/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
-Hlog(1,[0, 1-1/u, u/(t+u), u/(t+u)])
-Hlog(1,[1-1/u, 0, u/(t+u), u/(t+u)])
+Hlog(1,[0, 1/t, u/(t+u), u/(t+u)])
+Hlog(1,[0, 1-1/u, 1/t, u/(t+u)])
+Hlog(1,[1-1/u, 0, 1/t, u/(t+u)])
)
+(-6/s/u^2+6/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])*ln(-t)
+Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])*ln(-t)
-Hlog(1,[u/(t+u), 0, 1])*ln(1-t)
-Hlog(1,[0, 1-1/mh2, 1-1/u, 1])
-Hlog(1,[1-1/mh2, 0, 1-1/u, 1])
-Hlog(1,[1-1/mh2, 1-1/u, 0, 1])
)
+(-4/s/u^2+4/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[0, (s+u)/mh2, u/mh2])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 0, u/mh2])*ln(1-t)
-Hlog(1,[1/t, 0, (s+u)/mh2, u/mh2])
-Hlog(1,[1/t, (s+u)/mh2, 0, u/mh2])
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, u/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, u/mh2])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, u/mh2])
)
+(-4/s/u^2+4/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, 2*s/(-t*u-ruts+s+t)])*Hlog(1,[0, 1-1/t])
+Hlog(1,[0, 2*s/(-t*u+ruts+s+t)])*Hlog(1,[0, 1-1/t])
+1/6*Pi^2*Hlog(1,[0, 2*s/(-t*u-ruts+s+t)])
+1/6*Pi^2*Hlog(1,[0, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[0, t/(1+t)])*Hlog(1,[0, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[0, t/(1+t)])*Hlog(1,[0, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[0, 2*s/(-t*u-ruts+s+t)])*Hlog(1,[t/(1+t), 1-1/t])
+1/2*Hlog(1,[0, 2*s/(-t*u-ruts+s+t)])*ln(-t)^2
-Hlog(1,[0, 2*s/(-t*u+ruts+s+t)])*Hlog(1,[t/(1+t), 1-1/t])
+1/2*Hlog(1,[0, 2*s/(-t*u+ruts+s+t)])*ln(-t)^2
-Hlog(1,[(s+u)/mh2, u/(t+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[0, 0, 2/(mh2-r), 1/(s+t)])
-Hlog(1,[0, 0, 2/(mh2+r), 1/(s+t)])
-Hlog(1,[2/(mh2-r), 0, u/(t+u), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 0, u/(t+u), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u), (s+u)/mh2])
-Hlog(1,[1-1/u, 1, u/(t+u), (s+u)/mh2])
-Hlog(1,[1-1/u, u/mh2, u/(t+u), (s+u)/mh2])
-Hlog(1,[1-1/u, u/(t+u), 0, 1])
+Hlog(1,[0, 0, 1/mh2, 1/(s+t)])
+Hlog(1,[0, 0, 1-1/u, 1/(s+t)])
+Hlog(1,[0, 1-1/u, 0, 1/(s+t)])
+Hlog(1,[1/t, u/(t+u), 0, 1])
+Hlog(1,[1/t, (s+u)/mh2, u/(t+u), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1, u/(t+u), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, u/(t+u), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1, u/(t+u), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, u/(t+u), (s+u)/mh2])
+Hlog(1,[1-1/u, 0, 0, 1/(s+t)])
)
+(-4/s/u^2+4/s/u+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
+Hlog(1,[0, 1-1/u, 1, u/mh2])
+Hlog(1,[1-1/u, 0, 1, u/mh2])
)
+(-2/s/u^2+2/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[0, u/(t+u), 1])*ln(1-t)
+Hlog(1,[2/(mh2-r), 0, u/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), 0, u/mh2])*ln(-t)
+Hlog(1,[0, u/(t+u)])*ln(-t)*ln(1-t)
-Hlog(1,[0, u/(t+u), u/mh2])*ln(1-t)
-Hlog(1,[0, 0, 1-1/u, 2/(mh2-r)])
-Hlog(1,[0, 0, 1-1/u, 2/(mh2+r)])
-Hlog(1,[0, 1-1/u, 0, 2/(mh2-r)])
-Hlog(1,[0, 1-1/u, 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), u/mh2, u/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), u/mh2, u/mh2, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1, 0, u/mh2])
-Hlog(1,[1-1/u, 0, 0, 2/(mh2-r)])
-Hlog(1,[1-1/u, 0, 0, 2/(mh2+r)])
-Hlog(1,[1-1/u, u/(t+u), 0, u/(t+u)])
+Hlog(1,[0, 2/(mh2-r), 1-1/u, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), 1-1/u, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 1-1/u, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 1-1/u, 2/(mh2+r)])
+Hlog(1,[1/t, 0, u/(t+u), u/mh2])
+Hlog(1,[1/t, u/(t+u), 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 0, 1-1/u, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, 1-1/u, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1-1/u, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1-1/u, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 1-1/u, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 1-1/u, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1-1/u, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1-1/u, 0, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, u/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, u/mh2])
+Hlog(1,[1-1/u, 1/t, 0, u/(t+u)])
+Hlog(1,[1-1/u, u/mh2, u/mh2, (s+u)/mh2])
)
+(-2/s/u^2+2/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, 1/t, 2*s/(-t*u-ruts+s+t)])*ln(-t)
+Hlog(1,[0, 1/t, 2*s/(-t*u+ruts+s+t)])*ln(-t)
+Hlog(1,[0, 1-1/u, u/mh2])*ln(-t)
+Hlog(1,[0, 1-1/u, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[0, 1-1/u, 2/(mh2+r)])*ln(1-t)
+Hlog(1,[0, 1-1/u, 2*s/(-t*u-ruts+s+t)])*ln(-t)
+Hlog(1,[0, 1-1/u, 2*s/(-t*u+ruts+s+t)])*ln(-t)
+Hlog(1,[0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])*ln(1-t)
+Hlog(1,[0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])*ln(1-t)
+Hlog(1,[1/t, 0, 2*s/(-t*u-ruts+s+t)])*ln(-t)
+Hlog(1,[1/t, 0, 2*s/(-t*u+ruts+s+t)])*ln(-t)
+Hlog(1,[u/(t+u), 0, u/mh2])*ln(1-t)
+Hlog(1,[u/(t+u), u/(t+u), (s+u)/mh2])*ln(1-t)
+Hlog(1,[1-1/u, 0, u/mh2])*ln(-t)
+Hlog(1,[1-1/u, 0, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[1-1/u, 0, 2/(mh2+r)])*ln(1-t)
+Hlog(1,[1-1/u, 0, 2*s/(-t*u-ruts+s+t)])*ln(-t)
+Hlog(1,[1-1/u, 0, 2*s/(-t*u+ruts+s+t)])*ln(-t)
+Hlog(1,[1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t)])*ln(1-t)
+Hlog(1,[1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t)])*ln(1-t)
+3*Hlog(1,[0, (s+u)/mh2])*Hlog(1,[1-1/t, -(s+u)/t])
-Hlog(1,[0, 1/t, 2*s/(-t*u-ruts+s+t)])*ln(1-t)
-Hlog(1,[0, 1/t, 2*s/(-t*u+ruts+s+t)])*ln(1-t)
-Hlog(1,[0, 2/(mh2-r), u/mh2])*ln(-t)
-Hlog(1,[0, 2/(mh2+r), u/mh2])*ln(-t)
-Hlog(1,[0, 1-1/u, u/mh2])*ln(1-t)
-Hlog(1,[0, 1-1/u, 2/(mh2-r)])*ln(-t)
-Hlog(1,[0, 1-1/u, 2/(mh2+r)])*ln(-t)
-Hlog(1,[0, 1-1/u, 2*s/(-t*u-ruts+s+t)])*ln(1-t)
-Hlog(1,[0, 1-1/u, 2*s/(-t*u+ruts+s+t)])*ln(1-t)
-Hlog(1,[0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])*ln(-t)
-Hlog(1,[0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])*ln(-t)
-Hlog(1,[1/t, 0, 2*s/(-t*u-ruts+s+t)])*ln(1-t)
-Hlog(1,[1/t, 0, 2*s/(-t*u+ruts+s+t)])*ln(1-t)
+2*Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])*ln(-t)
+2*Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])*ln(-t)
-Hlog(1,[1-1/u, 0, u/mh2])*ln(1-t)
-Hlog(1,[1-1/u, 0, 2/(mh2-r)])*ln(-t)
-Hlog(1,[1-1/u, 0, 2/(mh2+r)])*ln(-t)
-Hlog(1,[1-1/u, 0, 2*s/(-t*u-ruts+s+t)])*ln(1-t)
-Hlog(1,[1-1/u, 0, 2*s/(-t*u+ruts+s+t)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t)])*ln(-t)
-Hlog(1,[1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t)])*ln(-t)
+3*Hlog(1,[0, (s+u)/mh2])*ln(mh2/(s+u))*ln(1-mh2)
+3*Hlog(1,[0, (s+u)/mh2])*ln(1-mh2)*ln(1-t)
-Hlog(1,[0, 1/t, 0, 1])
-Hlog(1,[0, 1/t, u/(t+u), u/mh2])
-Hlog(1,[0, 1/t, 2/(mh2-r), u/mh2])
-Hlog(1,[0, 1/t, 2/(mh2+r), u/mh2])
-Hlog(1,[0, 1/t, 1-1/u, 1])
-Hlog(1,[0, 1/t, 1-1/u, 2/(mh2-r)])
-Hlog(1,[0, 1/t, 1-1/u, 2/(mh2+r)])
-Hlog(1,[0, 1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[0, 1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[0, 2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[0, 2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, u/mh2])
-Hlog(1,[0, 2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[0, 2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[0, 2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[0, 2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, u/mh2])
-Hlog(1,[0, 2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[0, 2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[0, 1-1/mh2, 1, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[0, 1-1/mh2, 1, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[0, 1-1/mh2, 2/(mh2-r), u/mh2])
-Hlog(1,[0, 1-1/mh2, 2/(mh2+r), u/mh2])
-Hlog(1,[0, 1-1/mh2, 1-1/u, 2/(mh2-r)])
-Hlog(1,[0, 1-1/mh2, 1-1/u, 2/(mh2+r)])
-Hlog(1,[0, 1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[0, 1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[0, 1-1/u, u/(t+u), 1])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1/t, 0, u/(t+u), u/(t+u)])
-Hlog(1,[1/t, 0, 1-1/u, 1])
-Hlog(1,[1/t, 0, 1-1/u, 2/(mh2-r)])
-Hlog(1,[1/t, 0, 1-1/u, 2/(mh2+r)])
-Hlog(1,[1/t, 0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1/t, 0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1/t, u/(t+u), 0, u/mh2])
-Hlog(1,[1/t, u/(t+u), u/(t+u), (s+u)/mh2])
-Hlog(1,[1/t, 1-1/u, 0, 1])
-Hlog(1,[1/t, 1-1/u, 0, 2/(mh2-r)])
-Hlog(1,[1/t, 1-1/u, 0, 2/(mh2+r)])
-Hlog(1,[1/t, 1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1/t, 1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[2/(mh2-r), 0, 1/t, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2-r), 0, 1/t, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[2/(mh2-r), 0, 1-1/u, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2-r), 0, 1-1/u, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[2/(mh2-r), 1/t, 0, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2-r), 1/t, 0, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[2/(mh2-r), 1-1/u, 0, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2-r), 1-1/u, 0, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[2/(mh2+r), 0, 1/t, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2+r), 0, 1/t, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[2/(mh2+r), 0, 1-1/u, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2+r), 0, 1-1/u, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[2/(mh2+r), 1/t, 0, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2+r), 1/t, 0, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[2/(mh2+r), 1-1/u, 0, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2+r), 1-1/u, 0, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/mh2, 0, 1, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/mh2, 0, 1, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/mh2, 0, 2/(mh2-r), u/mh2])
-Hlog(1,[1-1/mh2, 0, 2/(mh2+r), u/mh2])
-Hlog(1,[1-1/mh2, 0, 1-1/u, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 0, 1-1/u, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/mh2, 0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/mh2, 1, 0, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/mh2, 1, 0, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/mh2, 1-1/u, 0, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 1-1/u, 0, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/u, 0, u/(t+u), 1])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/u, 1/t, u/(t+u), (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), 0, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/u, 2/(mh2-r), 0, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/u, 2/(mh2+r), 0, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/u, 2/(mh2+r), 0, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[0, 1/t, 0, u/mh2])
+Hlog(1,[0, 1/t, 1/t, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[0, 1/t, 1/t, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[0, 1/t, u/(t+u), 1])
+Hlog(1,[0, 1/t, (s+u)/mh2, u/mh2])
+Hlog(1,[0, 1/t, 1-1/u, u/mh2])
+Hlog(1,[0, 1/t, 1-1/u, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[0, 1/t, 1-1/u, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[0, 2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[0, 2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[0, 2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[0, 2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[0, 1-1/mh2, 1, u/mh2])
+Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[0, 1-1/mh2, 1-1/u, u/mh2])
+Hlog(1,[0, 1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[0, 1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[0, 1-1/u, 1, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[0, 1-1/u, 1, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[0, 1-1/u, 1/t, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[0, 1-1/u, 1/t, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[0, 1-1/u, u/(t+u), u/mh2])
+Hlog(1,[1/t, 0, 1/t, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1/t, 0, 1/t, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1/t, 0, 1-1/u, u/mh2])
+Hlog(1,[1/t, 0, 1-1/u, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1/t, 0, 1-1/u, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1/t, 1/t, 0, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1/t, 1/t, 0, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1/t, 1-1/u, 0, u/mh2])
+Hlog(1,[1/t, 1-1/u, 0, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1/t, 1-1/u, 0, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[2/(mh2-r), 0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[2/(mh2-r), 0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[2/(mh2+r), 0, 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[2/(mh2+r), 0, 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 0, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 0, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/mh2, 0, 1, u/mh2])
+Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/mh2, 0, 1-1/u, u/mh2])
+Hlog(1,[1-1/mh2, 0, 1-1/u, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/mh2, 0, 1-1/u, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/mh2, 1-1/u, 0, u/mh2])
+Hlog(1,[1-1/mh2, 1-1/u, 0, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/mh2, 1-1/u, 0, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/u, 0, 1, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/u, 0, 1, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/u, 0, 1/t, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/u, 0, 1/t, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/u, 0, u/(t+u), u/mh2])
+Hlog(1,[1-1/u, 1, 0, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/u, 1, 0, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/u, 1/t, 0, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/u, 1/t, 0, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/u, u/(t+u), 0, u/mh2])
+Hlog(1,[1-1/u, u/(t+u), u/(t+u), (s+u)/mh2])
)
+(1/s/u^2+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u+1/s/t/u)*(
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 2/(mh2-r), 1/t, (s+u)/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/t, (s+u)/mh2])
)
+(1/s/u^2-1/s/u+3/mh2/u^2+3/mh2/(s+t)/u-3/(s+t)/u)*(
+Hlog(1,[0, u/(1+u)])*ln(-u/(s+t))^2
+Hlog(1,[0, (s+t)/mh2])*ln(-u)^2
+Hlog(1,[u/(1+u), 1-1/u])*ln(-u/(s+t))^2
+1/3*Pi^2*Hlog(1,[0, (s+t)/mh2])
-1/6*Pi^2*ln(-u/(s+t))^2
-2*Hlog(1,[0, u/(1+u)])*Hlog(1,[0, (s+t)/mh2])
-2*Hlog(1,[0, (s+t)/mh2])*Hlog(1,[u/(1+u), 1-1/u])
-1/2*ln(-u)^2*ln(-u/(s+t))^2
)
+(2/s/u^2-2/s/u-4/(s+u)^2/u-4/(s+u)/u^2+4/(s+u)/u)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[u/(t+u), (s+u)/mh2])
+Hlog(1,[0, 0, u/mh2])*ln(1-t)
-Hlog(1,[0, 0, 2/(mh2-r), u/mh2])
-Hlog(1,[0, 0, 2/(mh2+r), u/mh2])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), u/mh2])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), u/mh2])
-Hlog(1,[1/t, 0, 0, u/mh2])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), u/mh2])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), u/mh2])
+Hlog(1,[0, 0, 1-1/u, u/mh2])
+Hlog(1,[0, 1-1/u, 0, u/mh2])
+Hlog(1,[1-1/u, 0, 0, u/mh2])
)
+(7/s/u^2+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u-3/s/u)*(
-2*Hlog(1,[1-1/u, 1-1/u, 1/t])
+Hlog(1,[2/(mh2-r), 1-1/u, 1/t])
+Hlog(1,[2/(mh2+r), 1-1/u, 1/t])
)
+(12/s/u^2-12/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, 2/(mh2-r), u/mh2])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), u/mh2])*ln(1-t)
-Hlog(1,[1/t, 0, 2/(mh2-r), u/mh2])
-Hlog(1,[1/t, 0, 2/(mh2+r), u/mh2])
)
+(30/s/u^2-30/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[1-1/u, 0, 1])*ln(1-t)
)
+(52/s/u^2-52/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, 1-1/u, 1])*ln(1-t)
)
+(-91/27/s/u^2+91/27/s/u-1/12/(s+u)^2/u-1/12/(s+u)/u^2+1/12/(s+u)/u)*(
+ln(2-mh2-r)^4
-4*ln(2)*ln(2-mh2-r)^3
+6*ln(2)^2*ln(2-mh2-r)^2
-4*ln(2)^3*ln(2-mh2-r)
)
+(-47/9/s/u^2+47/9/s/u-1/2/(s+u)^2/u-1/2/(s+u)/u^2+1/2/(s+u)/u)*(
+ln(1-u)^2*ln(2-mh2-r)^2
+6*Hlog(1,[0, 1-1/u])*ln(2-mh2-r)^2
+2/3*Pi^2*ln(1-u)*ln(2-mh2-r)
-12*Hlog(1,[0, 1-1/u])*ln(2)*ln(2-mh2-r)
-2*ln(2)*ln(1-u)^2*ln(2-mh2-r)
)
+(-1/3/s/u^2+1/3/s/u+1/mh2/u^2+1/mh2/(s+t)/u-1/(s+t)/u)*(
+Pi^2*Hlog(1,[0, u/(1+u)])
+Pi^2*Hlog(1,[u/(1+u), 1-1/u])
-1/2*Pi^2*ln(-u)^2
+6*Hlog(1,[1/u, 0, 1])*ln(-u)
+6*Hlog(1,[1/u, 1-1/(s+t), 1])*ln(-u)
)
+(10/3/s/u^2-2/(s+u)/u^2+1/(s+u)/u-4/3/s/u-mh2/s/u^2)*(
+Hlog(1,[2/(mh2-r), u/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), u/mh2])*ln(-t)
-Hlog(1,[1-1/u, u/mh2])*ln(-t)
)
+(-12/t/(s+t)/u+38/s/u^2-38/s/u-18/(s+u)/u^2+18/(s+u)/u)*(
+Hlog(1,[(s+u)/mh2, 1-1/(s+u), 1])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u), 1])
-Hlog(1,[1-1/mh2, 1, 1-1/(s+u), 1])
+Hlog(1,[2/(mh2-r), 1, 1-1/(s+u), 1])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1])
+Hlog(1,[2/(mh2+r), 1, 1-1/(s+u), 1])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1])
)
+(-10/t/(s+t)/u+40/s/u^2-40/s/u-18/(s+u)/u^2+18/(s+u)/u)*(
+Hlog(1,[0, 1-1/(s+u), 1])*ln(-t)
-Hlog(1,[0, 1-1/(s+u), 1])*ln(1-t)
)
+(-8/t/(s+t)/u+16/s/u^2-16/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+Hlog(1,[0, -t/(s+u)])*Hlog(1,[0, 1-1/mh2])
+Hlog(1,[-t/(s+u), 0, -t/(s+u)])*ln(1-mh2)
-Hlog(1,[t/(1-s-u), -t/(s+u), 0, -t/(s+u)])
+Hlog(1,[0, -t/(s+u), 0, -t/(s+u)])
)
+(-8/t/(s+t)/u+30/s/u^2-30/s/u-12/(s+u)/u^2+12/(s+u)/u)*(
+Hlog(1,[1/t, (s+u)/mh2, 1])*ln(1-t)
-Hlog(1,[1/t, 1/t, (s+u)/mh2, 1])
)
+(-6/t/(s+t)/u+11/s/u^2-11/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+Hlog(1,[0, 1-1/(s+u)])*ln(1-t)^2
)
+(-4/t/(s+t)/u+8/s/u^2-8/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+Hlog(1,[1/t, (s+u)/mh2, 1])*ln(-t)
)
+(-4/t/(s+t)/u+8/s/u^2-8/s/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[0, -t/(s+u), -t/(s+u)])*ln(1-mh2)
-Hlog(1,[t/(1-s-u), 0, -t/(s+u), -t/(s+u)])
)
+(-4/t/(s+t)/u+12/s/u^2-12/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+2*Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, 1])
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1])
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+u), 1])
+Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, 1])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1])
+Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, 1])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1])
)
+(-4/t/(s+t)/u+16/s/u^2-16/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, 1])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, 1])
)
+(-2/t/(s+t)/u+4/s/u^2-4/s/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[1/t, 1-1/(s+u)])*ln(-t)^2
+Hlog(1,[1-1/t, t/(1+t)])*ln(1-s-u)^2
+Hlog(1,[t/(1+t), 0, 1-1/t])*ln(1-s-u)
+Hlog(1,[t/(1+t), 1-1/t, 1-1/t])*ln(1-s-u)
+Hlog(1,[1-1/(s+u), 1/t, 1-1/(s+u)])*ln(1-t)
+1/3*Pi^2*Hlog(1,[0, -t/(s+u)])
+2/3*Pi^2*Hlog(1,[1/t, 1-1/(s+u)])
-1/3*Pi^2*Hlog(1,[t/(1-s-u), -t/(s+u)])
-1/2*Pi^2*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])
+1/3*Pi^2*Hlog(1,[2/(mh2-r), 1-1/(s+u)])
+1/3*Pi^2*Hlog(1,[2/(mh2+r), 1-1/(s+u)])
-1/3*Pi^2*Hlog(1,[1-1/mh2, 1-1/(s+u)])
+3*Hlog(1,[0, t/(1+t)])*Hlog(1,[0, 1-1/(s+u)])
-4*Hlog(1,[0, t/(1+t)])*Hlog(1,[1/t, 1-1/(s+u)])
+3*Hlog(1,[0, t/(1+t)])*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])
-1/2*Hlog(1,[0, t/(1+t)])*ln(1-s-u)^2
-6*Hlog(1,[0, 1-1/mh2])*Hlog(1,[t/(1-s-u), -t/(s+u)])
+1/2*Hlog(1,[0, 1-1/mh2])*ln(t/mh2)^2
+4*Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, 1-1/(s+u)])
-3*Hlog(1,[0, 1-1/(s+u)])*Hlog(1,[t/(1+t), 1-1/t])
-6*Hlog(1,[0, 1-1/(s+u)])*Hlog(1,[1-1/t, t/(1+t)])
-2*Hlog(1,[1/t, 1-1/(s+u)])*Hlog(1,[t/(1+t), 1-1/t])
+2*Hlog(1,[1/t, 1-1/(s+u)])*Hlog(1,[1-1/t, t/(1+t)])
-4*Hlog(1,[1/t, 1-1/(s+u)])*ln(1-t)^2
+1/2*Hlog(1,[t/(1+t), 1-1/t])*ln(1-s-u)^2
-5*Hlog(1,[t/(1-s-u), -t/(s+u)])*ln(1-mh2)^2
+3*Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])
-3/2*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])*ln(-t)^2
+3*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])*ln(1-t)^2
-4*Hlog(1,[0, 0, t/(1+t)])*ln(1-s-u)
+6*Hlog(1,[0, 0, 1-1/mh2])*ln(t/mh2)
-20*Hlog(1,[0, 0, 1-1/t])*ln(1-s-u)
-3*Hlog(1,[0, 1, 1-1/mh2])*ln(t/mh2)
+12*Hlog(1,[0, 1, 1-1/t])*ln(1-s-u)
+3*Hlog(1,[0, 1, 1-1/(s+u)])*ln(-t)
-6*Hlog(1,[0, 1, 1-1/(s+u)])*ln(1-t)
-3*Hlog(1,[0, 1/t, 1-1/(s+u)])*ln(1-t)
-4*Hlog(1,[0, t/(1+t), t/(1+t)])*ln(1-s-u)
-2*Hlog(1,[0, t/(1+t), 1-1/t])*ln(1-s-u)
-2*Hlog(1,[0, t/(1-s-u), -t/(s+u)])*ln(1-mh2)
+3*Hlog(1,[0, (s+u)/mh2, 1-1/(s+u)])*ln(1-t)
+2*Hlog(1,[0, 1-1/mh2, 1])*ln(t/mh2)
+3*Hlog(1,[0, 1-1/mh2, 1-1/mh2])*ln(t/mh2)
-18*Hlog(1,[0, 1-1/t, 1])*ln(1-s-u)
+2*Hlog(1,[0, 1-1/t, t/(1+t)])*ln(1-s-u)
+4*Hlog(1,[0, 1-1/t, 1-1/t])*ln(1-s-u)
+2*Hlog(1,[1/t, 1/t, 1-1/(s+u)])*ln(-t)
+4*Hlog(1,[1/t, 1/t, 1-1/(s+u)])*ln(1-t)
-3*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u)])*ln(-t)
-6*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u)])*ln(1-t)
+2*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u)])*ln(-t)
+4*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u)])*ln(1-t)
-3*Hlog(1,[t/(1+t), 0, 1])*ln(1-s-u)
+2*Hlog(1,[t/(1+t), 0, t/(1+t)])*ln(1-s-u)
-6*Hlog(1,[t/(1+t), 1, 1-1/t])*ln(1-s-u)
+4*Hlog(1,[t/(1+t), t/(1+t), 1-1/t])*ln(1-s-u)
-3*Hlog(1,[t/(1+t), 1-1/t, 1])*ln(1-s-u)
+2*Hlog(1,[t/(1+t), 1-1/t, t/(1+t)])*ln(1-s-u)
-4*Hlog(1,[t/(1-s-u), 0, -t/(s+u)])*ln(1-mh2)
+16*Hlog(1,[t/(1-s-u), t/(1-s-u), -t/(s+u)])*ln(1-mh2)
-4*Hlog(1,[t/(1-s-u), -t/(s+u), -t/(s+u)])*ln(1-mh2)
+3*Hlog(1,[(s+u)/mh2, 1, 1-1/(s+u)])*ln(1-t)
-3*Hlog(1,[(s+u)/mh2, 1/t, 1-1/(s+u)])*ln(1-t)
+6*Hlog(1,[(s+u)/mh2, (s+u)/mh2, 1-1/(s+u)])*ln(1-t)
-6*Hlog(1,[(s+u)/mh2, 1-1/(s+u), 1-1/(s+u)])*ln(1-t)
-6*Hlog(1,[-t/(s+u), t/(1-s-u), -t/(s+u)])*ln(1-mh2)
+2*Hlog(1,[1-1/mh2, 0, 1])*ln(t/mh2)
-12*Hlog(1,[1-1/t, 0, 1])*ln(1-s-u)
+2*Hlog(1,[1-1/t, 0, t/(1+t)])*ln(1-s-u)
+10*Hlog(1,[1-1/t, 0, 1-1/t])*ln(1-s-u)
-12*Hlog(1,[1-1/t, 1, t/(1+t)])*ln(1-s-u)
-6*Hlog(1,[1-1/t, t/(1+t), 1])*ln(1-s-u)
+8*Hlog(1,[1-1/t, t/(1+t), t/(1+t)])*ln(1-s-u)
-2*Hlog(1,[1-1/t, t/(1+t), 1-1/t])*ln(1-s-u)
+2*Hlog(1,[1-1/t, 1-1/t, t/(1+t)])*ln(1-s-u)
-Hlog(1,[1-1/(s+u), 1/t, 1-1/(s+u)])*ln(-t)
+3*Hlog(1,[1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])*ln(-t)
-3*Hlog(1,[1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])*ln(1-t)
+1/6*ln(-t)*ln(1-s-u)^3
-1/3*ln(-t)^3*ln(1-s-u)
-1/6*ln(t/mh2)^3*ln(1-mh2)
+3/4*ln(t/mh2)^2*ln(1-mh2)^2
-7/6*ln(t/mh2)*ln(1-mh2)^3
-1/6*ln(1-t)*ln(1-s-u)^3
-5/3*ln(1-t)^3*ln(1-s-u)
+9*Zeta(3)*ln(1-s-u)
+1/6*Pi^2*ln(t/mh2)*ln(1-mh2)
+2*Hlog(1,[0, 0, t/(1-s-u), -t/(s+u)])
+8*Hlog(1,[0, t/(1-s-u), t/(1-s-u), -t/(s+u)])
-6*Hlog(1,[0, -t/(s+u), t/(1-s-u), -t/(s+u)])
+3*Hlog(1,[1/t, 0, 1, 1-1/(s+u)])
+3*Hlog(1,[1/t, 0, 1/t, 1-1/(s+u)])
-3*Hlog(1,[1/t, 0, (s+u)/mh2, 1-1/(s+u)])
-4*Hlog(1,[1/t, 1/t, 1/t, 1-1/(s+u)])
+6*Hlog(1,[1/t, 1/t, (s+u)/mh2, 1-1/(s+u)])
-4*Hlog(1,[1/t, 1/t, 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[1/t, (s+u)/mh2, 1, 1-1/(s+u)])
+3*Hlog(1,[1/t, (s+u)/mh2, 1/t, 1-1/(s+u)])
-6*Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, 1-1/(s+u)])
+6*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u), 1-1/(s+u)])
+3*Hlog(1,[1/t, 1-1/(s+u), 1, 1-1/(s+u)])
-Hlog(1,[1/t, 1-1/(s+u), 1/t, 1-1/(s+u)])
+3*Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])
-4*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u), 1-1/(s+u)])
+2*Hlog(1,[t/(1-s-u), 0, t/(1-s-u), -t/(s+u)])
+4*Hlog(1,[t/(1-s-u), t/(1-s-u), 0, -t/(s+u)])
-16*Hlog(1,[t/(1-s-u), t/(1-s-u), t/(1-s-u), -t/(s+u)])
+4*Hlog(1,[t/(1-s-u), t/(1-s-u), -t/(s+u), -t/(s+u)])
+6*Hlog(1,[t/(1-s-u), -t/(s+u), t/(1-s-u), -t/(s+u)])
-Hlog(1,[t/(1-s-u), -t/(s+u), -t/(s+u), -t/(s+u)])
-3*Hlog(1,[2/(mh2-r), 0, 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 0, 1/t, 1-1/(s+u)])
+3*Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 1-1/(s+u)])
+6*Hlog(1,[2/(mh2-r), 1, 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, 1-1/(s+u)])
+6*Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), 1-1/(s+u)])
+6*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), 1-1/(s+u)])
-12*Hlog(1,[2/(mh2-r), 1, 1-1/mh2, 1-1/(s+u)])
-6*Hlog(1,[2/(mh2-r), 1, 1-1/(s+u), 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 1/t, 1/t, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u), 1-1/(s+u)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, 1-1/(s+u)])
+6*Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1-1/(s+u)])
-6*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1-1/(s+u)])
-6*Hlog(1,[2/(mh2-r), 1-1/mh2, 1, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2-r), 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2+r), 1-1/(s+u)])
+8*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/mh2, 1-1/(s+u)])
+4*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])
+4*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 0, 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 0, 1/t, 1-1/(s+u)])
+3*Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 1-1/(s+u)])
+6*Hlog(1,[2/(mh2+r), 1, 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, 1-1/(s+u)])
+6*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), 1-1/(s+u)])
+6*Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), 1-1/(s+u)])
-12*Hlog(1,[2/(mh2+r), 1, 1-1/mh2, 1-1/(s+u)])
-6*Hlog(1,[2/(mh2+r), 1, 1-1/(s+u), 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 1/t, 1/t, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u), 1-1/(s+u)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, 1-1/(s+u)])
+6*Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1-1/(s+u)])
-6*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1-1/(s+u)])
-6*Hlog(1,[2/(mh2+r), 1-1/mh2, 1, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2-r), 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2+r), 1-1/(s+u)])
+8*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/mh2, 1-1/(s+u)])
+4*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])
+4*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1-1/(s+u)])
-6*Hlog(1,[1-1/mh2, 1, 1, 1-1/(s+u)])
+3*Hlog(1,[1-1/mh2, 1, (s+u)/mh2, 1-1/(s+u)])
-6*Hlog(1,[1-1/mh2, 1, 2/(mh2-r), 1-1/(s+u)])
-6*Hlog(1,[1-1/mh2, 1, 2/(mh2+r), 1-1/(s+u)])
+12*Hlog(1,[1-1/mh2, 1, 1-1/mh2, 1-1/(s+u)])
+6*Hlog(1,[1-1/mh2, 1, 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[1-1/mh2, 2/(mh2-r), 1, 1-1/(s+u)])
-3*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/mh2, 1-1/(s+u)])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[1-1/mh2, 2/(mh2+r), 1, 1-1/(s+u)])
-3*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/mh2, 1-1/(s+u)])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1-1/(s+u)])
+12*Hlog(1,[1-1/mh2, 1-1/mh2, 1, 1-1/(s+u)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2-r), 1-1/(s+u)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2+r), 1-1/(s+u)])
-16*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/mh2, 1-1/(s+u)])
-8*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+u), 1-1/(s+u)])
+3*Hlog(1,[1-1/mh2, 1-1/(s+u), 1, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 1/t, 1-1/(s+u)])
+3*Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])
-4*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1-1/(s+u)])
+Hlog(1,[0, -t/(s+u), -t/(s+u), -t/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 1/t, 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 1/t, 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1/t, 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2+r), 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1/t, 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2+r), 1-1/(s+u)])
)
+(-2/t/(s+t)/u+4/s/u^2-4/s/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, 0, -t/(s+u), -t/(s+u)])
)
+(-2/t/(s+t)/u+9/s/u^2-9/s/u-4/(s+u)/u^2+4/(s+u)/u)*(
+Hlog(1,[0, 1-1/t])*ln(1-s-u)^2
)
+(-2/t/(s+t)/u+14/s/u^2-14/s/u-6/(s+u)/u^2+6/(s+u)/u)*(
+Hlog(1,[1-1/(s+u), 0, 1])*ln(-t)
+Hlog(1,[1-1/(s+u), 0, 1-1/(s+u)])*ln(1-t)
+1/12*Pi^2*ln(1-s-u)^2
+2*Hlog(1,[0, 0, 1-1/(s+u)])*ln(-t)
-2*Hlog(1,[0, 0, 1-1/(s+u)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 0, 1])*ln(1-t)
-Hlog(1,[1-1/(s+u), 0, 1-1/(s+u)])*ln(-t)
-Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 1])
-Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 1])
+Hlog(1,[1/t, 0, (s+u)/mh2, 1])
)
+(-1/t/(s+t)/u+5/s/u^2-5/s/u-3/(s+u)/u^2+3/(s+u)/u)*(
+Hlog(1,[0, 1-1/(s+u)])*ln(-t)^2
)
+(1/t/(s+t)/u-3/2/s/u^2+3/2/s/u+1/(s+u)/u^2-1/(s+u)/u)*(
+ln(1-t)^2*ln(1-s-u)^2
)
+(1/t/(s+t)/u-1/3/s/u^2+1/3/s/u+1/3/(s+u)/u^2-1/3/(s+u)/u)*(
+Pi^2*ln(-t)*ln(1-s-u)
)
+(2/t/(s+t)/u-4/s/u^2+4/s/u+4/(s+u)/u^2-4/(s+u)/u)*(
+Hlog(1,[0, t/(1-s-u), 0, -t/(s+u)])
)
+(4/t/(s+t)/u-14/s/u^2+14/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
+2*Hlog(1,[1/t, 1-1/(s+u), 1])*ln(1-t)
-2*Hlog(1,[1/t, 1/t, 1-1/(s+u), 1])
+Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u), 1])
+Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u), 1])
)
+(4/t/(s+t)/u-10/s/u^2+10/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
+Hlog(1,[1/t, 0, 1])*ln(-t)
+Hlog(1,[1/t, 1-1/(s+u), 1])*ln(-t)
+Hlog(1,[1-1/(s+u), (s+u)/mh2, 1])*ln(-t)
-Hlog(1,[1-1/(s+u), (s+u)/mh2, 1])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1])
+Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, 1])
+Hlog(1,[1-1/mh2, 1, (s+u)/mh2, 1])
+Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1])
)
+(4/t/(s+t)/u-8/s/u^2+8/s/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[0, 0, 0, -t/(s+u)])
)
+(4/t/(s+t)/u+2/s/u^2-2/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
+Hlog(1,[2/(mh2-r), 1/t, 0, 1])
+Hlog(1,[2/(mh2+r), 1/t, 0, 1])
)
+(5/t/(s+t)/u-35/3/s/u^2+35/3/s/u+17/3/(s+u)/u^2-17/3/(s+u)/u)*(
+Pi^2*ln(1-t)*ln(1-s-u)
)
+(6/t/(s+t)/u-12/s/u^2+12/s/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, 0, -t/(s+u)])*ln(1-mh2)
-Hlog(1,[t/(1-s-u), 0, 0, -t/(s+u)])
)
+(6/t/(s+t)/u-12/s/u^2+12/s/u+4/(s+u)/u^2-4/(s+u)/u)*(
+Hlog(1,[0, t/(1-s-u), -t/(s+u), -t/(s+u)])
)
+(6/t/(s+t)/u-2/s/u^2+2/s/u+6/(s+u)/u^2-6/(s+u)/u)*(
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, 1])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, 1])
+Hlog(1,[1/t, (s+u)/mh2, 0, 1])
)
+(8/t/(s+t)/u-26/s/u^2+26/s/u+12/(s+u)/u^2-12/(s+u)/u)*(
+Hlog(1,[0, 1-1/(s+u), 1-1/(s+u)])*ln(-t)
-Hlog(1,[0, 1-1/(s+u), 1-1/(s+u)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 1, 1])
-Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u), 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1, 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1, 1])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1])
+Hlog(1,[1/t, 1-1/(s+u), 1, 1])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1, 1])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1, 1])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 1, 1])
)
+(8/t/(s+t)/u-4/s/u^2+4/s/u+12/(s+u)/u^2-12/(s+u)/u)*(
+Hlog(1,[1/t, 0, 1, 1])
)
+(8/t/(s+t)/u+2/s/u^2-2/s/u+12/(s+u)/u^2-12/(s+u)/u)*(
+Hlog(1,[1/t, 0, 1])*ln(1-t)
-Hlog(1,[1/t, 1/t, 0, 1])
)
+(20/t/(s+t)/u-50/s/u^2+50/s/u+24/(s+u)/u^2-24/(s+u)/u)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[0, 1-1/(s+u)])
)
+(-1/2/t/(s+t)/u-1/2/s/u^2+1/2/s/u+1/2/(s+u)/u^2-1/2/(s+u)/u)*(
+ln(-t)^2*ln(1-s-u)^2
)
+(-1/3/t/(s+t)/u+1/2/s/u^2-1/2/s/u-1/2/(s+u)/u^2+1/2/(s+u)/u)*(
+Pi^2*ln(-t/(s+u))^2
-6*Hlog(1,[0, t/(1+t)])*ln(-t/(s+u))^2
-6*Hlog(1,[t/(1+t), 1-1/t])*ln(-t/(s+u))^2
+3*ln(-t)^2*ln(-t/(s+u))^2
)
+(7/3/t/(s+t)/u-19/3/s/u^2+19/3/s/u+3/(s+u)/u^2-3/(s+u)/u)*(
+Pi^2*Hlog(1,[0, 1-1/(s+u)])
)
+(-4/(s+u)^2/u+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u+4/s/u-4/s/t/u)*(
+Hlog(1,[0, 1-1/t, 1-1/t])
+Hlog(1,[1-1/t, 0, 1-1/t])
)
+(-4/(s+u)^2/u+8/t/(s+t)/u-4/s/u^2+4/s/u+8/(s+u)/u^2-8/(s+u)/u)*(
+Hlog(1,[1/t, 0, 0, 1])
)
+(-2/(s+u)^2/u+2/t/(s+t)/u-22/s/u^2+22/s/u+4/(s+u)/u^2-4/(s+u)/u)*(
+Hlog(1,[(s+u)/mh2, 0, 1])*ln(1-t)
)
+(-2/(s+u)^2/u+2/t/(s+t)/u-12/s/u^2+12/s/u+4/(s+u)/u^2-4/(s+u)/u)*(
+Hlog(1,[0, (s+u)/mh2, 1])*ln(1-t)
)
+(5/(s+u)^2/u-8/t/(s+t)/u-4/s/u+4/s/t/u-3/(s+u)/u^2+3/(s+u)/u)*(
+Hlog(1,[0, 0, 2/(mh2-r)])
)
+(-1/3/(s+u)^2/u+2/3/t/(s+t)/u-1/s/u^2+1/s/u+2/3/(s+u)/u^2-2/3/(s+u)/u)*(
+Pi^2*Hlog(1,[0, (s+u)/mh2])
-6*Hlog(1,[0, t/(1+t)])*Hlog(1,[0, (s+u)/mh2])
-6*Hlog(1,[0, (s+u)/mh2])*Hlog(1,[t/(1+t), 1-1/t])
+3*Hlog(1,[0, (s+u)/mh2])*ln(-t)^2
)
+(-1/3/(s+u)^2/u+2/3/t/(s+t)/u-5/3/s/u^2+5/3/s/u+2/3/(s+u)/u^2-2/3/(s+u)/u)*(
+Pi^2*Hlog(1,[0, t/(1+t)])
+Pi^2*Hlog(1,[t/(1+t), 1-1/t])
-1/2*Pi^2*ln(-t)^2
)
+(4/3/(s+u)^2/u-10/3/s/u^2+16/3/s/u-2/s/t/u+10/3/(s+u)/u^2-10/3/(s+u)/u)*(
+ln(-t)*ln(-t/(s+u))*ln(1-t)
)
+(-11/s/u^2-2/mh2/(s+u)/u+2/(s+u)/u-2/mh2/t/u+10/s/u-1/s/t/u)*(
+Hlog(1,[0, 1/(s+t), 1/t])*ln(1-mh2)
)
+(-5/s/u^2-2/mh2/(s+u)/u+2/(s+u)/u-2/mh2/t/u+4/s/u-1/s/t/u)*(
+Hlog(1,[0, 1/t])*Hlog(1,[0, 1-1/(s+t)])
+Hlog(1,[0, 1-1/(s+t)])*ln(1-t)
+Hlog(1,[1/(s+t), 1/t])*ln(1-mh2)
+Hlog(1,[1/(s+t), 0, 1/t])*ln(1-mh2)
+Hlog(1,[0, 1/t])*ln(-u)*ln(1-s-t)
+ln(-u)*ln(1-t)*ln(1-s-t)
+4*Hlog(1,[0, 1/t])*Hlog(1,[1-1/mh2, 1-1/t])
-Hlog(1,[0, 1/t])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-1/2*Hlog(1,[0, 1/t])*ln(1-s-t)^2
-Hlog(1,[1/(s+t), 1/t])*ln(-u)
-Hlog(1,[2/(mh2-r), 1/t])*ln(-u)
-Hlog(1,[2/(mh2+r), 1/t])*ln(-u)
+4*Hlog(1,[1-1/mh2, 1-1/t])*ln(1-t)
-Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(1-t)
-Hlog(1,[0, 1/(s+t), 1/t])*ln(-u)
-Hlog(1,[1/(s+t), 0, 1/t])*ln(-u)
-1/2*ln(1-t)*ln(1-s-t)^2
-Hlog(1,[1-1/u, 2/(mh2-r), 1/t])
-Hlog(1,[1-1/u, 2/(mh2+r), 1/t])
-Hlog(1,[1/mh2, 0, 1/(s+t), 1/t])
-Hlog(1,[1/mh2, 1/(s+t), 0, 1/t])
-Hlog(1,[1-1/u, 1/(s+t), 0, 1/t])
+Hlog(1,[0, 0, 1-1/mh2, 2/(mh2-r)])
+Hlog(1,[0, 0, 1-1/mh2, 2/(mh2+r)])
+Hlog(1,[0, 1-1/mh2, 0, 2/(mh2-r)])
+Hlog(1,[0, 1-1/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 0, 1/(s+t), 1/t])
+Hlog(1,[2/(mh2-r), 1/(s+t), 0, 1/t])
+Hlog(1,[2/(mh2+r), 0, 1/(s+t), 1/t])
+Hlog(1,[2/(mh2+r), 1/(s+t), 0, 1/t])
+Hlog(1,[1-1/mh2, 0, 0, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 0, 0, 2/(mh2+r)])
+Hlog(1,[1-1/u, 2/(mh2-r), 1/t, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 1/t, (s+u)/mh2])
)
+(-3/s/u^2-2/mh2/(s+u)/u+2/(s+u)/u-2/mh2/t/u+2/s/u-1/s/t/u)*(
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1])*ln(1-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2, 1])
-Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2, 1])
+Hlog(1,[1-1/u, 2/(mh2-r), 1, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 1, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), u/mh2, (s+u)/mh2])
)
+(-1/s/u^2+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u+2/s/u+1/s/t/u)*(
-Hlog(1,[0, 1/t, 0, u/(t+u)])
-Hlog(1,[0, 2/(mh2-r), 1/(s+t), 1/t])
-Hlog(1,[0, 2/(mh2+r), 1/(s+t), 1/t])
+Hlog(1,[0, 1/mh2, 1/(s+t), 1/t])
+Hlog(1,[0, 1-1/u, 1/(s+t), 1/t])
+Hlog(1,[1-1/u, 0, 1/(s+t), 1/t])
)
+(2/s/u^2+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u+1/s/u-1/s/t/u)*(
+4*Hlog(1,[1/mh2, 1/t])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1/t])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1/t])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 1/mh2, 1/t])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 1/t])
-Hlog(1,[2/(mh2-r), 1/(s+t), 1/t])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 1/t])
-Hlog(1,[2/(mh2+r), 1/(s+t), 1/t])
+Hlog(1,[1/mh2, 1/(s+t), 1/t])
+Hlog(1,[1/mh2, 2/(mh2-r), 1/t])
+Hlog(1,[1/mh2, 2/(mh2+r), 1/t])
+Hlog(1,[1-1/u, 1/(s+t), 1/t])
)
+(2/s/u^2-2/t/(s+t)/u-1/(s+u)/u-1/s/u-1/s/t/u+mh2/s/u^2)*(
+Hlog(1,[1-1/u, 2/(mh2-r), u/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), u/mh2])
)
+(10/s/u^2+5/mh2/(s+u)/u-5/(s+u)/u+5/mh2/t/u-8/s/u+2/s/t/u)*(
+ln(1-mh2)*ln(1-t)^2
)
+(11/s/u^2+8/mh2/(s+u)/u-8/(s+u)/u+8/mh2/t/u-1/s/u-2/s/t/u)*(
+Hlog(1,[u/(t+u), 1/t])*ln(1-t)
-Hlog(1,[1/mh2, 1/t, 1/t])
-Hlog(1,[1/t, u/(t+u), 1/t])
-Hlog(1,[1-1/u, 1/t, 1/t])
+Hlog(1,[1-1/u, u/(t+u), 1/t])
)
+(-367/3/s/u^2-6/mh2/(s+u)/u+6/(s+u)/u-6/mh2/t/u+358/3/s/u-3/s/t/u)*(
+Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[0, 1-1/u])
)
+(1/2/s/u^2+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u+4/3/s/u-5/6/s/t/u)*(
+Hlog(1,[1-1/(s+u), 1/t])*ln(-t)
+4*Hlog(1,[0, t/(1+t)])*ln(1-t)
+2*Hlog(1,[t/(1+t), 1-1/t])*ln(1-t)
-2*Hlog(1,[1-1/t, t/(1+t)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 1/t])*ln(1-t)
-ln(-t)^2*ln(1-t)
-ln(-t)*ln(1-t)^2
+6*Hlog(1,[0, 1, 1-1/t])
-2*Hlog(1,[0, t/(1+t), 1-1/t])
-6*Hlog(1,[t/(1+t), 1, 1-1/t])
+4*Hlog(1,[t/(1+t), t/(1+t), 1-1/t])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1/t])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1/t])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1/t])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1/t])
-2*Hlog(1,[1-1/t, t/(1+t), 1-1/t])
+Hlog(1,[1/t, 1-1/(s+u), 1/t])
+Hlog(1,[t/(1+t), 0, 1-1/t])
+Hlog(1,[t/(1+t), 1-1/t, 1-1/t])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 1/t])
)
+(-2/(s+u)/u^2-2/mh2/(s+u)/u+2/(s+u)/u-2/mh2/t/u+2/s/u-2/s/t/u)*(
+Hlog(1,[0, t/(1+t)])*ln(1-u)
+Hlog(1,[t/(1+t), 1-1/t])*ln(1-u)
-2*Hlog(1,[0, -t/s])*ln(1-mh2)
-3*Hlog(1,[0, 1-1/t])*ln(1-u)
-3*Hlog(1,[1/t, 1-1/u])*ln(1-t)
+4*Hlog(1,[t/(1-s-u), -t/s])*ln(1-mh2)
+3*Hlog(1,[u/(t+u), 1-1/u])*ln(1-t)
-2*Hlog(1,[1-1/(s+u), 1-1/u])*ln(-t)
+2*Hlog(1,[1-1/(s+u), 1-1/u])*ln(1-t)
+1/2*ln(-t)^2*ln(1-u)
+2*ln(t/(s+t))*ln(1-mh2)^2
-ln(-t)*ln(1-t)*ln(1-u)
+2*Hlog(1,[0, t/(1-s-u), -t/s])
+3*Hlog(1,[1/t, 1/t, 1-1/u])
-3*Hlog(1,[1/t, u/(t+u), 1-1/u])
+4*Hlog(1,[1/t, 1-1/u, 1-1/u])
-2*Hlog(1,[1/t, 1-1/(s+u), 1-1/u])
+2*Hlog(1,[t/(1-s-u), 0, -t/s])
-4*Hlog(1,[t/(1-s-u), t/(1-s-u), -t/s])
+3*Hlog(1,[2/(mh2-r), 1, 1-1/u])
-2*Hlog(1,[2/(mh2-r), 1/t, 1-1/u])
+3*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/u])
-4*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/u])
+3*Hlog(1,[2/(mh2+r), 1, 1-1/u])
-2*Hlog(1,[2/(mh2+r), 1/t, 1-1/u])
+3*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/u])
-4*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/u])
-4*Hlog(1,[1-1/mh2, 1, 1-1/u])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/u])
+4*Hlog(1,[1-1/mh2, 1-1/u, 1-1/u])
-2*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/u])
-3*Hlog(1,[1-1/u, u/mh2, 1-1/u])
+3*Hlog(1,[1-1/u, u/(t+u), 1-1/u])
-Hlog(1,[1-1/u, 2/(mh2-r), 1-1/u])
-Hlog(1,[1-1/u, 2/(mh2+r), 1-1/u])
+Hlog(1,[1-1/u, 1/t, 1-1/u])
)
+(1/(s+u)/u^2-1/(s+u)/u+1/mh2/t/u-1/t/u^2-2/(s+u)^2/u+1/mh2/(s+u)/u)*(
-Hlog(1,[0, 1-1/u, u/mh2])
-Hlog(1,[1-1/u, 0, u/mh2])
+Hlog(1,[0, 2/(mh2-r), u/mh2])
+Hlog(1,[0, 2/(mh2+r), u/mh2])
+Hlog(1,[0, 1-1/u, 2/(mh2-r)])
+Hlog(1,[0, 1-1/u, 2/(mh2+r)])
+Hlog(1,[1-1/u, 0, 2/(mh2-r)])
+Hlog(1,[1-1/u, 0, 2/(mh2+r)])
)
+(-8/t/(s+t)/u+12/s/u^2-12/s/u+10/(s+u)^2/u+10/(s+u)/u^2-10/(s+u)/u)*(
+Hlog(1,[1/t, 0, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 1/t, 0, (s+u)/mh2])
)
+(-2/t/(s+t)/u-2/s/u^2+2/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, 1-1/(s+u), 2/(mh2-r)])*ln(-t)
+Hlog(1,[0, 1-1/(s+u), 2/(mh2+r)])*ln(-t)
+Hlog(1,[1-1/(s+u), 0, 2/(mh2-r)])*ln(-t)
+Hlog(1,[1-1/(s+u), 0, 2/(mh2+r)])*ln(-t)
-Hlog(1,[0, 1-1/(s+u), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[0, 1-1/(s+u), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 0, 2/(mh2-r)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 0, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 0, 2/(mh2+r)])
+Hlog(1,[0, 1/t, 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[0, 1/t, 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[1/t, 0, 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[1/t, 0, 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[1/t, 1-1/(s+u), 0, 2/(mh2-r)])
+Hlog(1,[1/t, 1-1/(s+u), 0, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 0, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 0, 2/(mh2+r)])
)
+(-2/t/(s+t)/u+2/s/u^2-2/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])*ln(-t)
)
+(-2/t/(s+t)/u+4/s/u^2-4/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u)*(
+Hlog(1,[1-1/(s+u), 1, (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[1/t, 0, (s+u)/mh2])*ln(-t)
-Hlog(1,[1-1/(s+u), 1, (s+u)/mh2])*ln(-t)
-1/2*ln(-t)*ln(-t/(s+u))^2*ln(1-t)
-Hlog(1,[1/t, 1-1/(s+u), 1, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 1, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 1, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 1, (s+u)/mh2])
)
+(-2/t/(s+t)/u+4/s/u^2-4/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, 1, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1, (s+u)/mh2])
)
+(-2/t/(s+t)/u+6/s/u^2-6/s/u-4/(s+u)^2/u-4/(s+u)/u^2+4/(s+u)/u)*(
+Hlog(1,[2/(mh2-r), 1, 1, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1, 1, (s+u)/mh2])
)
+(-2/t/(s+t)/u+2/(s+u)/u^2-1/(s+u)/u-4/s/u+2/s/t/u+mh2/s/u^2)*(
-Hlog(1,[1-1/mh2, 2/(mh2-r), u/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), u/mh2])
+Hlog(1,[1-1/mh2, 1, u/mh2])
+Hlog(1,[1-1/mh2, 1-1/u, u/mh2])
)
+(2/t/(s+t)/u-6/s/u^2+6/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, 0, 1/t])*ln(-t)
-Hlog(1,[0, 1/t, (s+u)/mh2])*ln(-t)
)
+(2/t/(s+t)/u-4/s/u^2+4/s/u+4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u)*(
+Hlog(1,[1-1/mh2, 1, 1, (s+u)/mh2])
)
+(4/t/(s+t)/u-6/s/u^2+6/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u)*(
+Hlog(1,[0, (s+u)/mh2])*ln(-t)*ln(1-t)
)
+(-2/mh2/(s+u)/u+5/(s+u)/u-2/mh2/t/u+3/s/u^2-5/s/u+2/s/t/u-3/(s+u)/u^2)*(
+Hlog(1,[1-1/t, 1/(s+u)])*ln(1-mh2)
+ln((-1+mh2)/t)*ln(1-s-u)^2
+3*Hlog(1,[0, 1/(s+u)])*ln((-1+mh2)/t)
-3*Hlog(1,[0, 1/(s+u)])*ln(1-mh2)
-2*Hlog(1,[0, t/(1-s-u)])*ln(1-s-u)
+4*Hlog(1,[1/mh2, 1/(s+u)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1/(s+u)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1/(s+u)])*ln(1-mh2)
-Hlog(1,[1-1/t, 1/(s+u)])*ln((-1+mh2)/t)
+2*ln((-1+mh2)/t)^2*ln(1-s-u)
-4*ln((-1+mh2)/t)*ln(1-mh2)*ln(1-s-u)
-3*Hlog(1,[0, 1/mh2, 1/(s+u)])
+3*Hlog(1,[0, 2/(mh2-r), 1/(s+u)])
-3*Hlog(1,[0, 2/(mh2-r), t/mh2])
+3*Hlog(1,[0, 2/(mh2+r), 1/(s+u)])
-3*Hlog(1,[0, 2/(mh2+r), t/mh2])
-3*Hlog(1,[0, 1-1/t, 1/(s+u)])
+3*Hlog(1,[0, 1-1/t, t/mh2])
-4*Hlog(1,[1/mh2, 1/mh2, 1/(s+u)])
-2*Hlog(1,[1/mh2, 1/(s+u), 1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 0, t/mh2])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 1/(s+u), 1/(s+u)])
-3*Hlog(1,[2/(mh2-r), t/mh2, 1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 0, t/mh2])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 1/(s+u), 1/(s+u)])
-3*Hlog(1,[2/(mh2+r), t/mh2, 1/(s+u)])
-3*Hlog(1,[1-1/t, 0, 1/(s+u)])
+3*Hlog(1,[1-1/t, 0, t/mh2])
-2*Hlog(1,[1-1/t, 1/(s+u), 1/(s+u)])
+3*Hlog(1,[1-1/t, t/mh2, 1/(s+u)])
-2*Hlog(1,[1-1/t, 1-1/t, 1/(s+u)])
+Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+u)])
+Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+u)])
+Hlog(1,[2/(mh2-r), 1-1/t, 1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+u)])
+Hlog(1,[2/(mh2+r), 1-1/t, 1/(s+u)])
)
+(2/mh2/(s+u)/u+10/s/u^2-17/s/u+10/s/t/u-2/(s+u)/u+2/mh2/t/u-(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Hlog(1,[1-1/mh2, 1-1/t])
)
+(4/mh2/(s+u)/u-6/(s+u)/u+4/mh2/t/u+2/s/u+2/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
-Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1])
+Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, 1])
)
+(10/3/mh2/(s+u)/u-10/3/(s+u)/u+10/3/mh2/t/u-10/s/u^2+17/s/u-10/s/t/u+(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+ln(-u)*ln(1-t)
)
+(-8/(s+u)^2/u-19/2/s/u^2-2/mh2/(s+u)/u+2/(s+u)/u-2/mh2/t/u+13/s/u-17/2/s/t/u)*(
+Hlog(1,[(s+u)/mh2, 1/t])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t])
)
+(-4/(s+u)^2/u+2/(s+u)/u^2+1/u^2-1/(s+u)/u+2/t/(s+t)/u+t/(s+u)/u^2+t/(s+u)^2/u)*(
+Hlog(1,[1-1/(s+u), 2/(mh2-r)])*ln(-t)
+Hlog(1,[1-1/(s+u), 2/(mh2+r)])*ln(-t)
-Hlog(1,[1-1/(s+u), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[1/t, 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[1/t, 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2+r)])
)
+(8/(s+u)^2/u+10/s/u^2+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u-35/3/s/u+23/3/s/t/u)*(
+Hlog(1,[2/(mh2-r), 1/t, 1/t])
+Hlog(1,[2/(mh2+r), 1/t, 1/t])
)
+(4/3/(s+u)^2/u-10/3/s/u^2+16/3/(s+u)/u^2-13/3/(s+u)/u+4/3/s/u+2/t/(s+t)/u+mh2/s/u^2)*(
+Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-t)
)
+(-11/2/mh2/u^2+11/2/s/u^2-11/2/s/u+2/s/t/u-11/2/mh2/(s+t)/u-2/t/(s+t)/u+11/2/(s+t)/u)*(
+ln((-1+mh2)/u)*ln(1-s-t)
)
+(-4/s/u^2+13/(s+u)/u^2+6/mh2/(s+u)/u-15/(s+u)/u+6/mh2/t/u-2/s/u+2/s/t/u)*(
+ln(2)^2*ln(-u)
+1/2*ln(-u)*ln(2-mh2-r)^2
+1/2*ln(-u)*ln(2-mh2+r)^2
-ln(2)*ln(-u)*ln(2-mh2-r)
-ln(2)*ln(-u)*ln(2-mh2+r)
+Hlog(1,[0, 1, 2/(mh2-r)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2+r)])
)
+(-3/s/u^2-6/mh2/(s+u)/u+10/(s+u)/u-6/mh2/t/u-3/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, 1])
+Hlog(1,[1/u, 1-1/(s+t), 1, 1])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1, 1])
)
+(-3/s/u^2+2/mh2/(s+u)/u+2/mh2/t/u+4/s/u+1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[(s+t)/mh2, 0, (s+t)/mh2])*ln(1-u)
)
+(-1/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[0, u/(1+u)])*Hlog(1,[1/u, t/(t+u)])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[0, 1-1/u])*Hlog(1,[t/(t+u), (s+t)/mh2])
+Hlog(1,[0, 1-1/u])*Hlog(1,[(s+t)/mh2, t/(t+u)])
+Hlog(1,[1/u, t/(t+u)])*Hlog(1,[u/(1+u), 1-1/u])
+Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[0, 0, u/(1+u)])*ln(-u/t)
+Hlog(1,[0, t/mh2, (s+t)/mh2])*ln(1-u)
+Hlog(1,[0, u/(1+u), 1-1/u])*ln(-u/t)
+Hlog(1,[0, 1-1/u, 1])*ln(-u/t)
+Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1/u, 1-1/t, t/(t+u)])*ln(1-u)
+Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2])*ln(-u)
+Hlog(1,[t/(t+u), 1, (s+t)/mh2])*ln(1-u)
+Hlog(1,[t/(t+u), t/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[t/(t+u), 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[t/(t+u), 2/(mh2+r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[u/(1+u), 0, 1])*ln(-u/(s+t))
+Hlog(1,[u/(1+u), 0, 1-1/u])*ln(-u/t)
+Hlog(1,[u/(1+u), 1-1/u, 1])*ln(-u/t)
+Hlog(1,[(s+t)/mh2, 1/u, t/(t+u)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, t/mh2, (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2-r), 0, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2-r), 1, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), t/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), t/(t+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2-r), (s+t)/mh2, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2-r), 1-1/t, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2+r), 0, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2+r), 1, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), t/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), t/(t+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2+r), 1-1/t, t/(t+u)])*ln(-u)
+Hlog(1,[1-1/t, 1, t/(t+u)])*ln(1-u)
+Hlog(1,[1-1/t, 1, (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/t, t/mh2, t/(t+u)])*ln(-u)
+Hlog(1,[1-1/t, t/mh2, (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/(s+t), 1, t/(t+u)])*ln(-u)
+Hlog(1,[1-1/(s+t), 1/u, t/(t+u)])*ln(-u)
+Hlog(1,[1-1/(s+t), 1/u, (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/(s+t), (s+t)/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[1-1/(s+t), (s+t)/mh2, (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/(s+t), 1-1/t, t/(t+u)])*ln(1-u)
+Zeta(3)*ln(-u/(s+t))
+Hlog(1,[0, 1-1/u])*ln(-u/t)*ln(1-u)
+Hlog(1,[1/u, (s+t)/mh2])*ln(-u)*ln(1-u)
+Hlog(1,[t/(t+u), (s+t)/mh2])*ln(-u)*ln(1-u)
+Hlog(1,[(s+t)/mh2, t/(t+u)])*ln(-u)*ln(1-u)
+Hlog(1,[1-1/t, t/(t+u)])*ln(-u)*ln(1-u)
+1/6*Pi^2*Hlog(1,[t/(t+u), (s+t)/mh2])
+1/6*Pi^2*Hlog(1,[(s+t)/mh2, t/(t+u)])
-1/6*Pi^2*Hlog(1,[2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-1/6*Pi^2*Hlog(1,[2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[1/u, (s+t)/mh2])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[t/(t+u), (s+t)/mh2])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[(s+t)/mh2, t/(t+u)])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[1-1/t, t/(t+u)])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/t, (s+u)/mh2])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2-r), (s+u)/mh2])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[0, -u/s])*Hlog(1,[0, 1-1/t])
-Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-1/2*Hlog(1,[1/t, (s+u)/mh2])*ln(1-mh2)^2
-Hlog(1,[1/u, (s+t)/mh2])*Hlog(1,[u/(1+u), 1-1/u])
+1/2*Hlog(1,[t/(t+u), (s+t)/mh2])*ln(-u)^2
-1/2*Hlog(1,[t/(t+u), (s+t)/mh2])*ln(1-u)^2
-Hlog(1,[t/(t+u), (s+t)/mh2])*Hlog(1,[u/(1+u), 1-1/u])
-Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[(s+t)/mh2, t/(t+u)])
+1/2*Hlog(1,[(s+t)/mh2, t/(t+u)])*ln(-u)^2
-1/2*Hlog(1,[(s+t)/mh2, t/(t+u)])*ln(1-u)^2
+1/2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(1-mh2)^2
+1/2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(1-mh2)^2
-1/2*Hlog(1,[2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(-u)^2
-1/2*Hlog(1,[2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(-u)^2
-Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[1-1/t, t/(t+u)])
-1/2*Hlog(1,[1-1/t, t/(t+u)])*ln(1-u)^2
-Hlog(1,[0, 0, u/(1+u)])*ln(-u/(s+t))
-Hlog(1,[0, 1, t/(t+u)])*ln(1-u)
-Hlog(1,[0, t/mh2, t/(t+u)])*ln(1-u)
-Hlog(1,[0, u/(1+u), 1-1/u])*ln(-u/(s+t))
-3*Hlog(1,[0, 1-1/mh2, 1-1/mh2])*ln(u/(s+u))
+4*Hlog(1,[1/mh2, 0, (s+u)/mh2])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 1/t, (s+u)/mh2])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/u, t/(t+u), t/(t+u)])*ln(1-u)
-Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(-u)
-Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(-u)
-Hlog(1,[t/(t+u), t/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[t/(t+u), (s+t)/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[t/(t+u), 1-1/t, t/(t+u)])*ln(1-u)
-Hlog(1,[u/(1+u), 0, 1])*ln(-u/t)
-Hlog(1,[u/(1+u), 0, 1-1/u])*ln(-u/(s+t))
-Hlog(1,[u/(1+u), 1-1/u, 1])*ln(-u/(s+t))
-Hlog(1,[(s+t)/mh2, t/mh2, t/(t+u)])*ln(1-u)
-Hlog(1,[(s+t)/mh2, t/(t+u), (s+t)/mh2])*ln(1-u)
-Hlog(1,[(s+t)/mh2, (s+t)/mh2, t/(t+u)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2-r), 1/u, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2-r), t/mh2, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1-1/t, t/(t+u)])*ln(1-u)
-Hlog(1,[2/(mh2+r), 1, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2+r), 1/u, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2+r), t/mh2, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1-1/t, t/(t+u)])*ln(1-u)
-Hlog(1,[1-1/t, 1, t/(t+u)])*ln(-u)
-Hlog(1,[1-1/t, 1, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1-1/t, t/mh2, t/(t+u)])*ln(1-u)
-Hlog(1,[1-1/t, t/mh2, (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(-u)
+2*Hlog(1,[1-1/u, 0, 1])*ln(-u/t)
-Hlog(1,[1-1/(s+t), 1, t/(t+u)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1/u, t/(t+u)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1/u, (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/(s+t), (s+t)/mh2, t/(t+u)])*ln(-u)
-Hlog(1,[1-1/(s+t), (s+t)/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1-1/t, t/(t+u)])*ln(-u)
+1/6*ln(-u)^3*ln(-u/t)
-1/6*ln(-u)^3*ln(-u/(s+t))
-Zeta(3)*ln(-u/t)
-1/2*ln(-u/t)*ln(1-u)^3
+1/6*Pi^2*ln(-u)*ln(-u/t)
-1/6*Pi^2*ln(-u)*ln(-u/(s+t))
-Hlog(1,[0, 1-1/u])*ln(-u/(s+t))*ln(1-u)
-Hlog(1,[1/u, t/(t+u)])*ln(-u)*ln(1-u)
-Hlog(1,[1-1/(s+t), (s+t)/mh2])*ln(-u)*ln(1-u)
+1/2*ln(-u)*ln(-u/t)*ln(1-u)^2
-1/2*ln(-u)*ln(-u/(s+t))*ln(1-u)^2
-4*Hlog(1,[1/mh2, 1/mh2, 0, (s+u)/mh2])
-4*Hlog(1,[1/mh2, 1/mh2, 1/t, (s+u)/mh2])
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r), (s+u)/mh2])
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1/u, 0, t/mh2, (s+t)/mh2])
-Hlog(1,[1/u, 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1/u, 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1/u, 1/u, 1-1/t, t/(t+u)])
-Hlog(1,[1/u, t/(t+u), 1, (s+t)/mh2])
-Hlog(1,[1/u, t/(t+u), t/mh2, t/(t+u)])
-Hlog(1,[1/u, t/(t+u), t/(t+u), t/(t+u)])
-Hlog(1,[1/u, t/(t+u), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, t/(t+u), 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1/u, (s+t)/mh2, 1/u, t/(t+u)])
-Hlog(1,[1/u, (s+t)/mh2, t/mh2, (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2-r), 1, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2-r), t/mh2, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2-r), t/(t+u), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 1, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2+r), t/mh2, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2+r), t/(t+u), (s+t)/mh2])
-Hlog(1,[1/u, 1-1/t, 1, t/(t+u)])
-Hlog(1,[1/u, 1-1/t, t/mh2, (s+t)/mh2])
-Hlog(1,[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), 1/u, (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, t/(t+u)])
-Hlog(1,[1/u, 1-1/(s+t), 1-1/t, t/(t+u)])
-Hlog(1,[2/(mh2-r), 0, t/(t+u), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1, 1-1/t, t/(t+u)])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 0, (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 1/t, (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r), (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), t/mh2, t/mh2, t/(t+u)])
-2*Hlog(1,[2/(mh2-r), t/mh2, t/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), t/mh2, 1-1/t, t/(t+u)])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, t/mh2, t/(t+u)])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, t/(t+u), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, t/(t+u)])
-Hlog(1,[2/(mh2-r), 1-1/t, 1, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/t, t/mh2, t/(t+u)])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, t/(t+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u, t/(t+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 0, t/(t+u), (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1, 1-1/t, t/(t+u)])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 0, (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 1/t, (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r), (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), t/mh2, t/mh2, t/(t+u)])
-2*Hlog(1,[2/(mh2+r), t/mh2, t/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), t/mh2, 1-1/t, t/(t+u)])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, t/mh2, t/(t+u)])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, t/(t+u), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, t/(t+u)])
-Hlog(1,[2/(mh2+r), 1-1/t, 1, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/t, t/mh2, t/(t+u)])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, t/(t+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u, t/(t+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1, 0, t/(t+u)])
-Hlog(1,[1-1/mh2, 1, t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1, (s+t)/mh2, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1/u, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), t/mh2, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1/u, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), t/mh2, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/t, 1, t/(t+u)])
-Hlog(1,[1-1/mh2, 1-1/t, t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1/u, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, t/(t+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t, t/(t+u)])
-Hlog(1,[1-1/t, 1, 1, t/(t+u)])
-Hlog(1,[1-1/t, 1, t/mh2, t/(t+u)])
-Hlog(1,[1-1/t, 1, t/(t+u), (s+t)/mh2])
-Hlog(1,[1-1/t, 1, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/t, 1, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/t, 1/u, t/(t+u), t/(t+u)])
-Hlog(1,[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-2*Hlog(1,[1-1/t, t/mh2, t/mh2, t/(t+u)])
+2*Hlog(1,[1-1/t, t/mh2, t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, t/mh2, t/(t+u), (s+t)/mh2])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1-1/t, t/(t+u), 1, t/(t+u)])
-Hlog(1,[1-1/t, t/(t+u), t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, t/(t+u), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, t/(t+u), 1-1/t, t/(t+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), 1, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2-r), t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2-r), 1-1/t, t/(t+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), 1, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2+r), t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2+r), 1-1/t, t/(t+u)])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/u, 0, t/mh2, t/(t+u)])
+Hlog(1,[1/u, 1/u, t/(t+u), t/(t+u)])
+Hlog(1,[1/u, t/(t+u), 1, t/(t+u)])
+Hlog(1,[1/u, t/(t+u), t/mh2, (s+t)/mh2])
+Hlog(1,[1/u, t/(t+u), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1/u, t/(t+u), 1-1/t, t/(t+u)])
+Hlog(1,[1/u, (s+t)/mh2, t/mh2, t/(t+u)])
+Hlog(1,[1/u, (s+t)/mh2, t/(t+u), (s+t)/mh2])
+Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, t/(t+u)])
+Hlog(1,[1/u, 2/(mh2-r), t/mh2, (s+t)/mh2])
+Hlog(1,[1/u, 2/(mh2-r), 1-1/t, t/(t+u)])
+Hlog(1,[1/u, 2/(mh2+r), t/mh2, (s+t)/mh2])
+Hlog(1,[1/u, 2/(mh2+r), 1-1/t, t/(t+u)])
+Hlog(1,[1/u, 1-1/t, 1, (s+t)/mh2])
+Hlog(1,[1/u, 1-1/t, t/mh2, t/(t+u)])
+Hlog(1,[1/u, 1-1/t, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[1/u, 1-1/t, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1/u, 1-1/(s+t), 1, t/(t+u)])
+Hlog(1,[1/u, 1-1/(s+t), 1/u, t/(t+u)])
+Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1, t/(t+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), t/mh2, t/(t+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, t/(t+u)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, t/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/t, 1, t/(t+u)])
+Hlog(1,[2/(mh2-r), 1-1/t, t/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/t, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1, t/(t+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), t/mh2, t/(t+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, t/(t+u)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, t/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/t, 1, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1-1/t, t/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/t, t/(t+u)])
+Hlog(1,[1-1/mh2, 1, 1, t/(t+u)])
+Hlog(1,[1-1/mh2, 1, t/mh2, t/(t+u)])
+Hlog(1,[1-1/mh2, 1, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1/u, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), t/mh2, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/t, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1/u, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), t/mh2, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/t, t/(t+u)])
+Hlog(1,[1-1/mh2, 1-1/t, 1, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/t, t/mh2, t/(t+u)])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1, t/(t+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1/u, t/(t+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 1, 1, (s+t)/mh2])
+Hlog(1,[1-1/t, 1, t/mh2, (s+t)/mh2])
+Hlog(1,[1-1/t, 1, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1-1/t, 1, 1-1/t, t/(t+u)])
+Hlog(1,[1-1/t, 1/u, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1-1/t, 1/u, 1-1/t, t/(t+u)])
+Hlog(1,[1-1/t, t/mh2, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1-1/t, t/mh2, 1-1/t, t/(t+u)])
+Hlog(1,[1-1/t, t/(t+u), 1, (s+t)/mh2])
+Hlog(1,[1-1/t, t/(t+u), t/mh2, t/(t+u)])
+Hlog(1,[1-1/t, t/(t+u), t/(t+u), t/(t+u)])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2-r), 0, 1])
+Hlog(1,[1-1/t, 2/(mh2-r), 1, t/(t+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), t/mh2, t/(t+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), t/(t+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2+r), 0, 1])
+Hlog(1,[1-1/t, 2/(mh2+r), 1, t/(t+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), t/mh2, t/(t+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), t/(t+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
)
+(-1/s/u^2-2/mh2/(s+u)/u+10/(s+u)/u-2/mh2/t/u-1/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+Hlog(1,[0, (s+u)/mh2, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[1/mh2, 1/t, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
)
+(-1/s/u^2+2/t/(s+t)/u+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u+2/s/u+1/s/t/u)*(
+Hlog(1,[0, 1/t, 0, (s+u)/mh2])
)
+(-1/s/u^2+2/t/(s+t)/u-4/(s+u)/u^2+1/(s+u)/u+8/s/u-5/s/t/u-mh2/s/u^2)*(
+Hlog(1,[1-1/u, 1, u/mh2])
)
+(1/s/u^2+2/mh2/(s+u)/u-6/(s+u)/u+2/mh2/t/u+1/s/t/u+4/(s+u)^2/u+4/(s+u)/u^2)*(
+Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/t, (s+u)/mh2])
+Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+Hlog(1,[0, 1, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[0, u/mh2, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[0, 1-1/mh2, 1-1/t])*ln(-t/(s+u))
+Hlog(1,[1/(s+t), 1/t, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[1/(s+t), u/mh2, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[1/(s+t), 2/(mh2-r), (s+u)/mh2])*ln(-u)
+Hlog(1,[1/(s+t), 2/(mh2+r), (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 1, (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 1, (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2])*ln(-u)
+Hlog(1,[1-1/mh2, 0, 1-1/t])*ln(-t/(s+u))
+Hlog(1,[1-1/mh2, 1-1/t, 1])*ln(-t/(s+u))
+Hlog(1,[1/t, (s+u)/mh2])*ln(-u)*ln(1-s-t)
+Hlog(1,[u/mh2, (s+u)/mh2])*ln(-u)*ln(1-s-t)
-Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2+r), (s+u)/mh2])
-1/2*Hlog(1,[1/t, (s+u)/mh2])*ln(1-s-t)^2
-1/2*Hlog(1,[u/mh2, (s+u)/mh2])*ln(1-s-t)^2
+1/2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(1-s-t)^2
+1/2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(1-s-t)^2
+4*Hlog(1,[1/t, (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/t])
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/t])
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/t])
+1/2*Hlog(1,[1-1/mh2, 1-1/t])*ln(-t/(s+u))^2
-Hlog(1,[1/t, (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[u/mh2, (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-2*Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2])*ln(-u)
+2*Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
-2*Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2])*ln(-u)
+2*Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/(s+t), 1/t, (s+u)/mh2])*ln(-u)
-Hlog(1,[1/(s+t), u/mh2, (s+u)/mh2])*ln(-u)
-Hlog(1,[1/(s+t), 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/(s+t), 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2])*ln(1-mh2)
-2*Hlog(1,[1-1/mh2, 1, 1-1/t])*ln(-t/(s+u))
+3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/t])*ln(-t/(s+u))
+3*Hlog(1,[1-1/mh2, 1-1/t, 1-1/t])*ln(-t/(s+u))
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t])*ln(-t/(s+u))
-Hlog(1,[1-1/(s+t), 1, 1-1/t])*ln(-t/(s+u))
-Hlog(1,[1-1/(s+t), 1-1/t, 1])*ln(-t/(s+u))
-Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-u)*ln(1-s-t)
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-u)*ln(1-t)
-Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-u)*ln(1-s-t)
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-u)*ln(1-t)
-Hlog(1,[1-1/(s+t), 1-1/t])*ln(-u)*ln(-t/(s+u))
-Hlog(1,[1/mh2, 0, 1, (s+u)/mh2])
-Hlog(1,[1/mh2, 0, u/mh2, (s+u)/mh2])
-2*Hlog(1,[1/mh2, 1/t, 2/(mh2-r), (s+u)/mh2])
-2*Hlog(1,[1/mh2, 1/t, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1/mh2, 1/(s+t), 1/t, (s+u)/mh2])
-Hlog(1,[1/mh2, 1/(s+t), u/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[1-1/u, 1/t, 2/(mh2-r), (s+u)/mh2])
-2*Hlog(1,[1-1/u, 1/t, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1-1/u, 1/(s+t), 1/t, (s+u)/mh2])
-Hlog(1,[1-1/u, 1/(s+t), u/mh2, (s+u)/mh2])
+Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1/mh2, 1/(s+t), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), 1, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), u/mh2, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), 1, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1/(s+t), 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/(s+t), 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 1/(s+t), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1-1/u, 1/(s+t), 2/(mh2+r), (s+u)/mh2])
)
+(1/s/u^2+2/t/(s+t)/u-6/(s+u)/u^2+1/(s+u)/u+11/s/u-8/s/t/u-mh2/s/u^2)*(
+Hlog(1,[2/(mh2-r), 1-1/u, u/mh2])
+Hlog(1,[2/(mh2+r), 1-1/u, u/mh2])
)
+(2/s/u^2+4/mh2/(s+u)/u-10/(s+u)/u+4/mh2/t/u+2/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+Hlog(1,[u/(t+u), 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[u/(t+u), 2/(mh2+r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2-r), u/(t+u), (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), u/(t+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, u/(t+u), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/t, u/(t+u), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2-r), u/(t+u), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), u/(t+u), (s+u)/mh2])
+Hlog(1,[1-1/u, u/(t+u), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1-1/u, u/(t+u), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), u/(t+u), (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), u/(t+u), (s+u)/mh2])
)
+(2/s/u^2+4/mh2/(s+u)/u-9/(s+u)/u+4/mh2/t/u+2/s/t/u+5/(s+u)^2/u+5/(s+u)/u^2)*(
+Hlog(1,[0, (s+u)/mh2])*ln(1-mh2)^2
-2*Hlog(1,[1/t, 1/t, (s+u)/mh2])*ln(1-mh2)
+2*Hlog(1,[1/mh2, 1/t, 1/t, (s+u)/mh2])
)
+(3/s/u^2+6/mh2/(s+u)/u-8/(s+u)/u+6/mh2/t/u+3/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 1, 1])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 1, 1])
+Hlog(1,[1/u, (s+t)/mh2, 1, 1])
)
+(10/s/u^2-10/(s+u)/u^2-5/mh2/(s+u)/u+13/(s+u)/u-5/mh2/t/u-13/s/u+5/s/t/u)*(
+ln((-1+mh2)/t)*ln(1-s-u)
-Hlog(1,[1/mh2, 1/(s+u)])
-Hlog(1,[1-1/t, 1/(s+u)])
+Hlog(1,[2/(mh2-r), 1/(s+u)])
+Hlog(1,[2/(mh2+r), 1/(s+u)])
)
+(12/s/u^2-19/s/u+10/s/t/u-1/t/u+2/s/(t+u)+(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)+2*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+ln(-u/t)*ln(1-t)
-Hlog(1,[1-1/u, u/(t+u)])
+Hlog(1,[1/t, u/(t+u)])
)
+(-195457/3153/s/u^2+548449/6306/s/u-170147/6306/s/t/u-(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+1/u/(t+u)+1/2/t/u-1/2*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+Hlog(1,[2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 1/u])
)
+(1/4/s/u^2+1/3/(s+u)/u^2+4/3/mh2/(s+u)/u-4/3/(s+u)/u+4/3/mh2/t/u+1/3/s/u-1/12/s/t/u)*(
+Pi^2*ln(-t/(s+u))
-6*Hlog(1,[0, t/(1+t)])*ln(-t/(s+u))
-6*Hlog(1,[t/(1+t), 1-1/t])*ln(-t/(s+u))
+3*ln(-t)^2*ln(-t/(s+u))
)
+(-1/s/u-3/(s+u)/u+2/s/u^2+2/(s+u)^2/u-1/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 1-1/t])*ln(-t/(s+u))
-Hlog(1,[1/mh2, 0, 1])
+Hlog(1,[1/mh2, 2/(mh2-r), 1])
+Hlog(1,[1/mh2, 2/(mh2+r), 1])
)
+(-3/(s+u)/u^2-3/mh2/(s+u)/u+3/(s+u)/u-3/mh2/t/u-2/s/t/u-1/t/u^2+2*mh2/s/u^2)*(
+Hlog(1,[0, 1-1/u])*ln(-t)
)
+(3/(s+u)/u^2+1/s/u-2/s/u^2-1/(s+u)^2/u+1/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[1/t, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, (s+u)/mh2])
-Hlog(1,[1/mh2, 1/t, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2])
)
+(4/(s+u)/u^2+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u-9/s/u^2+11/s/u-2/s/t/u)*(
+Hlog(1,[0, -t/s])*ln(1-u)
)
+(4/(s+u)/u^2+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u-15/2/s/u^2+17/2/s/u-1/s/t/u)*(
+ln(t/(s+t))*ln(1-u)^2
)
+(28142/3153/(s+u)/u^2+6968/1051/mh2/(s+u)/u-12458/1051/(s+u)/u+6968/1051/mh2/t/u-17690/3153/s/u^2+5500/3153/s/u+12190/3153/s/t/u)*(
+ln(t/mh2)*ln(1-mh2)
-Hlog(1,[0, -t/(s+u)])
+Hlog(1,[t/(1-s-u), -t/(s+u)])
)
+(-8/(s+u)^2/u-8/(s+u)/u^2+8/(s+u)/u-12/mh2/u^2+12/s/u^2-12/s/u-12/mh2/(s+t)/u+12/(s+t)/u)*(
+Hlog(1,[0, 1-1/u, 1-1/u, u/mh2])
+Hlog(1,[1-1/u, 0, 1-1/u, u/mh2])
+Hlog(1,[1-1/u, 1-1/u, 0, u/mh2])
)
+(-2/(s+u)^2/u-3/s/u^2-2/mh2/(s+u)/u+10/(s+u)/u-2/mh2/t/u+2/s/u-1/s/t/u-8/(s+u)/u^2)*(
+Hlog(1,[0, 2/(mh2-r), 1-1/t, 1])
+Hlog(1,[0, 2/(mh2+r), 1-1/t, 1])
+Hlog(1,[2/(mh2-r), 0, 1-1/t, 1])
+Hlog(1,[2/(mh2-r), 1-1/t, 0, 1])
+Hlog(1,[2/(mh2+r), 0, 1-1/t, 1])
+Hlog(1,[2/(mh2+r), 1-1/t, 0, 1])
)
+(-2/(s+u)^2/u+3/s/u^2-2/mh2/(s+u)/u+10/(s+u)/u-2/mh2/t/u-4/s/u-1/s/t/u-8/(s+u)/u^2)*(
+2*Hlog(1,[0, 2/(mh2-r), t/mh2, t/mh2])
-Hlog(1,[0, 2/(mh2-r), 1-1/t, t/mh2])
+2*Hlog(1,[0, 2/(mh2+r), t/mh2, t/mh2])
-Hlog(1,[0, 2/(mh2+r), 1-1/t, t/mh2])
-Hlog(1,[0, 1-1/t, 1, t/mh2])
-2*Hlog(1,[0, 1-1/t, t/mh2, t/mh2])
+2*Hlog(1,[2/(mh2-r), 0, t/mh2, t/mh2])
-Hlog(1,[2/(mh2-r), 0, 1-1/t, t/mh2])
+2*Hlog(1,[2/(mh2-r), t/mh2, 0, t/mh2])
-Hlog(1,[2/(mh2-r), 1-1/t, 0, t/mh2])
+2*Hlog(1,[2/(mh2+r), 0, t/mh2, t/mh2])
-Hlog(1,[2/(mh2+r), 0, 1-1/t, t/mh2])
+2*Hlog(1,[2/(mh2+r), t/mh2, 0, t/mh2])
-Hlog(1,[2/(mh2+r), 1-1/t, 0, t/mh2])
-Hlog(1,[1-1/t, 0, 1, t/mh2])
-2*Hlog(1,[1-1/t, 0, t/mh2, t/mh2])
-Hlog(1,[1-1/t, 1, 0, t/mh2])
-2*Hlog(1,[1-1/t, t/mh2, 0, t/mh2])
)
+(-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u-6/mh2/u^2+6/s/u^2-6/s/u-6/mh2/(s+t)/u+6/(s+t)/u)*(
-Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), u/mh2])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), u/mh2])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), u/mh2])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), u/mh2])
+Hlog(1,[0, 2/(mh2-r), 1, u/mh2])
+Hlog(1,[0, 2/(mh2+r), 1, u/mh2])
)
+(2/(s+u)^2/u-9/s/u^2+2/mh2/(s+u)/u-16/(s+u)/u+2/mh2/t/u+10/s/u+1/s/t/u+14/(s+u)/u^2)*(
-Hlog(1,[0, 0, 1-1/t, t/mh2])
-Hlog(1,[0, 1-1/t, 0, t/mh2])
-Hlog(1,[1-1/t, 0, 0, t/mh2])
+Hlog(1,[0, 0, 2/(mh2-r), t/mh2])
+Hlog(1,[0, 0, 2/(mh2+r), t/mh2])
)
+(2/(s+u)^2/u+3/s/u^2+2/mh2/(s+u)/u+8/(s+u)/u+2/mh2/t/u-2/s/u+1/s/t/u-10/(s+u)/u^2)*(
+Hlog(1,[1-1/t, 0, 1, 1])
)
+(4/(s+u)^2/u-12/s/u^2+4/mh2/(s+u)/u-26/(s+u)/u+4/mh2/t/u+14/s/u+2/s/t/u+22/(s+u)/u^2)*(
+Hlog(1,[0, 2/(mh2-r), 0, t/mh2])
+Hlog(1,[0, 2/(mh2+r), 0, t/mh2])
)
+(6/(s+u)^2/u-15/s/u^2+6/mh2/(s+u)/u-36/(s+u)/u+6/mh2/t/u+18/s/u+3/s/t/u+30/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 0, 0, t/mh2])
+Hlog(1,[2/(mh2+r), 0, 0, t/mh2])
)
+(7/(s+u)^2/u+11/s/u^2-10/(s+u)/u+5/3/s/u-2/3/s/t/u-2/t/u^2+4/mh2/(s+u)/u+4/mh2/t/u)*(
+Hlog(1,[0, 2/(mh2-r), 1/t])
+Hlog(1,[0, 2/(mh2+r), 1/t])
)
+(8/(s+u)^2/u-21/s/u^2+2/mh2/(s+u)/u-5/(s+u)/u^2+31/s/u-2/(s+u)/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 1, 0, 2/(mh2+r)])
)
+(-1/3/(s+u)^2/u-1/3/(s+u)/u^2+1/3/(s+u)/u+5/3/mh2/u^2-5/3/s/u^2+5/3/s/u+5/3/mh2/(s+t)/u-5/3/(s+t)/u)*(
+ln(-u)*ln(1-s-t)^3
-ln(1-u)*ln(1-s-t)^3
)
+(1/3/(s+u)^2/u-7765/9459/(s+u)/u^2-3484/3153/mh2/(s+u)/u+4127/3153/(s+u)/u-3484/3153/mh2/t/u+2539/9459/s/u^2+3556/9459/s/u-6095/9459/s/t/u)*(
+Pi^2
+6*ln((-1+mh2)/t)^2
-3*ln(-t)^2
-12*ln((-1+mh2)/t)*ln(1-mh2)
-6*Hlog(1,[0, t/(1-s-u)])
)
+(-32/s/u^2+32/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+Hlog(1,[0, 1/(s+t), 2/(mh2+r)])*ln(1-mh2)
+Hlog(1,[1/(s+t), 0, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[1/(s+t), 0, 2/(mh2+r)])*ln(-u)
-Hlog(1,[1/mh2, 0, 1/(s+t), 2/(mh2+r)])
-Hlog(1,[1/mh2, 1/(s+t), 0, 2/(mh2+r)])
-Hlog(1,[1-1/u, 1/(s+t), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 0, 1/(s+t), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1/(s+t), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 1/(s+t), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1/(s+t), 0, 2/(mh2+r)])
)
+(-32/s/u^2+32/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u+36/mh2/u^2+36/mh2/(s+t)/u-36/(s+t)/u)*(
+Hlog(1,[0, 0, 1/(s+t)])*ln(1-mh2)
)
+(-31/s/u^2-6/mh2/(s+u)/u+12/(s+u)/u-6/mh2/t/u+28/s/u-3/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
+Hlog(1,[0, 0, 1-1/t])*ln(-u/t)
)
+(-24/s/u^2-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u+20/s/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+Hlog(1,[1/t, (s+u)/mh2, u/(t+u)])*ln(1-t)
+Hlog(1,[1-1/t, 0, 1])*ln(-u/t)
-Hlog(1,[1/t, 1/t, (s+u)/mh2, u/(t+u)])
-1/2*Hlog(1,[2/(mh2-r), 0, 1/t, u/(t+u)])
-1/2*Hlog(1,[2/(mh2+r), 0, 1/t, u/(t+u)])
+Hlog(1,[1-1/u, 1-1/u, 1, u/(t+u)])
+Hlog(1,[1-1/u, 1-1/u, u/mh2, u/(t+u)])
)
+(-22/s/u^2-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u+18/s/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+Hlog(1,[0, 1-1/t, 1])*ln(-u/t)
)
+(-21/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+20/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[1/u, t/(t+u), 1/u])*ln(1-u)
-Hlog(1,[1/u, 1/u, t/(t+u), 1/u])
-Hlog(1,[1-1/u, u/mh2, 1, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), u/mh2, 1, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), u/mh2, 1, 2/(mh2+r)])
)
+(-20/s/u^2-8/mh2/(s+u)/u+12/(s+u)/u-8/mh2/t/u+16/s/u-4/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+Hlog(1,[0, 1/t, 1/t])*ln(-u)
+Hlog(1,[1/t, 0, 1/t])*ln(-u)
-Hlog(1,[0, 1/t])*ln(-u)*ln(1-t)
)
+(-19/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+18/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[0, 1/u, t/(t+u)])*ln(1-u)
-Hlog(1,[1/u, 0, 1/u, t/(t+u)])
)
+(-15/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+14/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[0, t/(t+u), 1/u])*ln(1-u)
-Hlog(1,[1/u, 0, t/(t+u), 1/u])
)
+(-14/s/u^2-8/mh2/(s+u)/u+14/(s+u)/u-8/mh2/t/u+10/s/u-4/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
+Hlog(1,[1/mh2, 1/t, 0, 1/t])
)
+(-13/s/u^2-6/mh2/(s+u)/u+12/(s+u)/u-6/mh2/t/u+10/s/u-3/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
+Hlog(1,[-u/(s+t), 0, -u/s])*ln(1-mh2)
-Hlog(1,[u/(1-s-t), -u/(s+t), 0, -u/s])
+Hlog(1,[0, -u/(s+t), 0, -u/s])
)
+(-12/s/u^2+7/t/(s+t)/u+19/s/u-10/s/t/u+1/t/u-2/s/(t+u)-(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)-2*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
-Hlog(1,[1-1/u, u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2])
)
+(-11/s/u^2-2/mh2/(s+u)/u+6/(s+u)/u-2/mh2/t/u+10/s/u-1/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+Hlog(1,[0, 2/(mh2-r), 1/t])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2+r), 1/t])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 2/(mh2-r), 1/t])
-Hlog(1,[1/mh2, 0, 2/(mh2+r), 1/t])
)
+(-10/s/u^2-8/mh2/(s+u)/u+18/(s+u)/u-8/mh2/t/u+6/s/u-4/s/t/u-10/(s+u)^2/u-10/(s+u)/u^2)*(
+Hlog(1,[1/t, u/(t+u), (s+u)/mh2])*ln(1-t)
+Hlog(1,[u/(t+u), 1/t, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 1/t, u/(t+u), (s+u)/mh2])
-Hlog(1,[1/t, u/(t+u), 1/t, (s+u)/mh2])
-Hlog(1,[1-1/u, 1/t, 1/t, (s+u)/mh2])
+Hlog(1,[1-1/u, u/(t+u), 1/t, (s+u)/mh2])
)
+(-10/s/u^2+10/s/u-6/(s+u)^2/u-6/(s+u)/u^2+6/(s+u)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r), 1])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 2/(mh2+r), 1])*ln(1-u)
-Hlog(1,[0, 2/(mh2-r), u/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), u/mh2, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), u/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), u/mh2, 2/(mh2+r)])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r), 1])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), 0, u/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, u/mh2, 2/(mh2+r)])
+Hlog(1,[0, 1-1/u, u/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1-1/u, u/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1])
+Hlog(1,[1-1/u, 0, u/mh2, 2/(mh2-r)])
+Hlog(1,[1-1/u, 0, u/mh2, 2/(mh2+r)])
)
+(-9/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+8/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[t/(t+u), 0, 1/u])*ln(1-u)
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])*ln(-u)
+Hlog(1,[1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])*ln(-u)
+1/2*Pi^2*Hlog(1,[1-1/(s+t), 2/(mh2-r)])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[u/(t+u), 2/(mh2+r)])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2-r), u/(t+u)])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2+r), u/(t+u)])
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[1-1/(s+t), 2/(mh2-r)])
-1/2*Hlog(1,[t/(t+u), 1/u])*ln(1-u)^2
+1/2*Hlog(1,[u/(t+u), 2/(mh2-r)])*ln(1-t)^2
+1/2*Hlog(1,[u/(t+u), 2/(mh2+r)])*ln(1-t)^2
+1/2*Hlog(1,[2/(mh2-r), u/(t+u)])*ln(1-t)^2
+1/2*Hlog(1,[2/(mh2+r), u/(t+u)])*ln(1-t)^2
-1/2*Hlog(1,[1-1/(s+t), 2/(mh2-r)])*ln(-u)^2
+1/2*Hlog(1,[1-1/(s+t), 2/(mh2-r)])*ln(1-u)^2
+4*Hlog(1,[0, 1, 2/(mh2-r)])*ln(1-u)
-2*Hlog(1,[0, 1, 2/(mh2+r)])*ln(-u)
-4*Hlog(1,[1/t, u/(t+u), 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[1/t, u/(t+u), 2/(mh2+r)])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2-r), u/(t+u)])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2+r), u/(t+u)])*ln(1-t)
-4*Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[t/(t+u), 0, t/(t+u)])*ln(1-u)
-Hlog(1,[t/(t+u), t/(t+u), 1/u])*ln(1-u)
-Hlog(1,[u/(t+u), 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[u/(t+u), 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[u/(t+u), 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[u/(t+u), 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
-4*Hlog(1,[(s+t)/mh2, 1, 2/(mh2-r)])*ln(1-u)
+4*Hlog(1,[(s+t)/mh2, 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
+3*Hlog(1,[(s+u)/mh2, u/(t+u), 2/(mh2-r)])*ln(1-t)
+3*Hlog(1,[(s+u)/mh2, u/(t+u), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[(s+u)/mh2, (s+u)/mh2, u/(t+u)])*ln(1-t)
+3*Hlog(1,[(s+u)/mh2, 2/(mh2-r), u/(t+u)])*ln(1-t)
+3*Hlog(1,[(s+u)/mh2, 2/(mh2+r), u/(t+u)])*ln(1-t)
-2*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r)])*ln(-u)
+2*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), u/(t+u), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), u/(t+u), 2/(mh2+r)])*ln(1-t)
+2*Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2+r), u/(t+u), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), u/(t+u), 2/(mh2+r)])*ln(1-t)
+2*Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])*ln(-u)
-4*Hlog(1,[1-1/(s+t), 1, 2/(mh2-r)])*ln(-u)
+4*Hlog(1,[1-1/(s+t), 1, 2/(mh2-r)])*ln(1-u)
-2*Hlog(1,[1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
+3*Hlog(1,[1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])*ln(-u)
-3*Hlog(1,[1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
+1/3*Pi^2*ln(1-mh2)*ln(2-mh2-r)
+2*Hlog(1,[1/mh2, 0, 1, 2/(mh2+r)])
-2*Hlog(1,[1/mh2, 2/(mh2-r), 1, 2/(mh2+r)])
-2*Hlog(1,[1/mh2, 2/(mh2+r), 1, 2/(mh2+r)])
+4*Hlog(1,[1/t, 1/t, u/(t+u), 2/(mh2-r)])
+4*Hlog(1,[1/t, 1/t, u/(t+u), 2/(mh2+r)])
+4*Hlog(1,[1/t, 1/t, 2/(mh2-r), u/(t+u)])
+4*Hlog(1,[1/t, 1/t, 2/(mh2+r), u/(t+u)])
-3*Hlog(1,[1/t, (s+u)/mh2, u/(t+u), 2/(mh2-r)])
-3*Hlog(1,[1/t, (s+u)/mh2, u/(t+u), 2/(mh2+r)])
-3*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), u/(t+u)])
-3*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), u/(t+u)])
-4*Hlog(1,[1/u, 0, 1, 2/(mh2-r)])
+4*Hlog(1,[1/u, 1/u, 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[1/u, t/(t+u), 0, 1/u])
+4*Hlog(1,[1/u, (s+t)/mh2, 1, 2/(mh2-r)])
-4*Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[1/u, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[1/u, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])
-4*Hlog(1,[1/u, 1-1/(s+t), 1, 2/(mh2-r)])
-2*Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])
+3*Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2-r), 0, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2-r), 0, u/(t+u), 2/(mh2+r)])
+3*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), u/(t+u)])
+3*Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), u/(t+u)])
-3*Hlog(1,[2/(mh2-r), 1, u/(t+u), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), 1, u/(t+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), u/(t+u)])
-3*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), u/(t+u)])
+4*Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/t, u/(t+u), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/t, u/(t+u), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), u/mh2, u/(t+u), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), u/mh2, u/(t+u), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), u/(t+u)])
-3*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), u/(t+u)])
-4*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1, 2/(mh2-r)])
+4*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, u/(t+u)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), u/(t+u)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), u/(t+u)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), u/(t+u)])
+4*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2+r), 0, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2+r), 0, u/(t+u), 2/(mh2+r)])
+3*Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), u/(t+u)])
+3*Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), u/(t+u)])
-3*Hlog(1,[2/(mh2+r), 1, u/(t+u), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), 1, u/(t+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), u/(t+u)])
-3*Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), u/(t+u)])
+4*Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/t, u/(t+u), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/t, u/(t+u), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), u/mh2, u/(t+u), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), u/mh2, u/(t+u), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), u/(t+u)])
-3*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), u/(t+u)])
-4*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1, 2/(mh2-r)])
+4*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, u/(t+u)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), u/(t+u)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), u/(t+u)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), u/(t+u)])
+4*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[1-1/mh2, 1, (s+t)/mh2, 2/(mh2-r)])
-4*Hlog(1,[1-1/mh2, 1, 1-1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t), 2/(mh2-r)])
-4*Hlog(1,[1-1/mh2, 1-1/(s+t), 1, 2/(mh2-r)])
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])
+3*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[1-1/t, 1/u, 0, 1/u])
-Hlog(1,[1-1/t, t/(t+u), t/(t+u), 1/u])
-Hlog(1,[1-1/u, 1, 1, u/(t+u)])
-Hlog(1,[1-1/u, 1, u/mh2, u/(t+u)])
+3*Hlog(1,[1-1/u, 1, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[1-1/u, 1, u/(t+u), 2/(mh2+r)])
+3*Hlog(1,[1-1/u, 1, 2/(mh2-r), u/(t+u)])
+3*Hlog(1,[1-1/u, 1, 2/(mh2+r), u/(t+u)])
-Hlog(1,[1-1/u, u/mh2, 1, u/(t+u)])
-Hlog(1,[1-1/u, u/mh2, u/mh2, u/(t+u)])
+3*Hlog(1,[1-1/u, u/mh2, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[1-1/u, u/mh2, u/(t+u), 2/(mh2+r)])
+3*Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), u/(t+u)])
+3*Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), u/(t+u)])
-Hlog(1,[1-1/u, u/(t+u), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/u, u/(t+u), 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1-1/u, u/(t+u), 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[1-1/u, u/(t+u), 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2-r), u/(t+u), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), u/(t+u), 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2+r), u/(t+u), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), u/(t+u), 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), u/(t+u)])
-4*Hlog(1,[1-1/u, 1-1/u, u/(t+u), 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 1-1/u, u/(t+u), 2/(mh2+r)])
-4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), u/(t+u)])
-4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), u/(t+u)])
+Hlog(1,[1/t, u/(t+u), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/t, u/(t+u), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/t, u/(t+u), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/t, u/(t+u), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, u/(t+u)])
+Hlog(1,[1/t, 2/(mh2-r), u/(t+u), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2-r), u/(t+u), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), u/(t+u)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), u/(t+u)])
+Hlog(1,[1/t, 2/(mh2+r), u/(t+u), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2+r), u/(t+u), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), u/(t+u)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), u/(t+u)])
+Hlog(1,[1/u, t/(t+u), t/(t+u), 1/u])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1, 1, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), u/mh2, 1, u/(t+u)])
+Hlog(1,[2/(mh2-r), u/mh2, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1, 1, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), u/mh2, 1, u/(t+u)])
+Hlog(1,[2/(mh2+r), u/mh2, u/mh2, u/(t+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1-1/t, 1/u, t/(t+u), 1/u])
+Hlog(1,[1-1/t, t/(t+u), 0, 1/u])
)
+(-8/s/u^2-4/mh2/(s+u)/u+8/(s+u)/u-4/mh2/t/u+6/s/u-2/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+2*Hlog(1,[0, 1-1/mh2, 1])*ln(u/(s+u))
+2*Hlog(1,[1-1/mh2, 0, 1])*ln(u/(s+u))
-Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), (s+u)/mh2])
)
+(-7/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+6/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[0, -u/s])*ln(1-t)^2
+3*Hlog(1,[0, 1/t])*Hlog(1,[0, 1-1/mh2])
+3*Hlog(1,[0, 0, 1-1/mh2])*ln(u/(s+u))
+2*Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1, u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, u/(t+u)])
+2*Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1, u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 0, 1/u, t/(t+u)])
+Hlog(1,[2/(mh2+r), 0, 1/u, t/(t+u)])
)
+(-6/s/u^2-4/mh2/(s+u)/u+6/(s+u)/u-4/mh2/t/u+4/s/u-2/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 1-1/u, 1, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/u, 1, (s+u)/mh2])
)
+(-6/s/u^2-4/mh2/(s+u)/u+10/(s+u)/u-4/mh2/t/u+4/s/u-2/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
-Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, (s+u)/mh2])
)
+(-5/s/u^2-6/mh2/(s+u)/u+12/(s+u)/u-6/mh2/t/u+2/s/u-3/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
+Hlog(1,[0, 1-1/t, 1-1/t])*ln(u/(s+u))
+Hlog(1,[1-1/t, 0, 1-1/t])*ln(u/(s+u))
)
+(-5/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+4/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[0, 2*s/(-t*u-rtus+s+u)])*Hlog(1,[0, 1-1/u])
+Hlog(1,[0, 2*s/(-t*u+rtus+s+u)])*Hlog(1,[0, 1-1/u])
+1/6*Pi^2*Hlog(1,[0, 2*s/(-t*u-rtus+s+u)])
+1/6*Pi^2*Hlog(1,[0, 2*s/(-t*u+rtus+s+u)])
-1/2*Hlog(1,[0, 1/t])*ln(-u)^2
-Hlog(1,[0, u/(1+u)])*Hlog(1,[0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 2*s/(-t*u-rtus+s+u)])*Hlog(1,[u/(1+u), 1-1/u])
+1/2*Hlog(1,[0, 2*s/(-t*u-rtus+s+u)])*ln(-u)^2
-Hlog(1,[0, 2*s/(-t*u+rtus+s+u)])*Hlog(1,[u/(1+u), 1-1/u])
+1/2*Hlog(1,[0, 2*s/(-t*u+rtus+s+u)])*ln(-u)^2
+1/2*Hlog(1,[0, -u/s])*ln(1-mh2)^2
+3*Hlog(1,[0, -u/s])*Hlog(1,[0, 1-1/mh2])
-Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, u/(t+u)])
-Hlog(1,[0, 0, -u/s])*ln(1-mh2)
-4*Hlog(1,[0, 1/mh2, 1/t])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2-r), 1/t])*ln(-u)
-Hlog(1,[0, 2/(mh2+r), 1/t])*ln(-u)
-4*Hlog(1,[1/mh2, 0, 1/t])*ln(1-mh2)
-4*Hlog(1,[u/(1-s-t), 0, -u/s])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 0, 1/t])*ln(-u)
-2*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 0, 1/t])*ln(-u)
-2*Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])*ln(-u)
-Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u)])*ln(1-t)
+3*Hlog(1,[0, 1, 1, 2/(mh2+r)])
-2*Hlog(1,[0, u/(1-s-t), 0, -u/s])
+4*Hlog(1,[1/mh2, 0, 1/mh2, 1/t])
+4*Hlog(1,[1/mh2, 1/mh2, 0, 1/t])
+4*Hlog(1,[u/(1-s-t), u/(1-s-t), 0, -u/s])
+3*Hlog(1,[2/(mh2-r), 1, 1, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 0, 1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, u/(t+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, u/(t+u)])
+2*Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 0, 1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, u/(t+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, u/(t+u)])
-Hlog(1,[1-1/t, t/(t+u), 0, 1])
-3*Hlog(1,[1-1/u, 1, 1, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 1, u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2-r), u/mh2, u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2+r), 1, u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2+r), u/mh2, u/(t+u)])
+Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[1/u, t/(t+u), 0, 1])
+Hlog(1,[u/(1-s-t), 0, 0, -u/s])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, u/(t+u)])
)
+(-5/s/u^2-2/mh2/(s+u)/u+6/(s+u)/u-2/mh2/t/u+4/s/u-1/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 0, 1/t])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 0, 1/t])*ln(1-mh2)
-Hlog(1,[0, 1-1/u, 2/(mh2-r), 1/t])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), 1/t])
-Hlog(1,[1/mh2, 2/(mh2-r), 0, 1/t])
-Hlog(1,[1/mh2, 2/(mh2+r), 0, 1/t])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), 1/t])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), 1/t])
)
+(-4/s/u^2-4/mh2/(s+u)/u+8/(s+u)/u-4/mh2/t/u+2/s/u-2/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+Hlog(1,[0, u/(1+u)])*ln(-u/t)
+Hlog(1,[u/(1+u), 1-1/u])*ln(-u/t)
+1/2*Hlog(1,[0, u/(1+u)])*ln(-u/t)^2
-2*Hlog(1,[0, 1-1/u])*ln(-u/t)
+1/2*Hlog(1,[u/(1+u), 1-1/u])*ln(-u/t)^2
-1/2*ln(-u)^2*ln(-u/t)
-1/4*ln(-u)^2*ln(-u/t)^2
-ln(-u)*ln(-u/t)*ln(1-u)
-1/2*ln(-u)*ln(-u/t)^2*ln(1-u)
-Hlog(1,[0, 2/(mh2-r), 1/t, u/(t+u)])
-Hlog(1,[0, 2/(mh2-r), 1-1/u, 1/t])
-Hlog(1,[0, 2/(mh2+r), 1/t, u/(t+u)])
-Hlog(1,[0, 2/(mh2+r), 1-1/u, 1/t])
+2*Hlog(1,[0, 1-1/u, 1-1/u, 1/t])
-2*Hlog(1,[0, 1-1/u, 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2-r), 0, 1-1/u, 1/t])
-Hlog(1,[2/(mh2-r), 1-1/u, 0, 1/t])
-Hlog(1,[2/(mh2+r), 0, 1-1/u, 1/t])
-Hlog(1,[2/(mh2+r), 1-1/u, 0, 1/t])
+2*Hlog(1,[1-1/u, 0, 1-1/u, 1/t])
-2*Hlog(1,[1-1/u, 0, 1-1/u, u/(t+u)])
+2*Hlog(1,[1-1/u, 1-1/u, 0, 1/t])
-2*Hlog(1,[1-1/u, 1-1/u, 0, u/(t+u)])
+Hlog(1,[0, 2/(mh2-r), 1-1/u, u/(t+u)])
+Hlog(1,[0, 2/(mh2+r), 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2-r), 0, t/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 0, 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1-1/u, 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 0, t/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, 1-1/u, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1-1/u, 0, u/(t+u)])
)
+(-4/s/u^2+4/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
+Hlog(1,[0, 2/(mh2-r), 1-1/u, u/mh2])
+Hlog(1,[0, 2/(mh2+r), 1-1/u, u/mh2])
+Hlog(1,[2/(mh2-r), 0, 1-1/u, u/mh2])
+Hlog(1,[2/(mh2-r), 1-1/u, 0, u/mh2])
+Hlog(1,[2/(mh2+r), 0, 1-1/u, u/mh2])
+Hlog(1,[2/(mh2+r), 1-1/u, 0, u/mh2])
)
+(-4/s/u^2-4/t/(s+t)/u-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+Hlog(1,[(s+u)/mh2, 0, 1/t])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 0, 1/t])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, 1/t])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, 1/t])
)
+(-2/s/u^2-8/mh2/(s+u)/u+14/(s+u)/u-8/mh2/t/u-2/s/u-4/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
-Hlog(1,[0, 1-1/u, u/(t+u), 1/t])
-Hlog(1,[1-1/u, 0, u/(t+u), 1/t])
+Hlog(1,[0, 1/mh2, 1/t, 1/t])
+Hlog(1,[0, 1/t, 1/t, u/(t+u)])
+Hlog(1,[0, 1/t, u/(t+u), 1/t])
+Hlog(1,[0, 1-1/u, 1/t, 1/t])
+Hlog(1,[1-1/u, 0, 1/t, 1/t])
)
+(-2/s/u^2+2/s/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
-Hlog(1,[0, 1/mh2, 2/(mh2-r), u/mh2])
-Hlog(1,[0, 1/mh2, 2/(mh2+r), u/mh2])
-Hlog(1,[0, 2/(mh2-r), 1/(s+t), u/mh2])
-Hlog(1,[0, 2/(mh2+r), 1/(s+t), u/mh2])
+Hlog(1,[0, 1/mh2, 0, u/mh2])
+Hlog(1,[0, 1/mh2, 1/(s+t), u/mh2])
+Hlog(1,[0, 1-1/u, 1/(s+t), u/mh2])
+Hlog(1,[1-1/u, 0, 1/(s+t), u/mh2])
)
+(-1/s/u^2+2/mh2/(s+u)/u-8/(s+u)/u+2/mh2/t/u+2/s/u+1/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])*ln(-u)
-1/2*ln(-u)*ln(-t/(s+u))^2*ln(1-t)
)
+(-1/s/u^2+2/mh2/(s+u)/u-6/(s+u)/u+2/mh2/t/u+2/s/u+1/s/t/u+4/(s+u)^2/u+4/(s+u)/u^2)*(
+Hlog(1,[0, 1/mh2, 2/(mh2-r), 1/t])
+Hlog(1,[0, 1/mh2, 2/(mh2+r), 1/t])
)
+(-1/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u+2/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+Hlog(1,[0, 1-1/mh2])*Hlog(1,[-u/(s+t), -u/s])
+Hlog(1,[0, -u/(s+t), -u/s])*ln(1-mh2)
+Hlog(1,[-u/(s+t), -u/(s+t), -u/s])*ln(1-mh2)
+3/2*Hlog(1,[-u/(s+t), -u/s])*ln(1-mh2)^2
-4*Hlog(1,[u/(1-s-t), -u/(s+t), -u/s])*ln(1-mh2)
-Hlog(1,[0, 0, -u/(s+t), -u/s])
-4*Hlog(1,[0, 1/mh2, 1/mh2, 1/t])
-2*Hlog(1,[0, u/(1-s-t), -u/(s+t), -u/s])
+2*Hlog(1,[0, 2/(mh2-r), 1/mh2, 1/t])
+2*Hlog(1,[0, 2/(mh2+r), 1/mh2, 1/t])
-Hlog(1,[u/(1-s-t), 0, -u/(s+t), -u/s])
+4*Hlog(1,[u/(1-s-t), u/(1-s-t), -u/(s+t), -u/s])
-Hlog(1,[u/(1-s-t), -u/(s+t), -u/(s+t), -u/s])
+2*Hlog(1,[2/(mh2-r), 0, t/mh2, t/(t+u)])
+2*Hlog(1,[2/(mh2+r), 0, t/mh2, t/(t+u)])
+Hlog(1,[0, -u/(s+t), -u/(s+t), -u/s])
)
+(1/s/u^2+1/3/(s+u)/u^2+2/3/mh2/(s+u)/u-4/3/(s+u)/u+2/3/mh2/t/u-1/3/s/u+1/3/s/t/u+2/3/(s+u)^2/u)*(
+Pi^2*ln(-u/t)
)
+(2/s/u^2-2/s/u+4/(s+u)^2/u+4/(s+u)/u^2-4/(s+u)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+Hlog(1,[0, 2/(mh2-r), 0, u/mh2])
+Hlog(1,[0, 2/(mh2+r), 0, u/mh2])
)
+(3/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-4/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[0, (s+t)/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 0, t/(t+u)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, t/(t+u), 1/u])*ln(1-u)
-Hlog(1,[0, 1, 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[0, 1/u, (s+t)/mh2, t/(t+u)])
-Hlog(1,[0, 2/(mh2-r), 1, t/(t+u)])
-Hlog(1,[0, 2/(mh2-r), t/mh2, t/(t+u)])
-Hlog(1,[0, 2/(mh2+r), 1, t/(t+u)])
-Hlog(1,[0, 2/(mh2+r), t/mh2, t/(t+u)])
-Hlog(1,[1/u, 0, (s+t)/mh2, t/(t+u)])
-Hlog(1,[1/u, (s+t)/mh2, 0, t/(t+u)])
-Hlog(1,[1/u, (s+t)/mh2, t/(t+u), 1/u])
-Hlog(1,[2/(mh2-r), 0, 1, t/(t+u)])
-Hlog(1,[2/(mh2-r), 1, t/(t+u), 1/u])
-Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), t/mh2, 0, t/(t+u)])
-Hlog(1,[2/(mh2-r), t/mh2, t/(t+u), 1/u])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, 1, t/(t+u)])
-Hlog(1,[2/(mh2+r), 1, t/(t+u), 1/u])
-Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), t/mh2, 0, t/(t+u)])
-Hlog(1,[2/(mh2+r), t/mh2, t/(t+u), 1/u])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, 2/(mh2+r)])
-Hlog(1,[1-1/t, 1, 0, 1/u])
-Hlog(1,[1-1/t, 1, 1-1/t, 1/u])
-Hlog(1,[1-1/t, t/mh2, 0, 1/u])
-Hlog(1,[1-1/t, t/mh2, 1-1/t, 1/u])
-Hlog(1,[1-1/u, 2/(mh2-r), 1, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 1, 2/(mh2+r)])
+4*Hlog(1,[1-1/u, 1-1/u, 1, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2-r), 0, t/(t+u)])
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, t/(t+u)])
+Hlog(1,[0, 2/(mh2+r), 0, t/(t+u)])
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, t/(t+u)])
+Hlog(1,[0, 1-1/t, 1, t/(t+u)])
+Hlog(1,[0, 1-1/t, t/mh2, t/(t+u)])
+Hlog(1,[2/(mh2-r), 0, t/(t+u), 1/u])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2-r), 1, 1-1/t, 1/u])
+Hlog(1,[2/(mh2-r), t/mh2, 0, 1/u])
+Hlog(1,[2/(mh2-r), t/mh2, 1-1/t, 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, t/(t+u)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, t/(t+u), 1/u])
+Hlog(1,[2/(mh2+r), 0, t/(t+u), 1/u])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1, 1-1/t, 1/u])
+Hlog(1,[2/(mh2+r), t/mh2, 0, 1/u])
+Hlog(1,[2/(mh2+r), t/mh2, 1-1/t, 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, t/(t+u)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, t/(t+u), 1/u])
+Hlog(1,[1-1/t, 0, 1, t/(t+u)])
+Hlog(1,[1-1/t, 0, t/mh2, t/(t+u)])
+Hlog(1,[1-1/t, 1, 0, t/(t+u)])
+Hlog(1,[1-1/t, 1, t/(t+u), 1/u])
+Hlog(1,[1-1/t, t/mh2, 0, t/(t+u)])
+Hlog(1,[1-1/t, t/mh2, t/(t+u), 1/u])
+Hlog(1,[1-1/u, 1, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1-1/u, 1, 2/(mh2+r), 2/(mh2+r)])
)
+(3/s/u^2-2/mh2/(s+u)/u+8/(s+u)/u-2/mh2/t/u-4/s/u-1/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2)*(
+Hlog(1,[u/(t+u), (s+u)/mh2, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, u/(t+u), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[1-1/u, 1, (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[1-1/u, 1/t, (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[1-1/u, u/mh2, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
)
+(3/s/u^2-2/mh2/(s+u)/u+10/(s+u)/u-2/mh2/t/u-4/s/u-1/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, (s+u)/mh2])
)
+(3/s/u^2+2/mh2/(s+u)/u-6/(s+u)/u+2/mh2/t/u-2/s/u+1/s/t/u+4/(s+u)^2/u+4/(s+u)/u^2)*(
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, (s+t)/mh2])
-Hlog(1,[1-1/u, 1, u/mh2, (s+u)/mh2])
+Hlog(1,[0, 1-1/u, 2/(mh2-r), 1])
+Hlog(1,[0, 1-1/u, 2/(mh2+r), 1])
+Hlog(1,[1/u, (s+t)/mh2, 0, (s+t)/mh2])
+Hlog(1,[1-1/u, 0, 2/(mh2-r), 1])
+Hlog(1,[1-1/u, 0, 2/(mh2+r), 1])
+Hlog(1,[1-1/u, 2/(mh2-r), 0, 1/t])
+Hlog(1,[1-1/u, 2/(mh2+r), 0, 1/t])
)
+(3/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u-2/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+Hlog(1,[0, s/(s+u)])*Hlog(1,[0, 1-1/u])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[0, 1-1/u])*Hlog(1,[(s+t)/mh2, s/(s+u)])
+Hlog(1,[0, 1-1/u])*Hlog(1,[1-1/(s+t), 1/u])
+Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1/t, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+Hlog(1,[1/t, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+Hlog(1,[0, 0, 1-1/u])*ln(-u/s)
+Hlog(1,[0, 1/u, (s+t)/mh2])*ln(-u)
+Hlog(1,[0, 1/u, 2*s/(-t*u-rtus+s+u)])*ln(1-u)
+Hlog(1,[0, 1/u, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
+Hlog(1,[0, t/(t+u), 2/(mh2-r)])*ln(1-u)
+Hlog(1,[0, t/(t+u), 2/(mh2+r)])*ln(1-u)
+Hlog(1,[0, (s+t)/mh2, s/(s+u)])*ln(1-u)
+Hlog(1,[0, (s+t)/mh2, t/mh2])*ln(1-u)
+Hlog(1,[0, 2/(mh2-r), t/mh2])*ln(-u)
+Hlog(1,[0, 2/(mh2-r), t/(t+u)])*ln(1-u)
+Hlog(1,[0, 2/(mh2+r), t/mh2])*ln(-u)
+Hlog(1,[0, 2/(mh2+r), t/(t+u)])*ln(1-u)
+Hlog(1,[0, 1-1/t, t/mh2])*ln(1-u)
+Hlog(1,[0, 1-1/t, 2/(mh2-r)])*ln(-u)
+Hlog(1,[0, 1-1/t, 2/(mh2+r)])*ln(-u)
+Hlog(1,[0, 1-1/t, 2*s/(-t*u-rtus+s+u)])*ln(1-u)
+Hlog(1,[0, 1-1/t, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
+Hlog(1,[0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])*ln(-u)
+Hlog(1,[0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])*ln(-u)
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r)])*ln(1-mh2)
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r)])*ln(1-mh2)
+Hlog(1,[1/u, 0, 1/u])*ln(-u)
+Hlog(1,[1/u, 0, s/(s+u)])*ln(-u)
+Hlog(1,[1/u, 0, 2*s/(-t*u-rtus+s+u)])*ln(1-u)
+Hlog(1,[1/u, 0, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
+Hlog(1,[1/u, (s+t)/mh2, s/(s+u)])*ln(-u)
+Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), 1/u])*ln(1-u)
+Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(1-u)
+Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), 1/u])*ln(1-u)
+Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(1-u)
+Hlog(1,[1/u, 1-1/t, 1/u])*ln(1-u)
+Hlog(1,[1/u, 1-1/(s+t), 1/u])*ln(-u)
+Hlog(1,[1/(s+t), 1/t, 2/(mh2-r)])*ln(-u)
+Hlog(1,[1/(s+t), 1/t, 2/(mh2+r)])*ln(-u)
+Hlog(1,[t/(t+u), 0, 2/(mh2-r)])*ln(1-u)
+Hlog(1,[t/(t+u), 0, 2/(mh2+r)])*ln(1-u)
+Hlog(1,[t/(t+u), 2/(mh2-r), 1/u])*ln(1-u)
+Hlog(1,[t/(t+u), 2/(mh2+r), 1/u])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 0, s/(s+u)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 0, t/mh2])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 1-1/(s+t), 1/u])*ln(1-u)
+Hlog(1,[2/(mh2-r), 0, t/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 0, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r)])*ln(-u)
+Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r)])*ln(-u)
+Hlog(1,[2/(mh2-r), t/(t+u), 1/u])*ln(1-u)
+Hlog(1,[2/(mh2-r), 1-1/t, 1/u])*ln(-u)
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1])*ln(1-u)
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u])*ln(1-u)
+Hlog(1,[2/(mh2+r), 0, t/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 0, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r)])*ln(-u)
+Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r)])*ln(-u)
+Hlog(1,[2/(mh2+r), t/(t+u), 1/u])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1-1/t, 1/u])*ln(-u)
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u])*ln(1-u)
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t])*ln(2-mh2-r)
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t])*ln(2-mh2+r)
+Hlog(1,[1-1/t, 0, 1])*ln(-u)
+Hlog(1,[1-1/t, 0, t/mh2])*ln(1-u)
+Hlog(1,[1-1/t, 0, 2/(mh2-r)])*ln(-u)
+Hlog(1,[1-1/t, 0, 2/(mh2+r)])*ln(-u)
+Hlog(1,[1-1/t, 0, 2*s/(-t*u-rtus+s+u)])*ln(1-u)
+Hlog(1,[1-1/t, 0, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2-r), 1/u])*ln(-u)
+Hlog(1,[1-1/t, 2/(mh2+r), 1/u])*ln(-u)
+Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])*ln(1-u)
+Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(1-u)
+Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])*ln(1-u)
+Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(1-u)
+Hlog(1,[1-1/u, 0, 1])*ln(-u/s)
+Hlog(1,[1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])*ln(-u)
+Hlog(1,[1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])*ln(-u)
+Hlog(1,[1-1/(s+t), 1, s/(s+u)])*ln(1-u)
+Hlog(1,[1-1/(s+t), 1, 1-1/t])*ln(2-mh2-r)
+Hlog(1,[1-1/(s+t), 1, 1-1/t])*ln(2-mh2+r)
+Hlog(1,[1-1/(s+t), (s+t)/mh2, s/(s+u)])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2/(mh2-r), 1/u])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2/(mh2+r), 1/u])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])*ln(-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])*ln(-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(-u)
+Hlog(1,[1-1/(s+t), 1-1/t, 1])*ln(2-mh2-r)
+Hlog(1,[1-1/(s+t), 1-1/t, 1])*ln(2-mh2+r)
+Hlog(1,[1-1/(s+t), 1-1/t, 1/u])*ln(1-u)
+Hlog(1,[1-1/(s+t), 1-1/(s+t), 1/u])*ln(-u)
+Hlog(1,[0, 1-1/t])*ln(-u)*ln(-t/(s+u))
+Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(-u)*ln(1-t)
+Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(-u)*ln(1-t)
+Hlog(1,[1-1/mh2, 1-1/t])*ln(2)*ln(2-mh2-r)
+Hlog(1,[1-1/mh2, 1-1/t])*ln(2)*ln(2-mh2+r)
+Hlog(1,[1-1/t, 1/u])*ln(-u)*ln(1-u)
+Hlog(1,[1-1/(s+t), 1-1/t])*ln(-u)*ln(2-mh2-r)
+Hlog(1,[1-1/(s+t), 1-1/t])*ln(-u)*ln(2-mh2+r)
+ln(2)*ln(-u)^2*ln(1-t)
+ln(2)^2*ln(-u)*ln(1-t)
+1/6*Pi^2*Hlog(1,[0, s/(s+u)])
+1/6*Pi^2*Hlog(1,[(s+t)/mh2, s/(s+u)])
-1/6*Pi^2*Hlog(1,[2*s/(-t*u-rtus+s+u), 1/u])
-1/6*Pi^2*Hlog(1,[2*s/(-t*u-rtus+s+u), s/(s+u)])
-1/6*Pi^2*Hlog(1,[2*s/(-t*u+rtus+s+u), 1/u])
-1/6*Pi^2*Hlog(1,[2*s/(-t*u+rtus+s+u), s/(s+u)])
+1/6*Pi^2*Hlog(1,[1-1/(s+t), 1/u])
+1/6*Pi^2*ln(-u/t)^2
-Hlog(1,[0, 1/u])*Hlog(1,[0, u/(1+u)])
-Hlog(1,[0, 1/u])*Hlog(1,[u/(1+u), 1-1/u])
+1/2*Hlog(1,[0, 1/u])*ln(-u)^2
-Hlog(1,[0, s/(s+u)])*Hlog(1,[0, u/(1+u)])
-Hlog(1,[0, s/(s+u)])*Hlog(1,[u/(1+u), 1-1/u])
+1/2*Hlog(1,[0, s/(s+u)])*ln(-u)^2
-Hlog(1,[0, u/(1+u)])*Hlog(1,[(s+t)/mh2, s/(s+u)])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[1-1/t, 1/u])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/t, 2/(mh2-r)])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/t, 2/(mh2+r)])
-Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/t, 2/(mh2-r)])
-Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/t, 2/(mh2+r)])
-1/2*Hlog(1,[1/t, (s+u)/mh2])*ln(-u)^2
+1/2*Hlog(1,[1/t, 2/(mh2-r)])*ln(-u)^2
-1/2*Hlog(1,[1/t, 2/(mh2-r)])*ln(1-mh2)^2
+1/2*Hlog(1,[1/t, 2/(mh2-r)])*ln(1-s-t)^2
+1/2*Hlog(1,[1/t, 2/(mh2+r)])*ln(-u)^2
-1/2*Hlog(1,[1/t, 2/(mh2+r)])*ln(1-mh2)^2
+1/2*Hlog(1,[1/t, 2/(mh2+r)])*ln(1-s-t)^2
-Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[(s+t)/mh2, s/(s+u)])
+1/2*Hlog(1,[(s+t)/mh2, s/(s+u)])*ln(-u)^2
+1/2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-u)^2
+1/2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-u)^2
-1/2*Hlog(1,[2*s/(-t*u-rtus+s+u), 1/u])*ln(-u)^2
-1/2*Hlog(1,[2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(-u)^2
-1/2*Hlog(1,[2*s/(-t*u+rtus+s+u), 1/u])*ln(-u)^2
-1/2*Hlog(1,[2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(-u)^2
-4*Hlog(1,[1/t, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/t])
-4*Hlog(1,[1/t, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/t])
+2*Hlog(1,[(s+u)/mh2, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/t])
+2*Hlog(1,[(s+u)/mh2, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/t])
-Hlog(1,[1-1/mh2, 1-1/t])*ln(2)^2
-1/2*Hlog(1,[1-1/mh2, 1-1/t])*ln(2-mh2-r)^2
-1/2*Hlog(1,[1-1/mh2, 1-1/t])*ln(2-mh2+r)^2
-Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[1-1/t, 1/u])
-1/2*Hlog(1,[1-1/t, 1/u])*ln(1-u)^2
+1/2*Hlog(1,[1-1/(s+t), 1/u])*ln(-u)^2
+1/2*Hlog(1,[1-1/(s+t), 1/u])*ln(1-u)^2
-Hlog(1,[0, 0, 1/u])*ln(-u)
+2*Hlog(1,[0, 0, t/mh2])*ln(1-u)
-2*Hlog(1,[0, 0, u/(1+u)])*ln(-u/s)
+4*Hlog(1,[0, 0, 1-1/t])*ln(2)
-2*Hlog(1,[0, 0, 1-1/t])*ln(2-mh2-r)
-2*Hlog(1,[0, 0, 1-1/t])*ln(2-mh2+r)
-Hlog(1,[0, 1, s/(s+u)])*ln(1-u)
-Hlog(1,[0, 1/u, 2*s/(-t*u-rtus+s+u)])*ln(-u)
-Hlog(1,[0, 1/u, 2*s/(-t*u+rtus+s+u)])*ln(-u)
-Hlog(1,[0, t/(t+u), t/mh2])*ln(1-u)
-2*Hlog(1,[0, u/(1+u), 1])*ln(-u/s)
-2*Hlog(1,[0, (s+u)/mh2, 2/(mh2-r)])*ln(1-mh2)
-2*Hlog(1,[0, (s+u)/mh2, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2-r), t/mh2])*ln(1-u)
-Hlog(1,[0, 2/(mh2+r), t/mh2])*ln(1-u)
+2*Hlog(1,[0, 1-1/mh2, 1-1/t])*ln(2)
-Hlog(1,[0, 1-1/mh2, 1-1/t])*ln(2-mh2-r)
-Hlog(1,[0, 1-1/mh2, 1-1/t])*ln(2-mh2+r)
+4*Hlog(1,[0, 1-1/t, 1])*ln(u/(s+u))
-Hlog(1,[0, 1-1/t, t/mh2])*ln(-u)
-Hlog(1,[0, 1-1/t, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[0, 1-1/t, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[0, 1-1/t, 2*s/(-t*u-rtus+s+u)])*ln(-u)
-Hlog(1,[0, 1-1/t, 2*s/(-t*u+rtus+s+u)])*ln(-u)
+2*Hlog(1,[0, 1-1/u, 1])*ln(-u/s)
-Hlog(1,[0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])*ln(1-u)
-Hlog(1,[0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])*ln(1-u)
+4*Hlog(1,[1/mh2, 1/t, 2/(mh2-r)])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 1/t, 2/(mh2+r)])*ln(1-mh2)
-4*Hlog(1,[1/t, 1/t, 2/(mh2-r)])*ln(-u)
+4*Hlog(1,[1/t, 1/t, 2/(mh2-r)])*ln(1-mh2)
-4*Hlog(1,[1/t, 1/t, 2/(mh2+r)])*ln(-u)
+4*Hlog(1,[1/t, 1/t, 2/(mh2+r)])*ln(1-mh2)
+2*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r)])*ln(-u)
-2*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r)])*ln(1-mh2)
+2*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r)])*ln(-u)
-2*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r)])*ln(-u)
-Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r)])*ln(-u)
-Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r)])*ln(-u)
-Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r)])*ln(-u)
-Hlog(1,[1/u, 0, s/(s+u)])*ln(1-u)
-Hlog(1,[1/u, 0, 2*s/(-t*u-rtus+s+u)])*ln(-u)
-Hlog(1,[1/u, 0, 2*s/(-t*u+rtus+s+u)])*ln(-u)
-Hlog(1,[1/u, (s+t)/mh2, s/(s+u)])*ln(1-u)
-Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), 1/u])*ln(-u)
-Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(-u)
-Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), 1/u])*ln(-u)
-Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(-u)
-2*Hlog(1,[1/u, 1-1/(s+t), 1/u])*ln(1-u)
-Hlog(1,[1/(s+t), 1/t, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/(s+t), 1/t, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[t/(t+u), 0, s/(s+u)])*ln(1-u)
-Hlog(1,[t/(t+u), 0, t/mh2])*ln(1-u)
+2*Hlog(1,[t/(t+u), 1, s/(s+u)])*ln(1-u)
-Hlog(1,[t/(t+u), (s+t)/mh2, 1/u])*ln(1-u)
-Hlog(1,[t/(t+u), (s+t)/mh2, s/(s+u)])*ln(1-u)
-Hlog(1,[t/(t+u), 1-1/t, 1/u])*ln(1-u)
-Hlog(1,[u/(1+u), 0, 1])*ln(-u/s)
-Hlog(1,[u/(1+u), 1-1/u, 1])*ln(-u/s)
+4*Hlog(1,[u/(t+u), 1/t, 2/(mh2-r)])*ln(1-t)
+4*Hlog(1,[u/(t+u), 1/t, 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[u/(t+u), (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
-2*Hlog(1,[u/(t+u), (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[(s+t)/mh2, 1, s/(s+u)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 0, t/mh2])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r)])*ln(1-mh2)
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])*ln(1-mh2)
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])*ln(-u)
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 1-1/t, 1/u])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1])*ln(-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u])*ln(-u)
-Hlog(1,[2/(mh2+r), 0, t/mh2])*ln(1-u)
-Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r)])*ln(1-mh2)
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])*ln(1-mh2)
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])*ln(-u)
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 1-1/t, 1/u])*ln(1-u)
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1])*ln(-u)
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u])*ln(-u)
+3*Hlog(1,[1-1/mh2, 0, 1-1/mh2])*ln(u/(s+u))
+2*Hlog(1,[1-1/mh2, 0, 1-1/t])*ln(2)
-Hlog(1,[1-1/mh2, 0, 1-1/t])*ln(2-mh2-r)
-Hlog(1,[1-1/mh2, 0, 1-1/t])*ln(2-mh2+r)
-4*Hlog(1,[1-1/mh2, 1, 1-1/t])*ln(2)
+2*Hlog(1,[1-1/mh2, 1, 1-1/t])*ln(2-mh2-r)
+2*Hlog(1,[1-1/mh2, 1, 1-1/t])*ln(2-mh2+r)
+6*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/t])*ln(2)
-3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/t])*ln(2-mh2-r)
-3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/t])*ln(2-mh2+r)
-4*Hlog(1,[1-1/mh2, 1-1/t, 1])*ln(2)
+2*Hlog(1,[1-1/mh2, 1-1/t, 1])*ln(2-mh2-r)
+2*Hlog(1,[1-1/mh2, 1-1/t, 1])*ln(2-mh2+r)
+6*Hlog(1,[1-1/mh2, 1-1/t, 1-1/t])*ln(2)
-3*Hlog(1,[1-1/mh2, 1-1/t, 1-1/t])*ln(2-mh2-r)
-3*Hlog(1,[1-1/mh2, 1-1/t, 1-1/t])*ln(2-mh2+r)
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t])*ln(2)
+4*Hlog(1,[1-1/t, 0, 1])*ln(u/(s+u))
-Hlog(1,[1-1/t, 0, 1])*ln(1-u)
-Hlog(1,[1-1/t, 0, t/mh2])*ln(-u)
-Hlog(1,[1-1/t, 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1-1/t, 0, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1-1/t, 0, 2*s/(-t*u-rtus+s+u)])*ln(-u)
-Hlog(1,[1-1/t, 0, 2*s/(-t*u+rtus+s+u)])*ln(-u)
+2*Hlog(1,[1-1/t, 1, s/(s+u)])*ln(-u)
-2*Hlog(1,[1-1/t, 1, s/(s+u)])*ln(1-u)
-Hlog(1,[1-1/t, 2/(mh2-r), 1/u])*ln(1-u)
-Hlog(1,[1-1/t, 2/(mh2+r), 1/u])*ln(1-u)
-Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])*ln(-u)
-Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(-u)
-Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])*ln(-u)
-Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(-u)
-Hlog(1,[1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1, s/(s+u)])*ln(-u)
-2*Hlog(1,[1-1/(s+t), 1, 1-1/t])*ln(2)
-Hlog(1,[1-1/(s+t), (s+t)/mh2, s/(s+u)])*ln(-u)
-Hlog(1,[1-1/(s+t), 2/(mh2-r), 1/u])*ln(-u)
-Hlog(1,[1-1/(s+t), 2/(mh2+r), 1/u])*ln(-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(1-u)
-2*Hlog(1,[1-1/(s+t), 1-1/t, 1])*ln(2)
-Hlog(1,[1-1/(s+t), 1-1/t, 1/u])*ln(-u)
-Hlog(1,[1-1/(s+t), 1-1/(s+t), 1/u])*ln(1-u)
-1/3*ln(-u)^3*ln(-u/s)
-3*Zeta(3)*ln(-u/s)
+1/6*ln(-u/s)*ln(1-u)^3
-1/3*Pi^2*ln(-u)*ln(-u/s)
+1/6*Pi^2*ln(-u/s)*ln(1-u)
+8*Hlog(1,[0, 1-1/t])*ln(2)*ln(-u)
-4*Hlog(1,[0, 1-1/t])*ln(-u)*ln(2-mh2-r)
-4*Hlog(1,[0, 1-1/t])*ln(-u)*ln(2-mh2+r)
-Hlog(1,[1/t, 2/(mh2-r)])*ln(-u)*ln(1-s-t)
+4*Hlog(1,[1/t, 2/(mh2-r)])*ln(-u)*ln(1-t)
-Hlog(1,[1/t, 2/(mh2+r)])*ln(-u)*ln(1-s-t)
+4*Hlog(1,[1/t, 2/(mh2+r)])*ln(-u)*ln(1-t)
-2*Hlog(1,[(s+u)/mh2, 2/(mh2-r)])*ln(-u)*ln(1-t)
-2*Hlog(1,[(s+u)/mh2, 2/(mh2+r)])*ln(-u)*ln(1-t)
-Hlog(1,[1-1/(s+t), 1/u])*ln(-u)*ln(1-u)
-2*Hlog(1,[1-1/(s+t), 1-1/t])*ln(2)*ln(-u)
+1/2*ln(-u)^2*ln(-t/(s+u))*ln(1-t)
-1/2*ln(-u)^2*ln(1-t)*ln(2-mh2-r)
+1/2*ln(-u)*ln(1-t)*ln(2-mh2-r)^2
-1/2*ln(-u)^2*ln(1-t)*ln(2-mh2+r)
+1/2*ln(-u)*ln(1-t)*ln(2-mh2+r)^2
-ln(2)*ln(-u)*ln(1-t)*ln(2-mh2-r)
-ln(2)*ln(-u)*ln(1-t)*ln(2-mh2+r)
-Hlog(1,[0, 1/u, 0, t/mh2])
-Hlog(1,[0, 1/u, 1/u, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1/u, 1/u, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 1/u, t/(t+u), 1])
-Hlog(1,[0, 1/u, t/(t+u), 2/(mh2-r)])
-Hlog(1,[0, 1/u, t/(t+u), 2/(mh2+r)])
-Hlog(1,[0, 1/u, (s+t)/mh2, t/mh2])
-Hlog(1,[0, 1/u, 2/(mh2-r), t/(t+u)])
-Hlog(1,[0, 1/u, 2/(mh2+r), t/(t+u)])
-Hlog(1,[0, 1/u, 1-1/t, t/mh2])
-Hlog(1,[0, 1/u, 1-1/t, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1/u, 1-1/t, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 2/(mh2-r), t/mh2, (s+t)/mh2])
-Hlog(1,[0, 2/(mh2-r), 1-1/t, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 1-1/t, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 2/(mh2+r), t/mh2, (s+t)/mh2])
-Hlog(1,[0, 2/(mh2+r), 1-1/t, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 1-1/t, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 1-1/mh2, 1, t/mh2])
-Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 1-1/mh2, 1-1/t, t/mh2])
-Hlog(1,[0, 1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 1-1/t, 1, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1-1/t, 1, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 1-1/t, 1/u, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1-1/t, 1/u, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 1-1/t, t/mh2, 2/(mh2-r)])
-Hlog(1,[0, 1-1/t, t/mh2, 2/(mh2+r)])
-Hlog(1,[0, 1-1/t, t/(t+u), t/mh2])
-Hlog(1,[0, 1-1/t, t/(t+u), (s+t)/mh2])
-Hlog(1,[0, 1-1/t, 2/(mh2-r), 1])
-Hlog(1,[0, 1-1/t, 2/(mh2-r), t/mh2])
-Hlog(1,[0, 1-1/t, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[0, 1-1/t, 2/(mh2+r), 1])
-Hlog(1,[0, 1-1/t, 2/(mh2+r), t/mh2])
-Hlog(1,[0, 1-1/t, 2/(mh2+r), (s+t)/mh2])
+2*Hlog(1,[1/mh2, 0, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1/mh2, 0, (s+u)/mh2, 2/(mh2+r)])
-4*Hlog(1,[1/mh2, 1/mh2, 1/t, 2/(mh2-r)])
-4*Hlog(1,[1/mh2, 1/mh2, 1/t, 2/(mh2+r)])
-4*Hlog(1,[1/mh2, 1/t, 1/t, 2/(mh2-r)])
-4*Hlog(1,[1/mh2, 1/t, 1/t, 2/(mh2+r)])
+2*Hlog(1,[1/mh2, 1/t, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1/mh2, 1/t, (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1/mh2, 1/t, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1/mh2, 1/t, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1/mh2, 1/t, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[1/mh2, 1/t, 2/(mh2+r), 2/(mh2+r)])
-2*Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
-2*Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
-4*Hlog(1,[1/t, u/(t+u), 1/t, 2/(mh2-r)])
-4*Hlog(1,[1/t, u/(t+u), 1/t, 2/(mh2+r)])
+2*Hlog(1,[1/t, u/(t+u), (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1/t, u/(t+u), (s+u)/mh2, 2/(mh2+r)])
-2*Hlog(1,[1/u, 0, 0, t/mh2])
-Hlog(1,[1/u, 0, 1/u, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1/u, 0, 1/u, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1/u, 0, t/(t+u), 2/(mh2-r)])
-Hlog(1,[1/u, 0, t/(t+u), 2/(mh2+r)])
-Hlog(1,[1/u, 0, (s+t)/mh2, s/(s+u)])
-Hlog(1,[1/u, 0, (s+t)/mh2, t/mh2])
-Hlog(1,[1/u, 0, 2/(mh2-r), t/(t+u)])
-Hlog(1,[1/u, 0, 2/(mh2+r), t/(t+u)])
-Hlog(1,[1/u, 0, 1-1/t, t/mh2])
-Hlog(1,[1/u, 0, 1-1/t, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1/u, 0, 1-1/t, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1/u, 1/u, 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1/u, 1/u, 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1/u, 1/u, 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1/u, 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1/u, 1/u, 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1/u, 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1/u, 1/u, 1-1/t, 1/u])
+2*Hlog(1,[1/u, 1/u, 1-1/(s+t), 1/u])
-Hlog(1,[1/u, t/(t+u), 0, 2/(mh2-r)])
-Hlog(1,[1/u, t/(t+u), 0, 2/(mh2+r)])
-2*Hlog(1,[1/u, t/(t+u), 1, s/(s+u)])
-Hlog(1,[1/u, t/(t+u), 2/(mh2-r), 1/u])
-Hlog(1,[1/u, t/(t+u), 2/(mh2+r), 1/u])
-Hlog(1,[1/u, (s+t)/mh2, 0, s/(s+u)])
-Hlog(1,[1/u, (s+t)/mh2, 0, t/mh2])
-Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), 1/u])
-Hlog(1,[1/u, 2/(mh2-r), 0, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2-r), t/(t+u), 1/u])
-Hlog(1,[1/u, 2/(mh2-r), 1-1/(s+t), 1])
-Hlog(1,[1/u, 2/(mh2-r), 1-1/(s+t), 1/u])
-Hlog(1,[1/u, 2/(mh2+r), 0, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2+r), t/(t+u), 1/u])
-Hlog(1,[1/u, 2/(mh2+r), 1-1/(s+t), 1])
-Hlog(1,[1/u, 2/(mh2+r), 1-1/(s+t), 1/u])
-Hlog(1,[1/u, 1-1/t, 0, t/mh2])
-Hlog(1,[1/u, 1-1/t, 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1/u, 1-1/t, 0, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[1/u, 1-1/t, 1, s/(s+u)])
-Hlog(1,[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1/u, 1-1/(s+t), 1, s/(s+u)])
-Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, s/(s+u)])
-Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r), 1/u])
-Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r), 1/u])
-Hlog(1,[1/u, 1-1/(s+t), 1-1/t, 1/u])
-Hlog(1,[2/(mh2-r), 0, 1, s/(s+u)])
-Hlog(1,[2/(mh2-r), 0, 1-1/t, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 1-1/t, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, 1/u])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 1/t, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 1/t, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/t, u/(t+u), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1/u, 0, s/(s+u)])
-Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, s/(s+u)])
-Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), 1/u])
-Hlog(1,[2/(mh2-r), 1/(s+t), 1/t, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/(s+t), 1/t, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), t/mh2, 0, s/(s+u)])
-Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2, 1/u])
-Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2, s/(s+u)])
-2*Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 1, s/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/t, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/t, 0, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1-1/t, 1, s/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2-r), 1/u])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2+r), 1/u])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1/t, (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 1/t, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 1/t, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1/u])
-Hlog(1,[2/(mh2+r), 0, 1, s/(s+u)])
-Hlog(1,[2/(mh2+r), 0, 1-1/t, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 1-1/t, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, 1/u])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 1/t, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 1/t, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/t, u/(t+u), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1/u, 0, s/(s+u)])
-Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, s/(s+u)])
-Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), 1/u])
-Hlog(1,[2/(mh2+r), 1/(s+t), 1/t, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/(s+t), 1/t, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), t/mh2, 0, s/(s+u)])
-Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2, 1/u])
-Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2, s/(s+u)])
-2*Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 1, s/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/t, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/t, 0, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1-1/t, 1, s/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2-r), 1/u])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2+r), 1/u])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1/t, (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 1/t, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 1/t, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1/u])
-Hlog(1,[1-1/mh2, 0, 1, t/mh2])
-Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/mh2, 0, 1-1/t, t/mh2])
-Hlog(1,[1-1/mh2, 0, 1-1/t, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/mh2, 0, 1-1/t, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/mh2, 1, 0, 1/u])
-Hlog(1,[1-1/mh2, 1, 0, s/(s+u)])
-Hlog(1,[1-1/mh2, 1, 0, t/mh2])
-2*Hlog(1,[1-1/mh2, 1, 1, s/(s+u)])
-Hlog(1,[1-1/mh2, 1, (s+t)/mh2, s/(s+u)])
-Hlog(1,[1-1/mh2, 1, 1-1/(s+t), 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/t, 0, t/mh2])
-Hlog(1,[1-1/mh2, 1-1/t, 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/mh2, 1-1/t, 0, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[1-1/mh2, 1-1/t, 1, s/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1, s/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, s/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1/u])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1/u])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t, 1/u])
-Hlog(1,[1-1/t, 0, 1, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/t, 0, 1, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/t, 0, 1/u, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/t, 0, 1/u, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/t, 0, t/mh2, 2/(mh2-r)])
-Hlog(1,[1-1/t, 0, t/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/t, 0, t/(t+u), t/mh2])
-Hlog(1,[1-1/t, 0, t/(t+u), (s+t)/mh2])
-Hlog(1,[1-1/t, 0, 2/(mh2-r), 1])
-Hlog(1,[1-1/t, 0, 2/(mh2-r), t/mh2])
-Hlog(1,[1-1/t, 0, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1-1/t, 0, 2/(mh2+r), 1])
-Hlog(1,[1-1/t, 0, 2/(mh2+r), t/mh2])
-Hlog(1,[1-1/t, 0, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1-1/t, 1, 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/t, 1, 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/t, 1, 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1-1/t, 1, 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/t, 1, 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1-1/t, 1, 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/t, 1/u, 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/t, 1/u, 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/t, t/mh2, 0, 2/(mh2-r)])
-Hlog(1,[1-1/t, t/mh2, 0, 2/(mh2+r)])
-Hlog(1,[1-1/t, t/mh2, 1, s/(s+u)])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2-r), 1/u])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2+r), 1/u])
-Hlog(1,[1-1/t, t/(t+u), 0, s/(s+u)])
-Hlog(1,[1-1/t, t/(t+u), 0, t/mh2])
+2*Hlog(1,[1-1/t, t/(t+u), 1, s/(s+u)])
-Hlog(1,[1-1/t, t/(t+u), (s+t)/mh2, 1/u])
-Hlog(1,[1-1/t, t/(t+u), (s+t)/mh2, s/(s+u)])
-Hlog(1,[1-1/t, t/(t+u), 1-1/t, 1/u])
-Hlog(1,[1-1/t, 2/(mh2-r), 0, 1/u])
-Hlog(1,[1-1/t, 2/(mh2-r), 0, s/(s+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), 0, t/mh2])
-Hlog(1,[1-1/t, 2/(mh2-r), 1, s/(s+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2, 1/u])
-Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2, s/(s+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), 1-1/t, 1/u])
-Hlog(1,[1-1/t, 2/(mh2+r), 0, 1/u])
-Hlog(1,[1-1/t, 2/(mh2+r), 0, s/(s+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), 0, t/mh2])
-Hlog(1,[1-1/t, 2/(mh2+r), 1, s/(s+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2, 1/u])
-Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2, s/(s+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), 1-1/t, 1/u])
+2*Hlog(1,[1-1/u, 1, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 1, (s+u)/mh2, 2/(mh2+r)])
-4*Hlog(1,[1-1/u, 1/t, 1/t, 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 1/t, 1/t, 2/(mh2+r)])
+2*Hlog(1,[1-1/u, 1/t, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 1/t, (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/u, 1/t, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/u, 1/t, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1-1/u, 1/t, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[1-1/u, 1/t, 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1-1/u, u/mh2, 1, (s+u)/mh2])
+2*Hlog(1,[1-1/u, u/mh2, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1-1/u, u/mh2, (s+u)/mh2, 2/(mh2+r)])
+4*Hlog(1,[1-1/u, u/(t+u), 1/t, 2/(mh2-r)])
+4*Hlog(1,[1-1/u, u/(t+u), 1/t, 2/(mh2+r)])
-2*Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2, 2/(mh2+r)])
-2*Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, 1, (s+u)/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, 1/t, (s+u)/mh2])
-4*Hlog(1,[1-1/u, 1-1/u, 1/t, 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 1-1/u, 1/t, 2/(mh2+r)])
+4*Hlog(1,[1-1/u, 1-1/u, u/mh2, (s+u)/mh2])
-4*Hlog(1,[1-1/u, 1-1/u, u/(t+u), (s+u)/mh2])
-4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), (s+u)/mh2])
-4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 0, 1-1/t, 2/(mh2-r)])
+Hlog(1,[0, 0, 1-1/t, 2/(mh2+r)])
+Hlog(1,[0, 1/u, 0, 1])
+Hlog(1,[0, 1/u, t/(t+u), t/mh2])
+Hlog(1,[0, 1/u, t/(t+u), (s+t)/mh2])
+Hlog(1,[0, 1/u, 2/(mh2-r), t/mh2])
+Hlog(1,[0, 1/u, 2/(mh2+r), t/mh2])
+Hlog(1,[0, 1/u, 1-1/t, 1])
+Hlog(1,[0, 1/u, 1-1/t, 2/(mh2-r)])
+Hlog(1,[0, 1/u, 1-1/t, 2/(mh2+r)])
+Hlog(1,[0, 1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 2/(mh2-r), t/mh2, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), t/mh2, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, t/mh2])
+Hlog(1,[0, 2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 2/(mh2+r), t/mh2, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), t/mh2, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, t/mh2])
+Hlog(1,[0, 2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 1-1/mh2, 1, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1-1/mh2, 1, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2-r), t/mh2])
+Hlog(1,[0, 1-1/mh2, 2/(mh2+r), t/mh2])
+Hlog(1,[0, 1-1/mh2, 1-1/t, 1])
+Hlog(1,[0, 1-1/mh2, 1-1/t, 2/(mh2-r)])
+Hlog(1,[0, 1-1/mh2, 1-1/t, 2/(mh2+r)])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 1-1/t, 0, 2/(mh2-r)])
+Hlog(1,[0, 1-1/t, 0, 2/(mh2+r)])
+Hlog(1,[0, 1-1/t, 1, (s+t)/mh2])
+Hlog(1,[0, 1-1/t, 1/u, (s+t)/mh2])
+Hlog(1,[0, 1-1/t, t/mh2, (s+t)/mh2])
+Hlog(1,[0, 1-1/t, t/(t+u), 1])
+Hlog(1,[0, 1-1/t, t/(t+u), 2/(mh2-r)])
+Hlog(1,[0, 1-1/t, t/(t+u), 2/(mh2+r)])
+Hlog(1,[0, 1-1/t, 2/(mh2-r), t/(t+u)])
+Hlog(1,[0, 1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 1-1/t, 2/(mh2+r), t/(t+u)])
+Hlog(1,[0, 1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1/mh2, 1/(s+t), 1/t, 2/(mh2-r)])
+Hlog(1,[1/mh2, 1/(s+t), 1/t, 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2-r), 1/t, 2/(mh2-r)])
+Hlog(1,[1/mh2, 2/(mh2-r), 1/t, 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2+r), 1/t, 2/(mh2-r)])
+Hlog(1,[1/mh2, 2/(mh2+r), 1/t, 2/(mh2+r)])
+Hlog(1,[1/u, 0, 1, s/(s+u)])
+Hlog(1,[1/u, 0, t/(t+u), t/mh2])
+Hlog(1,[1/u, 0, 2/(mh2-r), t/mh2])
+Hlog(1,[1/u, 0, 2/(mh2+r), t/mh2])
+Hlog(1,[1/u, 0, 1-1/t, 1])
+Hlog(1,[1/u, 0, 1-1/t, 2/(mh2-r)])
+Hlog(1,[1/u, 0, 1-1/t, 2/(mh2+r)])
+Hlog(1,[1/u, 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1/u, 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1/u, 1/u, 0, s/(s+u)])
+Hlog(1,[1/u, 1/u, (s+t)/mh2, s/(s+u)])
+Hlog(1,[1/u, t/(t+u), 0, s/(s+u)])
+Hlog(1,[1/u, t/(t+u), 0, t/mh2])
+Hlog(1,[1/u, t/(t+u), (s+t)/mh2, 1/u])
+Hlog(1,[1/u, t/(t+u), (s+t)/mh2, s/(s+u)])
+Hlog(1,[1/u, t/(t+u), 1-1/t, 1/u])
+Hlog(1,[1/u, (s+t)/mh2, 1, s/(s+u)])
+Hlog(1,[1/u, 2/(mh2-r), 0, t/mh2])
+Hlog(1,[1/u, 2/(mh2-r), 1-1/t, 1/u])
+Hlog(1,[1/u, 2/(mh2+r), 0, t/mh2])
+Hlog(1,[1/u, 2/(mh2+r), 1-1/t, 1/u])
+Hlog(1,[1/u, 1-1/t, 0, 1])
+Hlog(1,[1/u, 1-1/t, 0, 2/(mh2-r)])
+Hlog(1,[1/u, 1-1/t, 0, 2/(mh2+r)])
+Hlog(1,[1/u, 1-1/t, 2/(mh2-r), 1/u])
+Hlog(1,[1/u, 1-1/t, 2/(mh2+r), 1/u])
+Hlog(1,[1/u, 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1/u, 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), 1/u])
+Hlog(1,[2/(mh2-r), 0, 1/u, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2-r), 0, 1/u, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2-r), 0, t/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, t/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, s/(s+u)])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, t/mh2])
+Hlog(1,[2/(mh2-r), 0, 1-1/t, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2-r), 0, 1-1/t, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1, 1, s/(s+u)])
+Hlog(1,[2/(mh2-r), 1, u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), 1/u])
+Hlog(1,[2/(mh2-r), 1/u, 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1/u, 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2-r), t/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), t/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), t/mh2, 1, s/(s+u)])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2-r), u/mh2, 1, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, s/(s+u)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, t/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1/u])
+Hlog(1,[2/(mh2-r), 1-1/t, 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1-1/t, 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, s/(s+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, s/(s+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/t, 1/u])
+Hlog(1,[2/(mh2+r), 0, 1/u, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2+r), 0, 1/u, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2+r), 0, t/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, t/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, s/(s+u)])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, t/mh2])
+Hlog(1,[2/(mh2+r), 0, 1-1/t, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2+r), 0, 1-1/t, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1, 1, s/(s+u)])
+Hlog(1,[2/(mh2+r), 1, u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), 1/u])
+Hlog(1,[2/(mh2+r), 1/u, 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1/u, 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2+r), t/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), t/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), t/mh2, 1, s/(s+u)])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), u/mh2, 1, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, s/(s+u)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, t/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1/u])
+Hlog(1,[2/(mh2+r), 1-1/t, 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1-1/t, 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, s/(s+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, s/(s+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/t, 1/u])
+Hlog(1,[1-1/mh2, 0, 1, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/mh2, 0, 1, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2-r), t/mh2])
+Hlog(1,[1-1/mh2, 0, 2/(mh2+r), t/mh2])
+Hlog(1,[1-1/mh2, 0, 1-1/t, 1])
+Hlog(1,[1-1/mh2, 0, 1-1/t, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 0, 1-1/t, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/mh2, 1, 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/mh2, 1, 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 1/u])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, t/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1, s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/t, 1/u])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 1/u])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, t/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1, s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/t, 1/u])
+Hlog(1,[1-1/mh2, 1-1/t, 0, 1])
+Hlog(1,[1-1/mh2, 1-1/t, 0, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/t, 0, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2-r), 1/u])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2+r), 1/u])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1/u])
+Hlog(1,[1-1/t, 0, 0, 2/(mh2-r)])
+Hlog(1,[1-1/t, 0, 0, 2/(mh2+r)])
+Hlog(1,[1-1/t, 0, 1, (s+t)/mh2])
+Hlog(1,[1-1/t, 0, 1/u, (s+t)/mh2])
+Hlog(1,[1-1/t, 0, t/mh2, (s+t)/mh2])
+Hlog(1,[1-1/t, 0, t/(t+u), 1])
+Hlog(1,[1-1/t, 0, t/(t+u), 2/(mh2-r)])
+Hlog(1,[1-1/t, 0, t/(t+u), 2/(mh2+r)])
+Hlog(1,[1-1/t, 0, 2/(mh2-r), t/(t+u)])
+Hlog(1,[1-1/t, 0, 2/(mh2-r), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/t, 0, 2/(mh2-r), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/t, 0, 2/(mh2+r), t/(t+u)])
+Hlog(1,[1-1/t, 0, 2/(mh2+r), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/t, 0, 2/(mh2+r), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/t, 1, 0, s/(s+u)])
+Hlog(1,[1-1/t, 1, 1, s/(s+u)])
+Hlog(1,[1-1/t, 1, (s+t)/mh2, 1/u])
+Hlog(1,[1-1/t, 1, (s+t)/mh2, s/(s+u)])
+Hlog(1,[1-1/t, 1/u, 0, s/(s+u)])
+Hlog(1,[1-1/t, 1/u, (s+t)/mh2, 1/u])
+Hlog(1,[1-1/t, 1/u, (s+t)/mh2, s/(s+u)])
+Hlog(1,[1-1/t, 1/u, 1-1/t, 1/u])
+Hlog(1,[1-1/t, t/mh2, 0, s/(s+u)])
+Hlog(1,[1-1/t, t/mh2, (s+t)/mh2, 1/u])
+Hlog(1,[1-1/t, t/mh2, (s+t)/mh2, s/(s+u)])
+Hlog(1,[1-1/t, t/(t+u), 0, 2/(mh2-r)])
+Hlog(1,[1-1/t, t/(t+u), 0, 2/(mh2+r)])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2-r), 1/u])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2+r), 1/u])
+Hlog(1,[1-1/t, 2/(mh2-r), 0, t/(t+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), t/(t+u), 1/u])
+Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), 0, t/(t+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), t/(t+u), 1/u])
+Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/u, 1/(s+t), 1/t, 2/(mh2-r)])
+Hlog(1,[1-1/u, 1/(s+t), 1/t, 2/(mh2+r)])
+Hlog(1,[1-1/u, 2/(mh2-r), 1/t, 2/(mh2-r)])
+Hlog(1,[1-1/u, 2/(mh2-r), 1/t, 2/(mh2+r)])
+Hlog(1,[1-1/u, 2/(mh2+r), 1/t, 2/(mh2-r)])
+Hlog(1,[1-1/u, 2/(mh2+r), 1/t, 2/(mh2+r)])
)
+(3/s/u^2+2/3/mh2/(s+u)/u-5/3/(s+u)/u+2/3/mh2/t/u-8/3/s/u+1/3/s/t/u+1/(s+u)^2/u+1/(s+u)/u^2)*(
+Pi^2*ln(-u)*ln(2-mh2-r)
)
+(4/s/u^2+4/mh2/(s+u)/u-11/(s+u)/u+4/mh2/t/u-2/s/u+2/s/t/u+7/(s+u)^2/u+7/(s+u)/u^2)*(
+Hlog(1,[u/(t+u), (s+u)/mh2])*ln(1-t)^2
)
+(5/s/u^2+2/mh2/(s+u)/u+6/(s+u)/u+2/mh2/t/u-4/s/u+1/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+Hlog(1,[0, 1-1/mh2, 0, 1])
+Hlog(1,[1-1/mh2, 0, 0, 1])
)
+(5/s/u^2+2/mh2/(s+u)/u+20/(s+u)/u+2/mh2/t/u-4/s/u+1/s/t/u-22/(s+u)^2/u-22/(s+u)/u^2)*(
+Hlog(1,[0, 0, 1-1/mh2, 1])
)
+(6/s/u^2+8/mh2/(s+u)/u-14/(s+u)/u+8/mh2/t/u-2/s/u+4/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+Hlog(1,[0, u/(t+u), 1/t])*ln(1-t)
-Hlog(1,[1/t, 0, u/(t+u), 1/t])
)
+(7/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-8/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 0, 0, t/(t+u)])
+Hlog(1,[2/(mh2+r), 0, 0, t/(t+u)])
)
+(7/s/u^2+6/mh2/(s+u)/u-12/(s+u)/u+6/mh2/t/u-4/s/u+3/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+Hlog(1,[0, 1-1/t, 1-1/t])*ln(-u/t)
+Hlog(1,[0, 0, 0, -u/s])
)
+(7/s/u^2+9/mh2/(s+u)/u-6/(s+u)/u+9/mh2/t/u-3/s/u-1/t/u^2-3/(s+u)^2/u+2/(s+u)/u^2)*(
+Hlog(1,[1/mh2, 0, 1/t])
)
+(8/s/u^2+4/mh2/(s+u)/u-6/(s+u)/u+4/mh2/t/u-6/s/u+2/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+Hlog(1,[1-1/u, 1, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1-1/u, 1, 2/(mh2+r), (s+u)/mh2])
)
+(8/s/u^2+8/mh2/(s+u)/u-20/(s+u)/u+8/mh2/t/u-4/s/u+4/s/t/u+12/(s+u)^2/u+12/(s+u)/u^2)*(
+Hlog(1,[1/t, 1/t, (s+u)/mh2])*ln(-u)
-Hlog(1,[1/t, (s+u)/mh2])*ln(-u)*ln(1-t)
)
+(8/s/u^2-8/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u)*(
+Hlog(1,[0, 0, 1/(s+t)])*ln(-u)
+Hlog(1,[0, 1/(s+t), 2/(mh2-r)])*ln(-u)
+Hlog(1,[0, 1/(s+t), 2/(mh2+r)])*ln(-u)
+Hlog(1,[0, 2/(mh2-r), u/mh2])*ln(-u)
+Hlog(1,[0, 2/(mh2+r), u/mh2])*ln(-u)
+ln(1-mh2)*ln(1-s-t)
-Hlog(1,[0, 1/(s+t), u/mh2])*ln(-u)
-Hlog(1,[0, 2/(mh2-r), 1/(s+t), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 1/(s+t), 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 1/(s+t), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 1/(s+t), 2/(mh2+r)])
+Hlog(1,[0, 1/mh2, 1/(s+t), 2/(mh2-r)])
+Hlog(1,[0, 1/mh2, 1/(s+t), 2/(mh2+r)])
+Hlog(1,[0, 1-1/u, 1/(s+t), 2/(mh2-r)])
+Hlog(1,[0, 1-1/u, 1/(s+t), 2/(mh2+r)])
+Hlog(1,[1-1/u, 0, 1/(s+t), 2/(mh2-r)])
+Hlog(1,[1-1/u, 0, 1/(s+t), 2/(mh2+r)])
)
+(9/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-10/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
-Hlog(1,[0, 0, 1-1/t, t/(t+u)])
-Hlog(1,[0, 1-1/t, 0, t/(t+u)])
-Hlog(1,[1-1/t, 0, 0, t/(t+u)])
+Hlog(1,[0, 0, 1/u, t/(t+u)])
+Hlog(1,[0, 0, 1-1/t, 1/u])
+Hlog(1,[0, 1-1/t, 0, 1/u])
+Hlog(1,[1-1/t, 0, 0, 1/u])
)
+(10/s/u^2+8/mh2/(s+u)/u-14/(s+u)/u+8/mh2/t/u-6/s/u+4/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+Hlog(1,[0, 1/t, u/(t+u)])*ln(1-t)
-Hlog(1,[1/t, 0, 1/t, u/(t+u)])
)
+(12/s/u^2+8/mh2/(s+u)/u-14/(s+u)/u+8/mh2/t/u-8/s/u+4/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+Hlog(1,[u/(t+u), 0, 1/t])*ln(1-t)
-Hlog(1,[1/t, u/(t+u), 0, 1/t])
-Hlog(1,[1-1/u, 1/t, 0, 1/t])
+Hlog(1,[1-1/u, u/(t+u), 0, 1/t])
)
+(14/s/u^2-14/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u-18/mh2/u^2-18/mh2/(s+t)/u+18/(s+t)/u)*(
-Hlog(1,[0, 2/(mh2-r), 0, 1/(s+t)])
-Hlog(1,[0, 2/(mh2+r), 0, 1/(s+t)])
+Hlog(1,[0, 1/mh2, 0, 1/(s+t)])
)
+(16/s/u^2+12/mh2/(s+u)/u-22/(s+u)/u+12/mh2/t/u-10/s/u+6/s/t/u+10/(s+u)^2/u+10/(s+u)/u^2)*(
+Hlog(1,[0, 0, 1-1/(s+t)])*ln(-u)
-Hlog(1,[0, 0, 1-1/(s+t)])*ln(1-u)
)
+(17/s/u^2+6/mh2/(s+u)/u-12/(s+u)/u+6/mh2/t/u-14/s/u+3/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+Hlog(1,[0, 0, 1-1/t])*ln(u/(s+u))
)
+(20/s/u^2+8/mh2/(s+u)/u-14/(s+u)/u+8/mh2/t/u-16/s/u+4/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+Hlog(1,[1/t, 0, 1/t])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 1/t, 1/t])
)
+(20/s/u^2-20/s/u+2/(s+u)^2/u+2/(s+u)/u^2-2/(s+u)/u-24/mh2/u^2-24/mh2/(s+t)/u+24/(s+t)/u)*(
-Hlog(1,[2/(mh2-r), 0, 0, 1/(s+t)])
-Hlog(1,[2/(mh2+r), 0, 0, 1/(s+t)])
+Hlog(1,[1/mh2, 0, 0, 1/(s+t)])
)
+(22/s/u^2+4/mh2/(s+u)/u-8/(s+u)/u+4/mh2/t/u-20/s/u+2/s/t/u+4/(s+u)^2/u+4/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 0, 1/mh2, 1/t])
+Hlog(1,[2/(mh2+r), 0, 1/mh2, 1/t])
)
+(34/s/u^2-34/s/u+6/(s+u)^2/u+6/(s+u)/u^2-6/(s+u)/u-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u)*(
-Hlog(1,[1-1/u, u/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), u/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), u/mh2, 0, 2/(mh2+r)])
)
+(38/s/u^2+8/mh2/(s+u)/u-14/(s+u)/u+8/mh2/t/u-34/s/u+4/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+Hlog(1,[0, 1/t, 1/t])*ln(1-mh2)
)
+(-47/6/s/u^2-1/mh2/(s+u)/u+2/(s+u)/u-1/mh2/t/u+22/3/s/u-1/2/s/t/u-1/(s+u)^2/u-1/(s+u)/u^2)*(
+ln(u/(s+u))*ln(1-t)^3
)
+(-23/2/s/u^2-1/mh2/(s+u)/u+2/(s+u)/u-1/mh2/t/u+11/s/u-1/2/s/t/u-1/(s+u)^2/u-1/(s+u)/u^2)*(
+Hlog(1,[0, 1/t])*ln(1-mh2)^2
)
+(-5/2/s/u^2-4/mh2/(s+u)/u+8/(s+u)/u-4/mh2/t/u-1/2/s/u-1/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+ln(-u/t)*ln(1-u)^2
)
+(5/2/s/u^2+3/mh2/(s+u)/u-8/(s+u)/u+3/mh2/t/u-1/s/u+3/2/s/t/u+5/(s+u)^2/u+5/(s+u)/u^2)*(
+ln(-u)*ln(-t/(s+u))*ln(1-t)^2
)
+(19/2/s/u^2+3/mh2/(s+u)/u-6/(s+u)/u+3/mh2/t/u-8/s/u+3/2/s/t/u+3/(s+u)^2/u+3/(s+u)/u^2)*(
+Hlog(1,[(s+u)/mh2, u/(t+u)])*ln(1-t)^2
+2*Hlog(1,[1-1/t, 0, 1-1/t])*ln(-u/t)
)
+(23/6/s/u^2+1/mh2/(s+u)/u-2/(s+u)/u+1/mh2/t/u-10/3/s/u+1/2/s/t/u+1/(s+u)^2/u+1/(s+u)/u^2)*(
+ln(u/(s+u))*ln(1-mh2)^3
)
+(25/6/s/u^2+1/mh2/(s+u)/u-2/(s+u)/u+1/mh2/t/u-11/3/s/u+1/2/s/t/u+1/(s+u)^2/u+1/(s+u)/u^2)*(
+ln(-u/t)*ln(1-t)^3
)
+(29/6/s/u^2-4/3/(s+u)^2/u-4/3/(s+u)/u^2+8/mh2/(s+u)/u-14/3/(s+u)/u+8/mh2/t/u-10/3/s/u+3/2/s/t/u)*(
+Hlog(1,[1/t, (s+u)/mh2])*ln(-t)
)
+(205/3/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u-202/3/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+Hlog(1,[0, 1/u])*Hlog(1,[0, 1-1/u])
)
+(223/3/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u-220/3/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+Hlog(1,[(s+t)/mh2, 0, 1/u])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 0, 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, 1/u])
)
+(241/3/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u-238/3/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+Hlog(1,[0, (s+t)/mh2, 1/u])*ln(1-u)
-Hlog(1,[1/u, 0, (s+t)/mh2, 1/u])
)
+(259/3/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u-256/3/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, 1/u])
)
+(319/3/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-322/3/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), 0, 2/(mh2+r)])
-Hlog(1,[1/u, 2/(mh2+r), 0, 2/(mh2+r)])
)
+(319/3/s/u^2-2/mh2/(s+u)/u+6/(s+u)/u-2/mh2/t/u-322/3/s/u-1/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2)*(
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])*ln(1-u)
)
+(44/3/s/u-8/(s+u)/u+2/mh2/t/u+3/2/s/u^2-2/t/u^2-1/(s+u)^2/u+2/mh2/(s+u)/u-55/6/s/t/u)*(
+Hlog(1,[2/(mh2-r), 0, 1/t])
+Hlog(1,[2/(mh2+r), 0, 1/t])
)
+(-30/(s+u)/u^2-7/3/s/u+24/(s+u)/u+3/mh2/t/u-8/s/u^2+3/t/u^2+3/mh2/(s+u)/u+1/3/s/t/u)*(
+Hlog(1,[1-1/t, t/(1+t), 1])
)
+(-30/(s+u)/u^2+1/3/s/u+20/(s+u)/u+7/mh2/t/u-7/s/u^2+3/t/u^2+7/mh2/(s+u)/u-4/3/s/t/u)*(
+Hlog(1,[0, t/(1+t), t/(1+t)])
)
+(-16/(s+u)/u^2+5/6/s/u+13/(s+u)/u+1/2/mh2/t/u-4/s/u^2+5/2/t/u^2+1/2/mh2/(s+u)/u-11/6/s/t/u)*(
+Hlog(1,[t/(1+t), 1-1/t, 1])
)
+(-12/(s+u)/u^2-25/s/u+9/(s+u)/u+20/s/u^2-10/(s+u)^2/u+7/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 0, t/(t+u)])*ln(1-u)
)
+(-1/(s+u)/u^2-2/s/u+7/(s+u)/u-7/mh2/t/u-3/2/s/u^2+1/t/u^2-7/mh2/(s+u)/u+1/2/s/t/u)*(
+Hlog(1,[t/(1+t), 0, 1])
)
+(2/(s+u)/u^2+29/6/s/u-3/2/(s+u)/u-4/s/u^2+5/3/(s+u)^2/u-7/6/s/t/u-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+Pi^2*ln(-u/t)*ln(1-u)
)
+(3/(s+u)/u^2+3/mh2/(s+u)/u-3/(s+u)/u+3/mh2/t/u+2/s/t/u+1/t/u^2+2/t/(s+t)/u-2*mh2/s/u^2)*(
+Hlog(1,[1-1/mh2, 1-1/u, 1])
)
+(13/(s+u)/u^2+7/6/s/u-4/(s+u)/u-19/2/mh2/t/u+5/2/s/u^2+1/2/t/u^2-19/2/mh2/(s+u)/u-5/3/s/t/u)*(
+Hlog(1,[0, t/(1+t), 1])
)
+(-15/2/(s+u)/u^2+49/12/s/u-1/(s+u)/u+31/4/mh2/t/u-1/4/s/u^2+3/4/t/u^2+31/4/mh2/(s+u)/u-17/6/s/t/u)*(
+Hlog(1,[t/(1+t), 0, t/(1+t)])
)
+(-10/3/(s+u)/u^2-19/3/s/u+1/3/(s+u)/u+16/3/s/u^2+2/3/(s+u)^2/u+1/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[1/t, (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-u)
-ln(-u)*ln(-t/(s+u))*ln(1-t)
)
+(-5/2/(s+u)/u^2-5/2/mh2/(s+u)/u+5/2/(s+u)/u-5/2/mh2/t/u+4/s/u-3/s/t/u+1/2/t/u^2-mh2/s/u^2)*(
+ln(-t)*ln(1-u)^2
)
+(11/2/(s+u)/u^2-11/4/s/u+7/(s+u)/u-55/4/mh2/t/u-3/4/s/u^2+5/4/t/u^2-55/4/mh2/(s+u)/u+1/2/s/t/u)*(
+Hlog(1,[0, 0, t/(1+t)])
)
+(15/2/(s+u)/u^2+5/4/s/u-7/(s+u)/u+1/4/mh2/t/u+9/4/s/u^2-3/4/t/u^2+1/4/mh2/(s+u)/u-1/2/s/t/u)*(
-6*Hlog(1,[1-1/t, 1, t/(1+t)])
+4*Hlog(1,[1-1/t, t/(1+t), t/(1+t)])
+Hlog(1,[0, 1-1/t, t/(1+t)])
+Hlog(1,[t/(1+t), 1-1/t, t/(1+t)])
+Hlog(1,[1-1/t, 0, t/(1+t)])
+Hlog(1,[1-1/t, 1-1/t, t/(1+t)])
)
+(-8/(s+u)^2/u+25/2/s/u^2-4/t/(s+t)/u-1/mh2/(s+u)/u+15/(s+u)/u-1/mh2/t/u-13/s/u-1/2/s/t/u-14/(s+u)/u^2)*(
+Hlog(1,[0, (s+u)/mh2])*ln(1-t)^2
)
+(-2/(s+u)^2/u-20/s/u^2+2/t/(s+t)/u+20/s/u-8/(s+u)/u^2+8/(s+u)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 1])
)
+(-1/(s+u)^2/u-1/s/u^2-1/(s+u)/u^2-9/mh2/(s+u)/u+9/(s+u)/u-9/mh2/t/u-1/3/s/t/u+1/t/u^2-2/3/s/u)*(
+Hlog(1,[1/t, 1-1/(s+u)])*ln(-t)
+ln(-t)*ln(1-t)*ln(1-s-u)
+2*Hlog(1,[0, 1-1/t])*ln(1-s-u)
+2*Hlog(1,[1/t, 1-1/(s+u)])*ln(1-t)
-3*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])*ln(1-t)
-ln(-t)^2*ln(1-s-u)
-2*Hlog(1,[1/t, 1/t, 1-1/(s+u)])
+3*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u)])
-2*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 1, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u)])
+3*Hlog(1,[1-1/mh2, 1, 1-1/(s+u)])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+u)])
-2*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+u)])
)
+(1/(s+u)^2/u-5586/1051/mh2/(s+u)/u-7765/3153/(s+u)/u^2+4947/4204/(s+u)/u-3484/1051/mh2/t/u+2539/3153/s/u^2+3556/3153/s/u-6095/3153/s/t/u+1/4*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+ln(1-mh2)^2
)
+(2/(s+u)^2/u-2764/1051/mh2/(s+u)/u-15530/3153/(s+u)/u^2+28069/2102/(s+u)/u-6968/1051/mh2/t/u+5078/3153/s/u^2+7112/3153/s/u-12190/3153/s/t/u-1/2*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Hlog(1,[0, 1-1/mh2])
)
+(4/(s+u)^2/u+38/s/u^2+16/mh2/(s+u)/u+4/t/(s+t)/u+15/(s+u)/u^2-29/(s+u)/u+18/mh2/t/u-44/s/u+16/s/t/u)*(
-Hlog(1,[0, 0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 0, 1/t, (s+u)/mh2])
)
+(5/(s+u)^2/u-4/s/u^2+4/t/(s+t)/u+10/(s+u)/u^2+6/mh2/(s+u)/u-12/(s+u)/u+6/mh2/t/u-6/s/u+6/s/t/u)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])
)
+(-3/2/(s+u)^2/u+80387/3153/s/u^2-2/t/(s+t)/u+3/2/(s+u)/u^2-13/4/mh2/(s+u)/u+13/4/(s+u)/u-13/4/mh2/t/u-441247/12612/s/u+113393/12612/s/t/u)*(
+ln(2-mh2-r)^2
+ln(2-mh2+r)^2
+2*ln(2)^2
-2*ln(2)*ln(2-mh2-r)
-2*ln(2)*ln(2-mh2+r)
)
+(1/18/(s+u)^2/u+1/3/s/u^2-1/9/t/(s+t)/u-1/3/s/u-1/9/(s+u)/u^2+1/9/(s+u)/u-1/6/mh2/u^2-1/6/mh2/(s+t)/u+1/6/(s+t)/u)*(
+Pi^4
)
+(-32/s/u^2+12/t/(s+t)/u-4/mh2/(s+u)/u+6/(s+u)/u-4/mh2/t/u+30/s/u-2/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), (s+u)/mh2])
)
+(-15/s/u^2+6/t/(s+t)/u-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+14/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 1])
)
+(-7/s/u^2+2/t/(s+t)/u-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+6/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, (s+u)/mh2])
)
+(-7/s/u^2+8/t/(s+t)/u+2/mh2/(s+u)/u-8/(s+u)/u+2/mh2/t/u+8/s/u+1/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2)*(
+Hlog(1,[0, (s+u)/mh2])*Hlog(1,[0, 1-1/t])
)
+(-4/s/u^2+1/mh2/(s+u)/u+2/(s+u)/u+1/mh2/t/u-2/s/u+2/s/t/u-1/t/u^2-3/(s+u)^2/u+2/(s+u)/u^2)*(
+Hlog(1,[0, 1/mh2, 1/t])
)
+(2/s/u^2-4/t/(s+t)/u-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u-6/s/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+Hlog(1,[0, (s+u)/mh2, 1/t])*ln(1-t)
-Hlog(1,[1/t, 0, (s+u)/mh2, 1/t])
)
+(4/s/u^2-9/t/(s+t)/u+8/(s+u)/u^2-16/mh2/(s+u)/u+14/(s+u)/u-16/mh2/t/u-4/s/u-4/s/t/u+2/(s+u)^2/u)*(
+Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r)])
)
+(5/s/u^2+2/mh2/(s+u)/u-2/(s+u)/u+2/mh2/t/u-4/s/u+1/s/t/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1])
)
+(7/s/u^2-4/t/(s+t)/u-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-8/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, (s+u)/mh2])
)
+(8/s/u^2-4/t/(s+t)/u-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u-12/s/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2)*(
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 1/t])
)
+(10/s/u^2+4/mh2/(s+u)/u-4/(s+u)/u+4/mh2/t/u-8/s/u+2/s/t/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, 1])
+Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, 1])
)
+(18/s/u^2+8/mh2/(s+u)/u-8/(s+u)/u+8/mh2/t/u-14/s/u+4/s/t/u-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u)*(
+Hlog(1,[1/u, (s+t)/mh2, 1])*ln(1-u)
-Hlog(1,[1/u, 1/u, (s+t)/mh2, 1])
)
+(23/s/u^2-8/t/(s+t)/u+6/mh2/(s+u)/u-8/(s+u)/u+6/mh2/t/u-20/s/u+3/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2)*(
+Hlog(1,[1-1/t, 0, 1-1/t])*ln(-t/(s+u))
)
+(26/s/u^2-2/t/(s+t)/u+8/mh2/(s+u)/u-6/(s+u)/u+8/mh2/t/u-22/s/u+4/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2)*(
+Hlog(1,[0, 1/t])*Hlog(1,[0, 1-1/t])
)
+(43/s/u^2-10/t/(s+t)/u+10/mh2/(s+u)/u-18/(s+u)/u+10/mh2/t/u-38/s/u+5/s/t/u+8/(s+u)^2/u+8/(s+u)/u^2)*(
+Hlog(1,[2/(mh2+r), 0, 1, 1])
)
+(-3/2/s/u^2-4/(s+u)/u^2-8/mh2/(s+u)/u+9/(s+u)/u-8/mh2/t/u+2/s/u-3/2/s/t/u-2/t/(s+t)/u-mh2/s/u^2)*(
+Hlog(1,[1-1/(s+u), (s+u)/mh2])*ln(-t)
-Hlog(1,[1-1/(s+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2])
)
+(-23/s/u-9/(s+u)/u+6/mh2/t/u+21/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+10/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-Hlog(1,[0, 1/mh2, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 1/mh2, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 1/mh2, 0, (s+u)/mh2])
+Hlog(1,[0, 1/mh2, 1/t, (s+u)/mh2])
)
+(27/s/u+9/(s+u)/u-6/mh2/t/u-25/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, u/(t+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 0, u/(t+u), (s+u)/mh2])
)
+(-25/2/s/u-9/2/(s+u)/u+3/mh2/t/u+23/2/s/u^2+1/(s+u)^2/u+3/mh2/(s+u)/u+5/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Hlog(1,[0, u/(t+u)])*ln(1-t)^2
)
+(-39/(s+u)/u^2-143/3/s/u+36/(s+u)/u-18/mh2/t/u+206/3/s/u^2-12/mh2/(s+u)/u-9/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[0, 1-1/u])*Hlog(1,[(s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1-1/u])*Hlog(1,[(s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[(s+t)/mh2, (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 2/(mh2+r)])
)
+(-28/(s+u)/u^2+28/(s+u)/u-12/mh2/t/u+12/s/u^2-2/(s+u)^2/u-8/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 1-1/u])*ln(-u)
)
+(-26/(s+u)/u^2+4/s/u+26/(s+u)/u-14/mh2/t/u+9/s/u^2-10/mh2/(s+u)/u-7/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, 1, (s+t)/mh2])
)
+(-26/(s+u)/u^2-116/3/s/u+26/(s+u)/u-14/mh2/t/u+155/3/s/u^2-10/mh2/(s+u)/u-7/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
-Hlog(1,[0, 0, 1/u, 2/(mh2-r)])
-Hlog(1,[0, 0, 1/u, 2/(mh2+r)])
+Hlog(1,[0, 0, 0, 1/u])
)
+(-25/(s+u)/u^2+19/s/u+24/(s+u)/u-6/mh2/t/u-12/s/u^2-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 1-1/t, 1, 1])
)
+(-15/(s+u)/u^2-4/s/u+9/(s+u)/u-4/mh2/t/u+7/s/u^2-2/mh2/(s+u)/u+5/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 1/t, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 1/t, 2/(mh2+r), (s+u)/mh2])
)
+(-14/(s+u)/u^2+78/s/u+4/(s+u)/u-4/mh2/t/u-60/s/u^2+12/(s+u)^2/u-2/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 0, 1, 2/(mh2+r)])
)
+(-13/(s+u)/u^2-21/s/u+14/(s+u)/u-8/mh2/t/u+27/s/u^2-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 0, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, 0, (s+t)/mh2])
)
+(-13/(s+u)/u^2-11/s/u+12/(s+u)/u-6/mh2/t/u+18/s/u^2-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 0, (s+t)/mh2])*ln(1-u)
)
+(-13/(s+u)/u^2+1/s/u+12/(s+u)/u-6/mh2/t/u+6/s/u^2-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(-u)^2
+Hlog(1,[0, 2/(mh2+r)])*ln(-u)^2
+Hlog(1,[0, 1, (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1])*ln(-u)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1])*ln(-u)
+1/2*Hlog(1,[2/(mh2-r), (s+t)/mh2])*ln(-u)^2
+1/2*Hlog(1,[2/(mh2+r), (s+t)/mh2])*ln(-u)^2
-2*Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])*ln(-u)
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])*ln(-u)
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])*ln(-u)
-2*Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])*ln(-u)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2])*ln(-u)
+3*Hlog(1,[1-1/u, 0, 1-1/u])*ln(-u/(s+t))
-1/4*ln(-u)^2*ln(2-mh2-r)^2
-1/4*ln(-u)^2*ln(2-mh2+r)^2
+1/2*ln(2)*ln(-u)^2*ln(2-mh2-r)
+1/2*ln(2)*ln(-u)^2*ln(2-mh2+r)
-Hlog(1,[1/u, 0, 1, (s+t)/mh2])
-6*Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), (s+t)/mh2])
-6*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1, (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2-r), (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t), (s+t)/mh2])
-6*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), (s+t)/mh2])
-6*Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1, (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2-r), (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t), (s+t)/mh2])
+6*Hlog(1,[1-1/mh2, 1, 2/(mh2-r), (s+t)/mh2])
+6*Hlog(1,[1-1/mh2, 1, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1, (s+t)/mh2])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2-r), (s+t)/mh2])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2+r), (s+t)/mh2])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1, 1, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1, 1, (s+t)/mh2])
)
+(-13/(s+u)/u^2+3/s/u+14/(s+u)/u-8/mh2/t/u+3/s/u^2-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2])*ln(-u)
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2])*ln(-u)
+Hlog(1,[0, 1-1/(s+t), 2/(mh2-r)])*ln(-u)
+Hlog(1,[0, 1-1/(s+t), 2/(mh2+r)])*ln(-u)
+Hlog(1,[1-1/(s+t), 0, 2/(mh2-r)])*ln(-u)
+Hlog(1,[1-1/(s+t), 0, 2/(mh2+r)])*ln(-u)
-Hlog(1,[0, 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[0, 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 0, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 0, 2/(mh2+r)])
+Hlog(1,[0, 1/u, 1-1/(s+t), 2/(mh2-r)])
+Hlog(1,[0, 1/u, 1-1/(s+t), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2-r), 1, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), 1, (s+t)/mh2])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+t), 2/(mh2-r)])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+t), 2/(mh2+r)])
+Hlog(1,[1/u, 0, 1-1/(s+t), 2/(mh2-r)])
+Hlog(1,[1/u, 0, 1-1/(s+t), 2/(mh2+r)])
+Hlog(1,[1/u, 1-1/(s+t), 0, 2/(mh2-r)])
+Hlog(1,[1/u, 1-1/(s+t), 0, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+t), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+t), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 0, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 0, 2/(mh2+r)])
)
+(-13/(s+u)/u^2+4/s/u+13/(s+u)/u-7/mh2/t/u+5/2/s/u^2-5/mh2/(s+u)/u-7/2/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 1-1/(s+t)])*ln(2-mh2+r)^2
+ln(2)*ln(1-s-t)^2*ln(2-mh2+r)
+ln(-u)*ln(1-s-t)*ln(2-mh2+r)^2
-Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2-mh2+r)^2
-1/2*ln(1-s-t)^2*ln(2-mh2+r)^2
-2*Hlog(1,[0, 1-1/(s+t)])*ln(2)*ln(2-mh2+r)
+2*Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2)*ln(2-mh2+r)
-2*ln(2)*ln(-u)*ln(1-s-t)*ln(2-mh2+r)
)
+(-13/(s+u)/u^2+5/s/u+14/(s+u)/u-8/mh2/t/u+1/s/u^2-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[1/u, 2/(mh2-r), 0, 1])
+Hlog(1,[1/u, 2/(mh2+r), 0, 1])
)
+(-13/(s+u)/u^2+9/s/u+12/(s+u)/u-6/mh2/t/u-2/s/u^2-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])*ln(-u)
)
+(-6/(s+u)/u^2+2/3/s/u+18/(s+u)/u-9/mh2/t/u-14/s/u^2+5/t/u^2-11/(s+u)^2/u-9/mh2/(s+u)/u-8/3/s/t/u)*(
+Hlog(1,[0, 1/t, 1/t])
)
+(-5/(s+u)/u^2-2/t/(s+t)/u-11/6/s/u+6/(s+u)/u-3/2/mh2/t/u-7/2/s/u^2+1/2/t/u^2-3/2/mh2/(s+u)/u+4/3/s/t/u)*(
+3*Hlog(1,[0, 1-1/t])*ln(2-mh2-r)
-4*Hlog(1,[1/t, 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(1-t)
+1/2*ln(1-t)^2*ln(2-mh2-r)
+4*Hlog(1,[1/t, 1/t, 2/(mh2-r)])
+4*Hlog(1,[1/t, 1/t, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r)])
)
+(-2/(s+u)/u^2-33/s/u-9/(s+u)/u+8/mh2/t/u+32/s/u^2+8/mh2/(s+u)/u+11/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1, u/(t+u)])
+Hlog(1,[2/(mh2-r), 0, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 0, 1, u/(t+u)])
+Hlog(1,[2/(mh2+r), 0, u/mh2, u/(t+u)])
)
+(-2/(s+u)/u^2-31/s/u-7/(s+u)/u+6/mh2/t/u+29/s/u^2+6/mh2/(s+u)/u+10/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-Hlog(1,[0, 2/(mh2-r), u/mh2, (s+u)/mh2])
-Hlog(1,[0, 2/(mh2+r), u/mh2, (s+u)/mh2])
-Hlog(1,[0, 1-1/u, u/(t+u), (s+u)/mh2])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1-1/u, 0, u/(t+u), (s+u)/mh2])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 1/t, u/(t+u), (s+u)/mh2])
+Hlog(1,[0, 1-1/u, 1, (s+u)/mh2])
+Hlog(1,[0, 1-1/u, 1/t, (s+u)/mh2])
+Hlog(1,[0, 1-1/u, u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 0, 1, (s+u)/mh2])
+Hlog(1,[1-1/u, 0, 1/t, (s+u)/mh2])
+Hlog(1,[1-1/u, 0, u/mh2, (s+u)/mh2])
)
+(-2/(s+u)/u^2-29/s/u-9/(s+u)/u+8/mh2/t/u+28/s/u^2+8/mh2/(s+u)/u+11/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-Hlog(1,[0, 2/(mh2-r), 0, u/(t+u)])
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, u/(t+u)])
-Hlog(1,[0, 2/(mh2+r), 0, u/(t+u)])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, u/(t+u)])
-Hlog(1,[0, 1-1/u, 1, u/(t+u)])
-Hlog(1,[0, 1-1/u, u/mh2, u/(t+u)])
-Hlog(1,[1-1/u, 0, 1, u/(t+u)])
-Hlog(1,[1-1/u, 0, u/mh2, u/(t+u)])
+Hlog(1,[0, 1/t, (s+u)/mh2, u/(t+u)])
+Hlog(1,[0, 2/(mh2-r), 1, u/(t+u)])
+Hlog(1,[0, 2/(mh2-r), u/mh2, u/(t+u)])
+Hlog(1,[0, 2/(mh2+r), 1, u/(t+u)])
+Hlog(1,[0, 2/(mh2+r), u/mh2, u/(t+u)])
)
+(-2/(s+u)/u^2-29/s/u-7/(s+u)/u+6/mh2/t/u+27/s/u^2+6/mh2/(s+u)/u+10/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 1/t, (s+u)/mh2])*ln(-u)
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])*ln(-u)
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])*ln(-u)
)
+(-2/(s+u)/u^2-25/s/u-9/(s+u)/u+8/mh2/t/u+24/s/u^2+8/mh2/(s+u)/u+11/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-Hlog(1,[1-1/u, 1, 0, u/(t+u)])
-Hlog(1,[1-1/u, u/mh2, 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1, 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), u/mh2, 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1, 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), u/mh2, 0, u/(t+u)])
)
+(-1/(s+u)/u^2+8/3/s/u-7/(s+u)/u+7/mh2/t/u+1/s/u^2-1/t/u^2+1/(s+u)^2/u+7/mh2/(s+u)/u-5/3/s/t/u)*(
+Hlog(1,[0, t/(1-s-u)])*ln(1-mh2)
+4/3*ln((-1+mh2)/t)^3
+1/6*Pi^2*ln((-1+mh2)/t)
+3*Hlog(1,[0, 1-1/mh2])*ln((-1+mh2)/t)
+3*Hlog(1,[-t/(s+u), t/(1-s-u)])*ln(1-mh2)
-4*ln((-1+mh2)/t)^2*ln(1-mh2)
+5/2*ln((-1+mh2)/t)*ln(1-mh2)^2
-Hlog(1,[0, 0, t/(1-s-u)])
-4*Hlog(1,[0, t/(1-s-u), t/(1-s-u)])
+3*Hlog(1,[0, -t/(s+u), t/(1-s-u)])
-Hlog(1,[t/(1-s-u), 0, t/(1-s-u)])
-3*Hlog(1,[t/(1-s-u), -t/(s+u), t/(1-s-u)])
)
+(2/(s+u)/u^2+5/s/u-1/(s+u)/u+2/mh2/t/u-2/s/u^2+2/mh2/(s+u)/u-2/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[t/(t+u), 2/(mh2+r)])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2-r)])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2+r)])*ln(-u)
+2*Hlog(1,[1/t, 2/(mh2-r)])*ln(-u)
-2*Hlog(1,[1/t, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[t/(t+u), 2/(mh2-r)])*ln(1-u)
-2*Hlog(1,[u/(t+u), 2/(mh2-r)])*ln(1-t)
-2*Hlog(1,[1-1/mh2, 1-1/t])*ln(2)
+2*Hlog(1,[1-1/mh2, 1-1/t])*ln(2-mh2+r)
-Hlog(1,[1-1/t, 2/(mh2-r)])*ln(-u)
-Hlog(1,[1-1/t, 2/(mh2+r)])*ln(1-u)
+2*ln(2)*ln(-u)*ln(1-t)
-2*ln(-u)*ln(1-t)*ln(2-mh2+r)
+2*Hlog(1,[1/mh2, 1/t, 2/(mh2-r)])
+2*Hlog(1,[1/t, u/(t+u), 2/(mh2-r)])
-Hlog(1,[1/u, t/(t+u), 2/(mh2+r)])
-Hlog(1,[1/u, 1-1/t, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2-r)])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/t, t/(t+u), 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 1, 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 1/t, 2/(mh2-r)])
-2*Hlog(1,[1-1/u, u/(t+u), 2/(mh2-r)])
+Hlog(1,[1/u, t/(t+u), 2/(mh2-r)])
+Hlog(1,[1/u, 1-1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2+r)])
+Hlog(1,[1-1/t, t/mh2, 2/(mh2-r)])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2+r)])
)
+(2/(s+u)/u^2+23/s/u+5/(s+u)/u-4/mh2/t/u-20/s/u^2-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1/t, 0, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 1/t, 0, (s+u)/mh2])
)
+(2/(s+u)/u^2+25/s/u+11/(s+u)/u-10/mh2/t/u-25/s/u^2-10/mh2/(s+u)/u-12/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 0, 1/mh2, 1/t])
)
+(2/(s+u)/u^2+27/s/u+11/(s+u)/u-10/mh2/t/u-27/s/u^2-10/mh2/(s+u)/u-12/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-Hlog(1,[0, 0, 1-1/u, u/(t+u)])
-Hlog(1,[0, 1-1/u, 0, u/(t+u)])
-Hlog(1,[1-1/u, 0, 0, u/(t+u)])
+Hlog(1,[0, 0, 1/t, u/(t+u)])
+Hlog(1,[0, 0, 1-1/u, 1/t])
+Hlog(1,[0, 1-1/u, 0, 1/t])
+Hlog(1,[1-1/u, 0, 0, 1/t])
)
+(2/(s+u)/u^2+33/s/u+7/(s+u)/u-6/mh2/t/u-31/s/u^2-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, u/(t+u)])*Hlog(1,[0, 1-1/t])
)
+(2/(s+u)/u^2+37/s/u+11/(s+u)/u-10/mh2/t/u-37/s/u^2-10/mh2/(s+u)/u-12/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 0, 1/t])*ln(-u)
)
+(6/(s+u)/u^2+34/3/s/u-24/(s+u)/u+15/mh2/t/u+31/2/s/u^2-5/t/u^2+3/(s+u)^2/u+15/mh2/(s+u)/u-47/6/s/t/u)*(
+Hlog(1,[0, 1/t])*ln(1-t)
-Hlog(1,[1/t, 0, 1/t])
)
+(11/(s+u)/u^2-3/(s+u)/u+2/mh2/t/u-28/s/u^2-4/(s+u)^2/u-6/s/t/u+24/s/u-2*mh2/s/u^2-4/(t+u)^2)*(
+ln(-u)*ln(1-s-t)
)
+(13/(s+u)/u^2-15/s/u-12/(s+u)/u+6/mh2/t/u+8/s/u^2+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, 1])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, 1])
)
+(13/(s+u)/u^2-5/s/u-12/(s+u)/u+6/mh2/t/u-2/s/u^2+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])*ln(-u)
+Hlog(1,[1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])*ln(-u)
+1/2*Pi^2*Hlog(1,[1-1/(s+t), 2/(mh2+r)])
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[1-1/(s+t), 2/(mh2+r)])
-1/2*Hlog(1,[1-1/(s+t), 2/(mh2+r)])*ln(-u)^2
+1/2*Hlog(1,[1-1/(s+t), 2/(mh2+r)])*ln(1-u)^2
-2*Hlog(1,[0, 1, 2/(mh2-r)])*ln(-u)
+4*Hlog(1,[0, 1, 2/(mh2+r)])*ln(1-u)
-4*Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
-4*Hlog(1,[(s+t)/mh2, 1, 2/(mh2+r)])*ln(1-u)
+4*Hlog(1,[(s+t)/mh2, 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
+2*Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])*ln(-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])*ln(-u)
-2*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r)])*ln(1-mh2)
+2*Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])*ln(-u)
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])*ln(-u)
-4*Hlog(1,[1-1/(s+t), 1, 2/(mh2+r)])*ln(-u)
+4*Hlog(1,[1-1/(s+t), 1, 2/(mh2+r)])*ln(1-u)
-2*Hlog(1,[1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])*ln(-u)
+2*Hlog(1,[1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])*ln(1-u)
+3*Hlog(1,[1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])*ln(-u)
-3*Hlog(1,[1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
+1/3*Pi^2*ln(1-mh2)*ln(2-mh2+r)
+2*Hlog(1,[1/mh2, 0, 1, 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 2/(mh2-r), 1, 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 2/(mh2+r), 1, 2/(mh2-r)])
-4*Hlog(1,[1/u, 0, 1, 2/(mh2+r)])
+4*Hlog(1,[1/u, 1/u, 1-1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[1/u, (s+t)/mh2, 1, 2/(mh2+r)])
-4*Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[1/u, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[1/u, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[1/u, 1-1/(s+t), 1, 2/(mh2+r)])
-2*Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])
+3*Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, 2/(mh2+r)])
+4*Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1, 2/(mh2+r)])
+4*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, 2/(mh2+r)])
+4*Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1, 2/(mh2+r)])
+4*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[1-1/mh2, 1, (s+t)/mh2, 2/(mh2+r)])
-4*Hlog(1,[1-1/mh2, 1, 1-1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[1-1/mh2, 1-1/(s+t), 1, 2/(mh2+r)])
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])
+3*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])
)
+(13/(s+u)/u^2+9/s/u-14/(s+u)/u+8/mh2/t/u-15/s/u^2+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1/u, 0, 0, (s+t)/mh2])
)
+(13/(s+u)/u^2+173/3/s/u-12/(s+u)/u+6/mh2/t/u-194/3/s/u^2+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 2/(mh2+r), 2/(mh2+r)])*ln(1-u)
+4*Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-4*Hlog(1,[1/u, 1/u, (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])
)
+(24/(s+u)/u^2+3/s/u-37/(s+u)/u+24/mh2/t/u-16/s/u^2+20/mh2/(s+u)/u+19/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1-1/u, 1, 0, 1])
)
+(26/(s+u)/u^2-42/s/u-28/(s+u)/u+16/mh2/t/u+30/s/u^2+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 1/t, 2/(mh2-r), 1/t])
+Hlog(1,[0, 1/t, 2/(mh2+r), 1/t])
)
+(39/(s+u)/u^2-19/s/u-36/(s+u)/u+18/mh2/t/u-2/s/u^2+12/mh2/(s+u)/u+9/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2-r)])*ln(-u)
)
+(39/(s+u)/u^2+593/3/s/u-34/(s+u)/u+16/mh2/t/u-659/3/s/u^2+10/mh2/(s+u)/u+8/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2-r)])*ln(1-u)
)
+(-17/3/(s+u)/u^2+7/6/s/u+2/(s+u)/u+5/2/mh2/t/u-1/s/u^2+1/2/t/u^2+1/3/(s+u)^2/u+5/2/mh2/(s+u)/u-7/6/s/t/u)*(
+ln(-t)^3
)
+(-17/6/(s+u)/u^2-4/3/s/u+17/6/(s+u)/u-5/3/mh2/t/u+4/3/s/u^2-5/3/mh2/(s+u)/u+1/3/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2-r)])
+6*Hlog(1,[1-1/mh2, 1, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2-r)])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2-r)])
)
+(-13/2/(s+u)/u^2-183/2/s/u+6/(s+u)/u-3/mh2/t/u+95/s/u^2-2/mh2/(s+u)/u-3/2/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2+r)])*ln(1-u)^2
)
+(-13/3/(s+u)/u^2+431/27/s/u+11/3/(s+u)/u-5/3/mh2/t/u-727/54/s/u^2-1/mh2/(s+u)/u-5/6/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*ln(2)^2
)
+(-11/12/(s+u)/u^2+781/108/s/u+1/2/(s+u)/u-1/6/mh2/t/u-175/27/s/u^2+1/6/(s+u)^2/u-1/12/s/t/u+1/12*mh2/s/u^2+1/6/(t+u)^2)*(
+Pi^2*ln(2-mh2+r)^2
-2*Pi^2*ln(2)*ln(2-mh2+r)
)
+(-5/3/(s+u)/u^2+4/3/s/u+2/(s+u)/u-5/3/mh2/t/u+1/3/t/u^2-1/3*mh2/s/u^2+4/3/(s+u)^2/u-5/3/mh2/(s+u)/u-4/3/s/t/u)*(
+ln(1-s-u)^3
+6*Hlog(1,[0, 0, 1-1/(s+u)])
+6*Hlog(1,[0, 1-1/(s+u), 1])
)
+(-1/6/(s+u)/u^2-2/9/s/u+13/6/(s+u)/u-13/6/mh2/t/u-1/3/s/u^2+1/2/t/u^2-1/6/(s+u)^2/u-13/6/mh2/(s+u)/u-1/9/s/t/u)*(
+Pi^2*ln(-t)
)
+(7/6/(s+u)/u^2+5/2/s/u-1/3/(s+u)/u+1/3/mh2/t/u-4/s/u^2-1/(s+u)^2/u+1/6/s/t/u-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+ln(1-mh2)*ln(2-mh2-r)^3
-ln(-u)*ln(2-mh2-r)^3
-3*ln(2)*ln(1-mh2)*ln(2-mh2-r)^2
+3*ln(2)*ln(-u)*ln(2-mh2-r)^2
+3*ln(2)^2*ln(1-mh2)*ln(2-mh2-r)
-3*ln(2)^2*ln(-u)*ln(2-mh2-r)
)
+(13/2/(s+u)/u^2-19/2/s/u-6/(s+u)/u+3/mh2/t/u+6/s/u^2+2/mh2/(s+u)/u+3/2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(1-t)^2
+Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(1-t)^2
+ln(2)^2*ln(1-t)^2
+8*Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+8*Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2])*ln(1-t)
+2/3*ln(2)*ln(1-t)^3
-1/3*ln(1-t)^3*ln(2-mh2-r)
+1/2*ln(1-t)^2*ln(2-mh2-r)^2
-1/3*ln(1-t)^3*ln(2-mh2+r)
+1/2*ln(1-t)^2*ln(2-mh2+r)^2
-ln(2)*ln(1-t)^2*ln(2-mh2-r)
-ln(2)*ln(1-t)^2*ln(2-mh2+r)
-8*Hlog(1,[1/t, 1/t, 2/(mh2-r), (s+u)/mh2])
-8*Hlog(1,[1/t, 1/t, 2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
-2*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
-2*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
)
+(13/2/(s+u)/u^2-3/2/s/u-6/(s+u)/u+3/mh2/t/u-2/s/u^2+2/mh2/(s+u)/u+3/2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+ln(2)^2*ln(-u)^2
)
+(13/3/(s+u)/u^2+70/9/s/u-10/3/(s+u)/u+4/3/mh2/t/u-94/9/s/u^2+2/3/mh2/(s+u)/u+2/3/s/t/u-1/3*mh2/s/u^2-2/3/(t+u)^2)*(
+Pi^2*ln(-u/(s+t))*ln(1-u)
)
+(13/4/(s+u)/u^2+71/36/s/u-7/2/(s+u)/u+2/mh2/t/u-125/36/s/u^2+3/2/mh2/(s+u)/u+1/s/t/u-1/4*mh2/s/u^2-1/2/(t+u)^2)*(
+ln(1-u)^2*ln(2-mh2+r)^2
+6*Hlog(1,[0, 1-1/u])*ln(2-mh2+r)^2
+2/3*Pi^2*ln(1-u)*ln(2-mh2+r)
-12*Hlog(1,[0, 1-1/u])*ln(2)*ln(2-mh2+r)
-2*ln(2)*ln(1-u)^2*ln(2-mh2+r)
)
+(-10/mh2/(s+u)/u-28/(s+u)/u^2+28/(s+u)/u-14/mh2/t/u-27/s/u^2+40/s/u-7/s/t/u-2/(s+u)^2/u+2*mh2/s/u^2+4/(t+u)^2)*(
+4*Hlog(1,[2/(mh2-r), 1/t, 1/t, 2/(mh2-r)])
+4*Hlog(1,[2/(mh2-r), 1/t, 1/t, 2/(mh2+r)])
+4*Hlog(1,[2/(mh2+r), 1/t, 1/t, 2/(mh2-r)])
+4*Hlog(1,[2/(mh2+r), 1/t, 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, 2/(mh2+r)])
)
+(-10/mh2/(s+u)/u-28/(s+u)/u^2+28/(s+u)/u-14/mh2/t/u-15/s/u^2+28/s/u-7/s/t/u-2/(s+u)^2/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
+4*Hlog(1,[1/u, 0, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, 0, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1/u, 0, 2/(mh2+r), 2/(mh2+r)])
-4*Hlog(1,[1/u, 1/u, 0, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1/u, 0, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1/u, 0, 2/(mh2+r)])
)
+(10/mh2/(s+u)/u+28/(s+u)/u^2-28/(s+u)/u+14/mh2/t/u-11/s/u^2-2/s/u+7/s/t/u+2/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+2*Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2])*ln(1-u)
-2*Hlog(1,[1/u, 1/u, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), (s+t)/mh2])
)
+(30/mh2/(s+u)/u+84/(s+u)/u^2-84/(s+u)/u+42/mh2/t/u+27/s/u^2-66/s/u+21/s/t/u+6/(s+u)^2/u-6*mh2/s/u^2-12/(t+u)^2)*(
-Hlog(1,[1-1/u, 1, 1, 2/(mh2-r)])
+Hlog(1,[0, 1, 1, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1, 1, 2/(mh2-r)])
)
+(-5/3/mh2/(s+u)/u-14/3/(s+u)/u^2+14/3/(s+u)/u-7/3/mh2/t/u+283/18/s/u^2-122/9/s/u-7/6/s/t/u-1/3/(s+u)^2/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*Hlog(1,[0, 1/u])
)
+(-4/(s+u)^2/u+98/s/u^2+24/mh2/(s+u)/u-20/(s+u)/u+28/mh2/t/u-114/s/u+28/s/t/u+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
+Hlog(1,[0, 2/(mh2+r), 0, 1])
)
+(2/(s+u)^2/u+5/2/s/u^2+4/(s+u)/u^2+5/2/mh2/(s+u)/u-6/(s+u)/u+5/2/mh2/t/u+47/6/s/u-7/3/s/t/u+1/2/t/u^2-mh2/s/u^2)*(
+Hlog(1,[0, 1-1/t])*ln(-t/(s+u))
)
+(-47/s/u^2+6/(s+u)/u^2-14/mh2/(s+u)/u+14/(s+u)/u-14/mh2/t/u+50/s/u-21/s/t/u+2/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 0, 0, u/(t+u)])
)
+(11/s/u^2-4/mh2/(s+u)/u+2/(s+u)/u-4/mh2/t/u-24/s/u+11/s/t/u-1/(s+u)^2/u-1/(s+u)/u^2+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 1/t])*ln(1-mh2)
)
+(-182/3/s/u^2+12/mh2/(s+u)/u+28/(s+u)/u^2-30/(s+u)/u+16/mh2/t/u+146/3/s/u+8/s/t/u+2/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
-Hlog(1,[0, 0, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[0, 0, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[0, 1/u, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[0, 0, 1/u, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
)
+(-27/2/s/u^2+2/t/(s+t)/u+27/2/s/u-2/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2+2/(s+u)/u+35/2/mh2/u^2+35/2/mh2/(s+t)/u-35/2/(s+t)/u)*(
-Hlog(1,[2/(mh2-r), 1/(s+t)])
-Hlog(1,[2/(mh2+r), 1/(s+t)])
+Hlog(1,[1/mh2, 1/(s+t)])
+Hlog(1,[1-1/u, 1/(s+t)])
)
+(-1/2/s/u^2-1/mh2/(s+u)/u+5/3/(s+u)/u-1/mh2/t/u-1/2/s/t/u-2/3/(s+u)^2/u-2/3/(s+u)/u^2+11/3/mh2/u^2+11/3/mh2/(s+t)/u-11/3/(s+t)/u)*(
+Pi^2*ln(1-u)*ln(1-s-t)
)
+(1/2/s/u^2+1/mh2/(s+u)/u-5/3/(s+u)/u+1/mh2/t/u+1/2/s/t/u+2/3/(s+u)^2/u+2/3/(s+u)/u^2+7/3/mh2/u^2+7/3/mh2/(s+t)/u-7/3/(s+t)/u)*(
+Pi^2*ln(-u)*ln(1-s-t)
)
+(46/s/u+18/(s+u)/u-41/s/u^2-6/(s+u)^2/u-19/s/t/u-10/mh2/(s+u)/u-2/(s+u)/u^2-10/mh2/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 0, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 0, (s+u)/mh2])
)
+(23/6/s/u-3/(s+u)/u-1/mh2/t/u+2/s/u^2+5/(s+u)^2/u-1/mh2/(s+u)/u-11/6/s/t/u-1/2/(s+u)/u^2-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[0, 1/t, 2/(mh2-r)])
+Hlog(1,[0, 1/t, 2/(mh2+r)])
)
+(-358/(s+u)/u^2-2132/3/s/u+380/(s+u)/u-190/mh2/t/u+2567/3/s/u^2-46/(s+u)^2/u-142/mh2/(s+u)/u-95/s/t/u+24*mh2/s/u^2+48/(t+u)^2)*(
+Hlog(1,[1/u, (s+t)/mh2, 1/u])*ln(1-u)
-Hlog(1,[1/u, 1/u, (s+t)/mh2, 1/u])
)
+(-226/(s+u)/u^2-554/s/u+248/(s+u)/u-120/mh2/t/u+634/s/u^2-44/(s+u)^2/u-92/mh2/(s+u)/u-60/s/t/u+14*mh2/s/u^2+28/(t+u)^2)*(
+Hlog(1,[0, 0, 1-1/u, 1-1/u])
)
+(-218/(s+u)/u^2-316/s/u+220/(s+u)/u-114/mh2/t/u+419/s/u^2-10/(s+u)^2/u-82/mh2/(s+u)/u-57/s/t/u+16*mh2/s/u^2+32/(t+u)^2)*(
+Zeta(3)*ln(1-u)
)
+(-204/(s+u)/u^2-446/3/s/u+202/(s+u)/u-110/mh2/t/u+761/3/s/u^2+4/(s+u)^2/u-78/mh2/(s+u)/u-55/s/t/u+16*mh2/s/u^2+32/(t+u)^2)*(
+Hlog(1,[0, 0, 0, 1-1/u])
)
+(-184/(s+u)/u^2+248/s/u+196/(s+u)/u-96/mh2/t/u-176/s/u^2-28/(s+u)^2/u-72/mh2/(s+u)/u-48/s/t/u+12*mh2/s/u^2+24/(t+u)^2)*(
+Zeta(3)*ln(1-t)
)
+(-164/(s+u)/u^2+208/s/u+164/(s+u)/u-84/mh2/t/u-130/s/u^2-8/(s+u)^2/u-60/mh2/(s+u)/u-42/s/t/u+12*mh2/s/u^2+24/(t+u)^2)*(
+Hlog(1,[0, 0, 1, 2/(mh2-r)])
)
+(-135/(s+u)/u^2+191/s/u+144/(s+u)/u-72/mh2/t/u-137/s/u^2-18/(s+u)^2/u-54/mh2/(s+u)/u-36/s/t/u+9*mh2/s/u^2+18/(t+u)^2)*(
+Hlog(1,[0, 1-1/t, 0, 1-1/t])
)
+(-125/(s+u)/u^2-359/3/s/u+126/(s+u)/u-64/mh2/t/u+533/3/s/u^2-8/(s+u)^2/u-46/mh2/(s+u)/u-32/s/t/u+9*mh2/s/u^2+18/(t+u)^2)*(
+Hlog(1,[1/u, 0, 0, 2/(mh2+r)])
)
+(-123/(s+u)/u^2+1343/9/s/u+124/(s+u)/u-64/mh2/t/u-821/9/s/u^2-6/(s+u)^2/u-46/mh2/(s+u)/u-32/s/t/u+9*mh2/s/u^2+18/(t+u)^2)*(
+Zeta(3)*ln(2-mh2+r)
)
+(-122/(s+u)/u^2-54/s/u+132/(s+u)/u-66/mh2/t/u+101/s/u^2-18/(s+u)^2/u-50/mh2/(s+u)/u-33/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+Hlog(1,[1/u, 0, 1/u])*ln(1-u)
-Hlog(1,[1/u, 1/u, 0, 1/u])
)
+(-120/(s+u)/u^2+52/s/u+128/(s+u)/u-64/mh2/t/u-4/s/u^2-16/(s+u)^2/u-48/mh2/(s+u)/u-32/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, u/mh2])
+Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, u/mh2])
)
+(-120/(s+u)/u^2+162/s/u+128/(s+u)/u-64/mh2/t/u-114/s/u^2-16/(s+u)^2/u-48/mh2/(s+u)/u-32/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+3*Hlog(1,[(s+u)/mh2, 1/t, 1/t])*ln(1-t)
-3*Hlog(1,[1/t, (s+u)/mh2, 1/t, 1/t])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, 1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, 1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, 1/t])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, 1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, 1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, 1/t])
)
+(-120/(s+u)/u^2-2126/9/s/u+128/(s+u)/u-64/mh2/t/u+2558/9/s/u^2-16/(s+u)^2/u-48/mh2/(s+u)/u-32/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+3*Hlog(1,[(s+t)/mh2, 1/u, 1/u])*ln(1-u)
-3*Hlog(1,[1/u, (s+t)/mh2, 1/u, 1/u])
+3*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, 1/u])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u, 1/u])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u, 1/u])
+3*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, 1/u])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u, 1/u])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u, 1/u])
)
+(-118/(s+u)/u^2-554/3/s/u+124/(s+u)/u-62/mh2/t/u+701/3/s/u^2-14/(s+u)^2/u-46/mh2/(s+u)/u-31/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), (s+t)/mh2])
)
+(-116/(s+u)/u^2+88/s/u+120/(s+u)/u-60/mh2/t/u-38/s/u^2-12/(s+u)^2/u-44/mh2/(s+u)/u-30/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1-1/u, 1, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1-1/u, 1, 2/(mh2-r)])
)
+(-106/(s+u)/u^2-458/3/s/u+108/(s+u)/u-58/mh2/t/u+611/3/s/u^2-2/(s+u)^2/u-42/mh2/(s+u)/u-29/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+Hlog(1,[0, 0, 1/u, 1/u])
)
+(-105/(s+u)/u^2+139/s/u+112/(s+u)/u-56/mh2/t/u-97/s/u^2-14/(s+u)^2/u-42/mh2/(s+u)/u-28/s/t/u+7*mh2/s/u^2+14/(t+u)^2)*(
+Hlog(1,[0, 0, 0, 1-1/t])
)
+(-95/(s+u)/u^2+109/s/u+94/(s+u)/u-48/mh2/t/u-63/s/u^2-4/(s+u)^2/u-34/mh2/(s+u)/u-24/s/t/u+7*mh2/s/u^2+14/(t+u)^2)*(
+Hlog(1,[0, 1, 0, 2/(mh2-r)])
)
+(-91/(s+u)/u^2-52/s/u+85/(s+u)/u-32/mh2/t/u+81/s/u^2-12/(s+u)^2/u-22/mh2/(s+u)/u-9/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2-r), 1])
)
+(-91/(s+u)/u^2-887/3/s/u+104/(s+u)/u-48/mh2/t/u+965/3/s/u^2-26/(s+u)^2/u-38/mh2/(s+u)/u-24/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+Hlog(1,[0, 1-1/u, 0, 1-1/u])
)
+(-90/(s+u)/u^2+50/s/u+96/(s+u)/u-48/mh2/t/u-14/s/u^2-12/(s+u)^2/u-36/mh2/(s+u)/u-24/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[1-1/u, 1, 1-1/u, u/mh2])
)
+(-88/(s+u)/u^2-298/3/s/u+92/(s+u)/u-46/mh2/t/u+409/3/s/u^2-10/(s+u)^2/u-34/mh2/(s+u)/u-23/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, 0, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, 0, 2/(mh2+r), (s+t)/mh2])
)
+(-78/(s+u)/u^2+126/s/u+84/(s+u)/u-48/mh2/t/u-90/s/u^2-12/(s+u)^2/u-36/mh2/(s+u)/u-24/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[0, 1-1/t, 1-1/t, 1])
+Hlog(1,[1-1/t, 1-1/t, 0, 1])
)
+(-78/(s+u)/u^2+128/s/u+84/(s+u)/u-48/mh2/t/u-92/s/u^2-12/(s+u)^2/u-36/mh2/(s+u)/u-24/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[1-1/t, 0, 1-1/t, 1])
)
+(-76/(s+u)/u^2-149/3/s/u+61/(s+u)/u-30/mh2/t/u+269/3/s/u^2+4/(s+u)^2/u-18/mh2/(s+u)/u-8/s/t/u+7*mh2/s/u^2+14/(t+u)^2)*(
+Hlog(1,[0, 1-1/u, 1, 1])
)
+(-75/(s+u)/u^2-141/s/u+80/(s+u)/u-40/mh2/t/u+171/s/u^2-10/(s+u)^2/u-30/mh2/(s+u)/u-20/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 2/(mh2+r), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), (s+t)/mh2])
)
+(-64/(s+u)/u^2-166/3/s/u+70/(s+u)/u-34/mh2/t/u+235/3/s/u^2-12/(s+u)^2/u-26/mh2/(s+u)/u-17/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])*ln(1-u)
)
+(-63/(s+u)/u^2+875/9/s/u+60/(s+u)/u-32/mh2/t/u-569/9/s/u^2+2/(s+u)^2/u-22/mh2/(s+u)/u-16/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+Zeta(3)*ln(2-mh2-r)
)
+(-62/(s+u)/u^2-20/s/u+68/(s+u)/u-34/mh2/t/u+43/s/u^2-10/(s+u)^2/u-26/mh2/(s+u)/u-17/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/u, 0, 1/u])
+Hlog(1,[2/(mh2+r), 1/u, 0, 1/u])
)
+(-62/(s+u)/u^2-166/3/s/u+68/(s+u)/u-34/mh2/t/u+235/3/s/u^2-10/(s+u)^2/u-26/mh2/(s+u)/u-17/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), 0, 2/(mh2-r)])
-Hlog(1,[1/u, 2/(mh2+r), 0, 2/(mh2-r)])
)
+(-60/(s+u)/u^2+16/s/u+64/(s+u)/u-32/mh2/t/u+8/s/u^2-8/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), u/mh2])
+Hlog(1,[1-1/u, 1-1/u, 1, u/mh2])
)
+(-60/(s+u)/u^2+32/s/u+64/(s+u)/u-32/mh2/t/u-8/s/u^2-8/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+1/12*Pi^2*Hlog(1,[1-1/u, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 1/u, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 1/u, 2/(mh2-r)])
)
+(-60/(s+u)/u^2+64/s/u+64/(s+u)/u-32/mh2/t/u-40/s/u^2-8/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, 2/(mh2-r)])
)
+(-60/(s+u)/u^2-100/3/s/u+64/(s+u)/u-32/mh2/t/u+172/3/s/u^2-8/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[0, 1/u, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, 0, 1/u, 2/(mh2+r)])
)
+(-60/(s+u)/u^2-35/3/s/u+65/(s+u)/u-33/mh2/t/u+211/6/s/u^2-8/(s+u)^2/u-25/mh2/(s+u)/u-33/2/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-u)^2
)
+(-58/(s+u)/u^2+56/s/u+60/(s+u)/u-30/mh2/t/u-31/s/u^2-6/(s+u)^2/u-22/mh2/(s+u)/u-15/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
-Hlog(1,[1-1/u, 1, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/u, 1, 2/(mh2+r), 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 1-1/u, 1, 2/(mh2-r)])
+Hlog(1,[0, 1, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, 2/(mh2-r)])
+Hlog(1,[1-1/u, 2/(mh2-r), 1, 2/(mh2-r)])
+Hlog(1,[1-1/u, 2/(mh2+r), 1, 2/(mh2-r)])
)
+(-54/(s+u)/u^2+4/s/u+52/(s+u)/u-26/mh2/t/u+23/s/u^2-2/(s+u)^2/u-18/mh2/(s+u)/u-13/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 1-1/(s+t), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), (s+t)/mh2])
)
+(-54/(s+u)/u^2+181/2/s/u+115/2/(s+u)/u-30/mh2/t/u-63/s/u^2-3/(s+u)^2/u-22/mh2/(s+u)/u-37/2/s/t/u+7/2*mh2/s/u^2+7/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-t)^2
+Hlog(1,[0, 2/(mh2+r)])*ln(1-t)^2
)
+(-50/(s+u)/u^2+1/s/u+35/(s+u)/u-16/mh2/t/u+26/s/u^2+4/(s+u)^2/u-8/mh2/(s+u)/u-1/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+Hlog(1,[1-1/u, 0, 1, 1])
)
+(-47/(s+u)/u^2+63/s/u+52/(s+u)/u-26/mh2/t/u-46/s/u^2-8/(s+u)^2/u-20/mh2/(s+u)/u-13/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
-Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
-Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
)
+(-46/(s+u)/u^2-210/s/u+56/(s+u)/u-24/mh2/t/u+218/s/u^2-20/(s+u)^2/u-20/mh2/(s+u)/u-12/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[1-1/u, 0, 0, 1-1/u])
)
+(-45/(s+u)/u^2+19/s/u+42/(s+u)/u-18/mh2/t/u+2/s/u^2-6/(s+u)^2/u-12/mh2/(s+u)/u-9/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2-r)])*ln(1-mh2)
)
+(-45/(s+u)/u^2+51/s/u+42/(s+u)/u-18/mh2/t/u-30/s/u^2-6/(s+u)^2/u-12/mh2/(s+u)/u-9/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[0, 1, 1-1/t])*ln(-t/(s+u))
)
+(-43/(s+u)/u^2+55/s/u+44/(s+u)/u-22/mh2/t/u-36/s/u^2-4/(s+u)^2/u-16/mh2/(s+u)/u-11/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, 2/(mh2+r)])
)
+(-41/(s+u)/u^2+3/s/u+40/(s+u)/u-20/mh2/t/u+17/s/u^2-2/(s+u)^2/u-14/mh2/(s+u)/u-10/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[0, 1-1/u])*Hlog(1,[1-1/(s+t), (s+t)/mh2])
+Hlog(1,[1-1/(s+t), 1-1/(s+t), (s+t)/mh2])*ln(-u)
+1/6*Pi^2*Hlog(1,[1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1-1/(s+t), 1-1/(s+t), (s+t)/mh2])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), (s+t)/mh2])
)
+(-36/(s+u)/u^2-240/s/u+40/(s+u)/u-18/mh2/t/u+251/s/u^2-10/(s+u)^2/u-14/mh2/(s+u)/u-9/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 0, 1/u])
+Hlog(1,[2/(mh2+r), 0, 0, 1/u])
)
+(-36/(s+u)/u^2-506/3/s/u+40/(s+u)/u-18/mh2/t/u+539/3/s/u^2-10/(s+u)^2/u-14/mh2/(s+u)/u-9/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 0, 1/u])
+Hlog(1,[0, 2/(mh2+r), 0, 1/u])
)
+(-35/(s+u)/u^2+47/s/u+28/(s+u)/u-14/mh2/t/u-24/s/u^2+4/(s+u)^2/u-8/mh2/(s+u)/u-7/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, 2/(mh2-r)])
-Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 2/(mh2+r)])
)
+(-35/(s+u)/u^2-593/3/s/u+30/(s+u)/u-16/mh2/t/u+659/3/s/u^2+4/(s+u)^2/u-10/mh2/(s+u)/u-8/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[1/u, 0, 0, 2/(mh2-r)])
)
+(-34/(s+u)/u^2+17/s/u+29/(s+u)/u-12/mh2/t/u-8/s/u^2-6/(s+u)^2/u-8/mh2/(s+u)/u+1/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1/t, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), 1/t, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 1/t, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 1/t, 2/(mh2+r)])
)
+(-34/(s+u)/u^2+42/s/u+36/(s+u)/u-16/mh2/t/u-30/s/u^2-12/mh2/(s+u)/u-8/s/t/u-8/(s+u)^2/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 1/t, 0, 2/(mh2-r)])
+Hlog(1,[0, 1/t, 0, 2/(mh2+r)])
)
+(-32/(s+u)/u^2-122/s/u+34/(s+u)/u-16/mh2/t/u+134/s/u^2-6/(s+u)^2/u-12/mh2/(s+u)/u-8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
-Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[0, 1/u, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1/u, (s+t)/mh2, 2/(mh2+r)])
)
+(-32/(s+u)/u^2-268/3/s/u+36/(s+u)/u-18/mh2/t/u+301/3/s/u^2-6/(s+u)^2/u-14/mh2/(s+u)/u-9/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1/u, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), 1/u, (s+t)/mh2])
)
+(-31/(s+u)/u^2+57/s/u+24/(s+u)/u-14/mh2/t/u-34/s/u^2+8/(s+u)^2/u-8/mh2/(s+u)/u-7/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2+r), (s+u)/mh2])
)
+(-30/(s+u)/u^2+28/s/u+30/(s+u)/u-14/mh2/t/u-15/s/u^2-4/(s+u)^2/u-10/mh2/(s+u)/u-7/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])*ln(1-u)
)
+(-30/(s+u)/u^2+30/s/u+32/(s+u)/u-16/mh2/t/u-18/s/u^2-4/(s+u)^2/u-12/mh2/(s+u)/u-8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
-Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), u/mh2])
-Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), u/mh2])
)
+(-30/(s+u)/u^2+46/s/u+32/(s+u)/u-16/mh2/t/u-34/s/u^2-4/(s+u)^2/u-12/mh2/(s+u)/u-8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1/u, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 1/u, 2/(mh2+r)])
)
+(-30/(s+u)/u^2+50/s/u+32/(s+u)/u-16/mh2/t/u-38/s/u^2-4/(s+u)^2/u-12/mh2/(s+u)/u-8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[1-1/u, 2/(mh2-r), u/mh2, 2/(mh2-r)])
+Hlog(1,[1-1/u, 2/(mh2+r), u/mh2, 2/(mh2-r)])
)
+(-28/(s+u)/u^2-8/t/(s+t)/u-22/3/s/u+20/(s+u)/u+7/mh2/t/u-13/s/u^2-1/t/u^2-5/(s+u)^2/u+7/mh2/(s+u)/u+7/3/s/t/u)*(
+Hlog(1,[1/t, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 1/t, (s+u)/mh2])
)
+(-24/(s+u)/u^2+4/s/u+22/(s+u)/u-12/mh2/t/u+10/s/u^2+2/(s+u)^2/u-8/mh2/(s+u)/u-6/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 1, 0, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1, 0, (s+t)/mh2])
)
+(-21/(s+u)/u^2+33/s/u+28/(s+u)/u-14/mh2/t/u-30/s/u^2-8/(s+u)^2/u-12/mh2/(s+u)/u-7/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2+r)])*ln(-u)
)
+(-18/(s+u)/u^2-2/t/(s+t)/u-14/s/u+22/(s+u)/u-13/mh2/t/u+10/s/u^2+1/t/u^2-2/(s+u)^2/u-9/mh2/(s+u)/u+6/s/t/u)*(
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2])
)
+(-16/(s+u)/u^2+256/3/s/u+12/(s+u)/u-10/mh2/t/u-211/3/s/u^2+10/(s+u)^2/u-6/mh2/(s+u)/u-5/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 1/u, 0, 1/u])
)
+(-15/(s+u)/u^2-7/s/u+16/(s+u)/u-8/mh2/t/u+13/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2])*ln(1-u)
+8*Hlog(1,[0, 1/u, 1/u])*ln(1-u)
-8*Hlog(1,[1/u, 0, 1/u, 1/u])
-Hlog(1,[1/u, 2/(mh2-r), 0, (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 0, (s+t)/mh2])
)
+(-15/(s+u)/u^2+1/s/u+16/(s+u)/u-8/mh2/t/u+5/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2-r), u/mh2])
+Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2+r), u/mh2])
+Hlog(1,[0, 1, u/mh2])*ln(1-mh2)
+Hlog(1,[0, 1-1/mh2, 1-1/(s+t)])*ln(2)
+Hlog(1,[1/(s+t), 2/(mh2-r), u/mh2])*ln(1-mh2)
+Hlog(1,[1/(s+t), 2/(mh2+r), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 1, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/mh2, 0, 1-1/(s+t)])*ln(2)
+Hlog(1,[1-1/(s+t), 1, (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2/(mh2+r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2-r), u/mh2])*ln(-u)*ln(1-s-t)
+Hlog(1,[2/(mh2+r), u/mh2])*ln(-u)*ln(1-s-t)
+1/2*Pi^2*Hlog(1,[1/(s+t), u/mh2])
+2*Hlog(1,[0, u/mh2])*ln(1-mh2)^2
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/(s+t), u/mh2])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2-r), u/mh2])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2+r), u/mh2])
-3*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/(s+t), u/mh2])
-1/2*Hlog(1,[1/(s+t), u/mh2])*ln(-u)^2
+1/2*Hlog(1,[1/(s+t), u/mh2])*ln(1-mh2)^2
+3/2*Hlog(1,[1/(s+t), u/mh2])*ln(1-s-t)^2
-1/2*Hlog(1,[2/(mh2-r), u/mh2])*ln(1-mh2)^2
-1/2*Hlog(1,[2/(mh2-r), u/mh2])*ln(1-s-t)^2
-1/2*Hlog(1,[2/(mh2+r), u/mh2])*ln(1-mh2)^2
-1/2*Hlog(1,[2/(mh2+r), u/mh2])*ln(1-s-t)^2
+3*Hlog(1,[1/(s+t), u/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[2/(mh2-r), u/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[2/(mh2+r), u/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+1/2*Hlog(1,[1-1/(s+t), (s+t)/mh2])*ln(1-u)^2
+3*Hlog(1,[0, 0, 1-1/(s+t)])*ln(2)
+3*Hlog(1,[0, 0, 1-1/(s+t)])*ln(-u/(s+t))
+2*Hlog(1,[0, 1, 1-1/(s+t)])*ln(2)
-2*Hlog(1,[0, 1, 1-1/(s+t)])*ln(-u/(s+t))
-Hlog(1,[0, 1-1/mh2, 1-1/(s+t)])*ln(-u/(s+t))
+6*Hlog(1,[0, 1-1/(s+t), 1])*ln(2)
-2*Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(2)
+2*Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(-u/(s+t))
-4*Hlog(1,[1/mh2, 0, u/mh2])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 1/(s+t), u/mh2])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 2/(mh2-r), u/mh2])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 2/(mh2+r), u/mh2])*ln(1-mh2)
+3*Hlog(1,[1/(s+t), 1/(s+t), u/mh2])*ln(-u)
-3*Hlog(1,[1/(s+t), 1/(s+t), u/mh2])*ln(1-mh2)
-Hlog(1,[1/(s+t), 2/(mh2-r), u/mh2])*ln(-u)
-Hlog(1,[1/(s+t), 2/(mh2+r), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 1, u/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1, (s+t)/mh2])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 1, u/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1, (s+t)/mh2])*ln(1-u)
-Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/mh2, 0, 1-1/(s+t)])*ln(-u/(s+t))
-2*Hlog(1,[1-1/mh2, 1, 1-1/(s+t)])*ln(2)
+2*Hlog(1,[1-1/mh2, 1, 1-1/(s+t)])*ln(-u/(s+t))
+3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t)])*ln(2)
-3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t)])*ln(-u/(s+t))
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1])*ln(2)
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1])*ln(-u/(s+t))
+2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t)])*ln(2)
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t)])*ln(-u/(s+t))
-Hlog(1,[1-1/(s+t), 1, (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/(s+t), 2/(mh2-r), (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/(s+t), 2/(mh2+r), (s+t)/mh2])*ln(-u)
+1/6*ln(2)*ln(1-s-t)^3
+5/6*ln(-u/(s+t))*ln(1-s-t)^3
+1/6*Pi^2*ln(2)*ln(1-s-t)
+5/6*Pi^2*ln(-u/(s+t))*ln(1-s-t)
+4*Hlog(1,[0, 1-1/(s+t)])*ln(2)*ln(-u)
-Hlog(1,[0, 1-1/(s+t)])*ln(-u)*ln(-u/(s+t))
-3*Hlog(1,[1/(s+t), u/mh2])*ln(-u)*ln(1-s-t)
-1/2*ln(2)*ln(-u)*ln(1-s-t)^2
+1/2*ln(2)*ln(-u)^2*ln(1-s-t)
-ln(-u)*ln(-u/(s+t))*ln(1-s-t)^2
-1/2*ln(-u)^2*ln(-u/(s+t))*ln(1-s-t)
-Hlog(1,[1/mh2, 0, 1, u/mh2])
+4*Hlog(1,[1/mh2, 1/mh2, 0, u/mh2])
+4*Hlog(1,[1/mh2, 1/mh2, 1/(s+t), u/mh2])
-4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r), u/mh2])
-4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r), u/mh2])
+3*Hlog(1,[1/mh2, 1/(s+t), 1/(s+t), u/mh2])
-Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r), u/mh2])
-Hlog(1,[1/mh2, 1/(s+t), 2/(mh2+r), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+t), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+t), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r), u/mh2])
-Hlog(1,[1/u, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), 1, (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 0, u/mh2])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+t), u/mh2])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r), u/mh2])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r), u/mh2])
-3*Hlog(1,[2/(mh2-r), 1/(s+t), 1/(s+t), u/mh2])
+4*Hlog(1,[2/(mh2-r), u/mh2, 1/(s+t), u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+t), u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+t), u/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1, u/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1/(s+t), u/mh2])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 0, u/mh2])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+t), u/mh2])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r), u/mh2])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r), u/mh2])
-3*Hlog(1,[2/(mh2+r), 1/(s+t), 1/(s+t), u/mh2])
+4*Hlog(1,[2/(mh2+r), u/mh2, 1/(s+t), u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+t), u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+t), u/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1, u/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1/(s+t), u/mh2])
-Hlog(1,[1-1/mh2, 1, 1, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2+r), (s+t)/mh2])
+3*Hlog(1,[1-1/u, 1/(s+t), 1/(s+t), u/mh2])
-Hlog(1,[1-1/u, 1/(s+t), 2/(mh2-r), u/mh2])
-Hlog(1,[1-1/u, 1/(s+t), 2/(mh2+r), u/mh2])
-4*Hlog(1,[1-1/u, u/mh2, 1/(s+t), u/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), 1/(s+t), u/mh2])
-Hlog(1,[1-1/u, 2/(mh2+r), 1/(s+t), u/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, 1/(s+t), u/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), 1, u/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), 1, u/mh2])
+Hlog(1,[1/u, 2/(mh2-r), 1, (s+t)/mh2])
+Hlog(1,[1/u, 2/(mh2+r), 1, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), (s+t)/mh2])
)
+(-15/(s+u)/u^2+3/s/u+16/(s+u)/u-8/mh2/t/u+3/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1, u/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 1, u/mh2])*ln(-u)
+1/2*Hlog(1,[2/(mh2-r), u/mh2])*ln(-u)^2
+1/2*Hlog(1,[2/(mh2+r), u/mh2])*ln(-u)^2
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2])*ln(-u)
)
+(-15/(s+u)/u^2+11/s/u+16/(s+u)/u-8/mh2/t/u-5/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), u/mh2])
)
+(-15/(s+u)/u^2+13/s/u+16/(s+u)/u-8/mh2/t/u-7/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+6*Hlog(1,[2/(mh2-r), 1, 1-1/u, 2/(mh2-r)])
+6*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, 2/(mh2-r)])
+6*Hlog(1,[2/(mh2+r), 1, 1-1/u, 2/(mh2-r)])
+6*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 1, u/mh2, 2/(mh2-r)])
-6*Hlog(1,[1-1/u, u/mh2, 1-1/u, 2/(mh2-r)])
+4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), u/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), u/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), u/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), u/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), u/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), u/mh2])
)
+(-15/(s+u)/u^2+17/s/u+18/(s+u)/u-10/mh2/t/u-12/s/u^2-2/(s+u)^2/u-8/mh2/(s+u)/u-5/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 0, 1])*ln(-u)
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])*ln(1-mh2)
)
+(-15/(s+u)/u^2-143/3/s/u+16/(s+u)/u-8/mh2/t/u+161/3/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
)
+(-15/(s+u)/u^2-137/3/s/u+16/(s+u)/u-8/mh2/t/u+155/3/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
)
+(-15/(s+u)/u^2-119/3/s/u+16/(s+u)/u-8/mh2/t/u+137/3/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+2*Hlog(1,[0, 1/u, 0, 2/(mh2-r)])
+2*Hlog(1,[0, 1/u, 0, 2/(mh2+r)])
+16*Hlog(1,[0, 1/u, 1/u, 1/u])
-4*Hlog(1,[0, 1/u, 1/u, 2/(mh2-r)])
-4*Hlog(1,[0, 1/u, 1/u, 2/(mh2+r)])
-2*Hlog(1,[0, 1/u, 2/(mh2-r), 1/u])
-Hlog(1,[0, 1/u, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[0, 1/u, 2/(mh2-r), 2/(mh2+r)])
-2*Hlog(1,[0, 1/u, 2/(mh2+r), 1/u])
-Hlog(1,[0, 1/u, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[0, 1/u, 2/(mh2+r), 2/(mh2+r)])
+2*Hlog(1,[0, 2/(mh2-r), 1/u, 2/(mh2-r)])
+2*Hlog(1,[0, 2/(mh2-r), 1/u, 2/(mh2+r)])
+2*Hlog(1,[0, 2/(mh2+r), 1/u, 2/(mh2-r)])
+2*Hlog(1,[0, 2/(mh2+r), 1/u, 2/(mh2+r)])
+Hlog(1,[0, 1/u, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[0, 1/u, 2/(mh2+r), (s+t)/mh2])
)
+(-15/(s+u)/u^2+319/3/s/u+18/(s+u)/u-10/mh2/t/u-304/3/s/u^2-2/(s+u)^2/u-8/mh2/(s+u)/u-5/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, 2/(mh2-r)])
)
+(-14/(s+u)/u^2-29/s/u+17/(s+u)/u-6/mh2/t/u+21/s/u^2-12/(s+u)^2/u-6/mh2/(s+u)/u+4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 0, 1/t])*ln(1-mh2)
)
+(-14/(s+u)/u^2-19/s/u+15/(s+u)/u-4/mh2/t/u+12/s/u^2-12/(s+u)^2/u-4/mh2/(s+u)/u+5/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[u/(t+u), 0, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[u/(t+u), 0, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, u/(t+u), 0, 2/(mh2-r)])
-Hlog(1,[1/t, u/(t+u), 0, 2/(mh2+r)])
+Hlog(1,[1-1/u, u/(t+u), 0, 2/(mh2-r)])
+Hlog(1,[1-1/u, u/(t+u), 0, 2/(mh2+r)])
)
+(-13/(s+u)/u^2+1/s/u+12/(s+u)/u-6/mh2/t/u+6/s/u^2+2/(s+u)^2/u-6/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+ln(2)^2*ln(1-u)
+1/2*ln(1-u)*ln(2-mh2-r)^2
+1/2*ln(1-u)*ln(2-mh2+r)^2
-ln(2)*ln(1-u)*ln(2-mh2-r)
-ln(2)*ln(1-u)*ln(2-mh2+r)
-Hlog(1,[1/u, 2/(mh2-r), 1])
-Hlog(1,[1/u, 2/(mh2+r), 1])
)
+(-12/(s+u)/u^2-29/s/u+13/(s+u)/u-4/mh2/t/u+22/s/u^2-10/(s+u)^2/u-4/mh2/(s+u)/u+5/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[0, 1-1/t])
+Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[0, 1-1/t])
)
+(-12/(s+u)/u^2-23/s/u+15/(s+u)/u-6/mh2/t/u+15/s/u^2-10/(s+u)^2/u-6/mh2/(s+u)/u+4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/mh2, 0, 2/(mh2+r), (s+u)/mh2])
)
+(-12/(s+u)/u^2-3/s/u+11/(s+u)/u-2/mh2/t/u-3/s/u^2-10/(s+u)^2/u-2/mh2/(s+u)/u+6/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, u/(t+u), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[0, u/(t+u), 2/(mh2+r)])*ln(1-t)
+Hlog(1,[0, 2/(mh2-r), u/(t+u)])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), u/(t+u)])*ln(1-t)
-Hlog(1,[1/t, 0, u/(t+u), 2/(mh2-r)])
-Hlog(1,[1/t, 0, u/(t+u), 2/(mh2+r)])
-Hlog(1,[1/t, 0, 2/(mh2-r), u/(t+u)])
-Hlog(1,[1/t, 0, 2/(mh2+r), u/(t+u)])
)
+(-11/(s+u)/u^2-11/s/u+10/(s+u)/u-6/mh2/t/u+18/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 0, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), 0, (s+t)/mh2])
)
+(-11/(s+u)/u^2-7/s/u+10/(s+u)/u-6/mh2/t/u+14/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-Hlog(1,[1-1/u, u/mh2, 1, 1])
+Hlog(1,[2/(mh2-r), u/mh2, 1, 1])
+Hlog(1,[2/(mh2+r), u/mh2, 1, 1])
)
+(-11/(s+u)/u^2+3/s/u+12/(s+u)/u-8/mh2/t/u+3/s/u^2+2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[1-1/u, 2/(mh2-r), 0, u/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 0, u/mh2])
)
+(-11/(s+u)/u^2+43/s/u+10/(s+u)/u-6/mh2/t/u-36/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
-Hlog(1,[1-1/u, 1, 2/(mh2-r), 1])
-Hlog(1,[1-1/u, 1, 2/(mh2+r), 1])
+Hlog(1,[0, 1, 2/(mh2-r), 1])
+Hlog(1,[0, 1, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), 1])
)
+(-11/(s+u)/u^2+271/3/s/u+10/(s+u)/u-6/mh2/t/u-250/3/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, 0, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, 2/(mh2-r)])
)
+(-10/(s+u)/u^2-62/s/u+12/mh2/t/u+58/s/u^2+6/(s+u)^2/u+12/mh2/(s+u)/u+20/s/t/u-8/(s+u)/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, (s+u)/mh2, (s+u)/mh2])*ln(1-t)
)
+(-10/(s+u)/u^2-25/s/u+5/(s+u)/u+2/mh2/t/u+21/s/u^2-8/(s+u)^2/u+2/mh2/(s+u)/u+8/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[1/u, 0, t/(t+u), 1])
)
+(-9/(s+u)/u^2-1/s/u+6/(s+u)/u-4/mh2/t/u+4/(s+u)^2/u-2/mh2/(s+u)/u-2/s/t/u+9/s/u^2+mh2/s/u^2+2/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1/u, 0, (s+t)/mh2, (s+t)/mh2])
)
+(-8/(s+u)/u^2-39/s/u+1/(s+u)/u+4/mh2/t/u+36/s/u^2-6/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, t/(t+u)])*Hlog(1,[0, 1-1/u])
)
+(-8/(s+u)/u^2-29/s/u+1/(s+u)/u+4/mh2/t/u+26/s/u^2-6/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/t])
+Hlog(1,[0, 0, 1-1/t])*ln(-u)
+Hlog(1,[0, t/mh2, 1])*ln(1-u)
+Hlog(1,[(s+t)/mh2, t/mh2, 1])*ln(1-u)
+Hlog(1,[2/(mh2-r), t/mh2, 1])*ln(-u)
+Hlog(1,[2/(mh2+r), t/mh2, 1])*ln(-u)
+Hlog(1,[1-1/t, t/mh2, 1])*ln(1-u)
-Hlog(1,[0, 0, 1-1/t])*ln(1-u)
-Hlog(1,[t/(t+u), t/mh2, 1])*ln(1-u)
-Hlog(1,[2/(mh2-r), t/mh2, 1])*ln(1-u)
-Hlog(1,[2/(mh2+r), t/mh2, 1])*ln(1-u)
-Hlog(1,[1-1/t, t/mh2, 1])*ln(-u)
+1/6*ln(-u)*ln(1-t)^3
-1/6*ln(1-t)^3*ln(1-u)
+1/6*Pi^2*ln(-u)*ln(1-t)
-Hlog(1,[1/u, 0, t/mh2, 1])
-Hlog(1,[1/u, (s+t)/mh2, t/mh2, 1])
-Hlog(1,[1/u, 1-1/t, 1, 1])
-Hlog(1,[1/u, 1-1/t, t/mh2, 1])
-Hlog(1,[2/(mh2-r), t/mh2, 1, 1])
-2*Hlog(1,[2/(mh2-r), t/mh2, t/mh2, 1])
-Hlog(1,[2/(mh2+r), t/mh2, 1, 1])
-2*Hlog(1,[2/(mh2+r), t/mh2, t/mh2, 1])
-Hlog(1,[1-1/mh2, 1, t/mh2, 1])
-Hlog(1,[1-1/mh2, 1-1/t, 1, 1])
-Hlog(1,[1-1/mh2, 1-1/t, t/mh2, 1])
+2*Hlog(1,[1-1/t, t/mh2, t/mh2, 1])
-Hlog(1,[1-1/t, t/(t+u), 1, 1])
-Hlog(1,[1-1/t, t/(t+u), t/mh2, 1])
-Hlog(1,[1-1/t, 2/(mh2-r), t/mh2, 1])
-Hlog(1,[1-1/t, 2/(mh2+r), t/mh2, 1])
+Hlog(1,[1/u, t/(t+u), 1, 1])
+Hlog(1,[1/u, t/(t+u), t/mh2, 1])
+Hlog(1,[1/u, 2/(mh2-r), t/mh2, 1])
+Hlog(1,[1/u, 2/(mh2+r), t/mh2, 1])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, t/mh2, 1])
+Hlog(1,[2/(mh2-r), 1-1/t, 1, 1])
+Hlog(1,[2/(mh2-r), 1-1/t, t/mh2, 1])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, t/mh2, 1])
+Hlog(1,[2/(mh2+r), 1-1/t, 1, 1])
+Hlog(1,[2/(mh2+r), 1-1/t, t/mh2, 1])
+Hlog(1,[1-1/mh2, 2/(mh2-r), t/mh2, 1])
+Hlog(1,[1-1/mh2, 2/(mh2+r), t/mh2, 1])
+Hlog(1,[1-1/t, 1, t/mh2, 1])
+Hlog(1,[1-1/t, t/mh2, 1, 1])
)
+(-8/(s+u)/u^2-27/s/u+1/(s+u)/u+4/mh2/t/u+24/s/u^2-6/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[t/(t+u), 2/(mh2-r), 1])*ln(1-u)
+Hlog(1,[t/(t+u), 2/(mh2+r), 1])*ln(1-u)
+Hlog(1,[2/(mh2-r), t/(t+u), 1])*ln(1-u)
+Hlog(1,[2/(mh2+r), t/(t+u), 1])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2-r), 1])*ln(-u)
+Hlog(1,[1-1/t, 2/(mh2+r), 1])*ln(-u)
-Hlog(1,[(s+t)/mh2, t/(t+u), 1])*ln(1-u)
-Hlog(1,[1-1/t, 2/(mh2-r), 1])*ln(1-u)
-Hlog(1,[1-1/t, 2/(mh2+r), 1])*ln(1-u)
-Hlog(1,[1/u, t/(t+u), 2/(mh2-r), 1])
-Hlog(1,[1/u, t/(t+u), 2/(mh2+r), 1])
-Hlog(1,[1/u, 2/(mh2-r), t/(t+u), 1])
-Hlog(1,[1/u, 2/(mh2+r), t/(t+u), 1])
-Hlog(1,[2/(mh2-r), 0, t/(t+u), 1])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, t/(t+u), 1])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2-r), 1])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2+r), 0, t/(t+u), 1])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, t/(t+u), 1])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2-r), 1])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2+r), 1])
-Hlog(1,[1-1/t, 1, t/(t+u), 1])
-Hlog(1,[1-1/t, t/mh2, t/(t+u), 1])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2-r), 1])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2+r), 1])
+Hlog(1,[1/u, (s+t)/mh2, t/(t+u), 1])
+Hlog(1,[1/u, 1-1/t, 2/(mh2-r), 1])
+Hlog(1,[1/u, 1-1/t, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2-r), 1, t/(t+u), 1])
+Hlog(1,[2/(mh2-r), t/mh2, t/(t+u), 1])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2-r), 1])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), 1, t/(t+u), 1])
+Hlog(1,[2/(mh2+r), t/mh2, t/(t+u), 1])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2-r), 1])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2+r), 1])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2-r), 1])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2+r), 1])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2-r), 1])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2+r), 1])
+Hlog(1,[1-1/t, 2/(mh2-r), t/(t+u), 1])
+Hlog(1,[1-1/t, 2/(mh2+r), t/(t+u), 1])
)
+(-7/(s+u)/u^2-2/t/(s+t)/u-11/6/s/u+2/(s+u)/u+11/2/mh2/t/u-1/s/u^2-1/2/t/u^2-3/(s+u)^2/u+11/2/mh2/(s+u)/u-1/6/s/t/u)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
)
+(-6/(s+u)/u^2-31/s/u-3/(s+u)/u+6/mh2/t/u+29/s/u^2+6/mh2/(s+u)/u+10/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 1-1/t, 1])*ln(-u)
-Hlog(1,[0, 1-1/t, 1])*ln(1-u)
)
+(-6/(s+u)/u^2-23/s/u-1/(s+u)/u+4/mh2/t/u+20/s/u^2+4/mh2/(s+u)/u+9/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[1-1/u, 2/(mh2-r), 0, u/(t+u)])
+Hlog(1,[1-1/u, 2/(mh2+r), 0, u/(t+u)])
)
+(-6/(s+u)/u^2+23/s/u+15/(s+u)/u-6/mh2/t/u-21/s/u^2-8/(s+u)^2/u-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 2/(mh2-r), 0, (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), 0, (s+u)/mh2])
)
+(-5/(s+u)/u^2+280/s/u+3/(s+u)/u-16/mh2/t/u-253/s/u^2+32/(s+u)^2/u-10/mh2/(s+u)/u-15/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 0, 1-1/u, 1])
)
+(-5/(s+u)/u^2+5/6/s/u+35/6/(s+u)/u-8/3/mh2/t/u+1/s/u^2-1/(s+u)^2/u-2/mh2/(s+u)/u-7/6/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+Pi^2*ln(-u/(s+t))
-6*Hlog(1,[0, u/(1+u)])*ln(-u/(s+t))
-6*Hlog(1,[u/(1+u), 1-1/u])*ln(-u/(s+t))
+3*ln(-u)^2*ln(-u/(s+t))
)
+(-4/(s+u)/u^2-31/s/u-5/(s+u)/u+6/mh2/t/u+29/s/u^2-2/(s+u)^2/u+6/mh2/(s+u)/u+10/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, u/(t+u)])*ln(1-t)
+Hlog(1,[2/(mh2+r), 0, u/(t+u)])*ln(1-t)
-Hlog(1,[1/t, 2/(mh2-r), 0, u/(t+u)])
-Hlog(1,[1/t, 2/(mh2+r), 0, u/(t+u)])
)
+(-4/(s+u)/u^2-27/s/u-3/(s+u)/u+4/mh2/t/u+24/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[1/t, 0, (s+u)/mh2])*ln(-u)
-Hlog(1,[u/(t+u), 0, (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])*ln(-u)
-Hlog(1,[0, (s+u)/mh2])*ln(-u)*ln(1-t)
-Hlog(1,[2/(mh2-r), u/mh2, 0, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), u/mh2, 0, (s+u)/mh2])
-Hlog(1,[1-1/u, u/(t+u), 0, (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), 0, (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2+r), 0, (s+u)/mh2])
+Hlog(1,[1/t, u/(t+u), 0, (s+u)/mh2])
+Hlog(1,[1-1/u, 1, 0, (s+u)/mh2])
+Hlog(1,[1-1/u, 1/t, 0, (s+u)/mh2])
+Hlog(1,[1-1/u, u/mh2, 0, (s+u)/mh2])
)
+(-4/(s+u)/u^2-23/s/u-3/(s+u)/u+4/mh2/t/u+20/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[1/t, 0, 0, u/(t+u)])
)
+(-4/(s+u)/u^2-23/4/s/u+17/4/(s+u)/u-1/mh2/t/u+4/s/u^2-7/2/(s+u)^2/u-1/mh2/(s+u)/u+5/4/s/t/u+1/4*mh2/s/u^2+1/2/(t+u)^2)*(
+ln(-u/t)^2*ln(1-u)^2
)
+(-4/(s+u)/u^2+5/3/s/u+11/3/(s+u)/u-2/mh2/t/u+2/3/s/u^2+1/3/(s+u)^2/u-4/3/mh2/(s+u)/u-1/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*ln(-u)*ln(2-mh2+r)
)
+(-3/(s+u)/u^2+2/t/(s+t)/u+7/s/u+8/(s+u)/u+2/mh2/t/u-16/s/u^2-16/(s+u)^2/u+1/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 1-1/mh2, 1, 1])
)
+(-2/(s+u)/u^2-29/s/u-5/(s+u)/u+4/mh2/t/u+26/s/u^2-6/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, t/mh2, 1])
+Hlog(1,[2/(mh2+r), 0, t/mh2, 1])
)
+(-2/(s+u)/u^2+10/9/s/u+5/(s+u)/u-14/3/mh2/t/u-1/3/s/u^2+2/3/t/u^2-1/3*mh2/s/u^2+1/(s+u)^2/u-14/3/mh2/(s+u)/u-13/9/s/t/u)*(
+Pi^2*ln(1-s-u)
)
+(2/(s+u)/u^2-2/t/(s+t)/u+31/s/u+7/(s+u)/u-6/mh2/t/u-29/s/u^2-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1, (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), 1, (s+u)/mh2])
)
+(3/(s+u)/u^2+1/s/u-2/(s+u)/u+4/3/mh2/t/u-11/3/s/u^2-4/3/(s+u)^2/u+2/3/mh2/(s+u)/u+2/3/s/t/u-1/3*mh2/s/u^2-2/3/(t+u)^2)*(
+Pi^2*ln(2)*ln(-u)
)
+(3/(s+u)/u^2+2/t/(s+t)/u+7/s/u+2/(s+u)/u+2/mh2/t/u-16/s/u^2-10/(s+u)^2/u+1/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 0, 1, 1])
)
+(4/(s+u)/u^2-23/s/u-15/(s+u)/u+8/mh2/t/u+22/s/u^2+6/(s+u)^2/u+8/mh2/(s+u)/u+11/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 2/(mh2-r), 0, (s+u)/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 0, (s+u)/mh2])
)
+(4/(s+u)/u^2-6/s/u-10/3/(s+u)/u+5/3/mh2/t/u+7/2/s/u^2-1/3/(s+u)^2/u+1/mh2/(s+u)/u+5/6/s/t/u-1/3*mh2/s/u^2-2/3/(t+u)^2)*(
+Pi^2*Hlog(1,[1/t, 2/(mh2-r)])
+Pi^2*Hlog(1,[1/t, 2/(mh2+r)])
)
+(4/(s+u)/u^2+21/s/u+5/(s+u)/u-6/mh2/t/u-19/s/u^2+2/(s+u)^2/u-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, (s+u)/mh2, u/(t+u)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 0, u/(t+u)])*ln(1-t)
-Hlog(1,[1/t, 0, (s+u)/mh2, u/(t+u)])
-Hlog(1,[1/t, (s+u)/mh2, 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, u/(t+u)])
)
+(4/(s+u)/u^2+25/s/u+3/(s+u)/u-4/mh2/t/u-22/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 1/t, 2/(mh2-r)])*ln(-u)
+Hlog(1,[0, 1/t, 2/(mh2+r)])*ln(-u)
+Hlog(1,[0, 1/mh2, 1/t, 2/(mh2-r)])
+Hlog(1,[0, 1/mh2, 1/t, 2/(mh2+r)])
+Hlog(1,[0, 1-1/u, 1/t, 2/(mh2-r)])
+Hlog(1,[0, 1-1/u, 1/t, 2/(mh2+r)])
+Hlog(1,[1-1/u, 0, 1/t, 2/(mh2-r)])
+Hlog(1,[1-1/u, 0, 1/t, 2/(mh2+r)])
)
+(4/(s+u)/u^2+29/s/u+9/(s+u)/u-10/mh2/t/u-29/s/u^2+2/(s+u)^2/u-10/mh2/(s+u)/u-12/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1/u, 0, 1, 1])
)
+(4/(s+u)/u^2+31/s/u+3/(s+u)/u-4/mh2/t/u-28/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, u/mh2, (s+u)/mh2])
)
+(4/(s+u)/u^2+39/s/u+3/(s+u)/u-4/mh2/t/u-36/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 0, u/(t+u)])*ln(1-t)
)
+(4/(s+u)/u^2+19/2/s/u-1/2/(s+u)/u-2/mh2/t/u-8/s/u^2+3/(s+u)^2/u-2/mh2/(s+u)/u-9/2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[0, t/(t+u)])*ln(1-u)^2
)
+(6/(s+u)/u^2+27/s/u+1/(s+u)/u-4/mh2/t/u-24/s/u^2-4/mh2/(s+u)/u-9/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
-Hlog(1,[0, 1-1/u, u/(t+u), 2/(mh2-r)])
-Hlog(1,[0, 1-1/u, u/(t+u), 2/(mh2+r)])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), u/(t+u)])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), u/(t+u)])
-Hlog(1,[1-1/u, 0, u/(t+u), 2/(mh2-r)])
-Hlog(1,[1-1/u, 0, u/(t+u), 2/(mh2+r)])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), u/(t+u)])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), u/(t+u)])
+Hlog(1,[0, 1/t, u/(t+u), 2/(mh2-r)])
+Hlog(1,[0, 1/t, u/(t+u), 2/(mh2+r)])
+Hlog(1,[0, 1/t, 2/(mh2-r), u/(t+u)])
+Hlog(1,[0, 1/t, 2/(mh2+r), u/(t+u)])
)
+(7/(s+u)/u^2+25/2/s/u-13/2/(s+u)/u+1/mh2/t/u-19/2/s/u^2+6/(s+u)^2/u+1/mh2/(s+u)/u-3/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[0, 1-1/u])*ln(-u/t)^2
)
+(8/(s+u)/u^2+27/s/u-3/(s+u)/u-2/mh2/t/u-23/s/u^2+6/(s+u)^2/u-2/mh2/(s+u)/u-8/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 1/mh2, 0, 1/t])
)
+(10/(s+u)/u^2+21/s/u-3/(s+u)/u-4/mh2/t/u-18/s/u^2+8/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1/u, 0, 0, 1])
)
+(10/(s+u)/u^2+23/s/u-9/(s+u)/u+2/mh2/t/u-17/s/u^2+8/(s+u)^2/u+2/mh2/(s+u)/u-6/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 1/t, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 1/t, (s+u)/mh2])
)
+(11/(s+u)/u^2-15/s/u-10/(s+u)/u+6/mh2/t/u+8/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1-1/u, 2/(mh2-r), 1, 1])
+Hlog(1,[1-1/u, 2/(mh2+r), 1, 1])
)
+(11/(s+u)/u^2-1/s/u-10/(s+u)/u+6/mh2/t/u-6/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, u/mh2, 1])*ln(1-mh2)
+Hlog(1,[0, 1-1/(s+t), (s+t)/mh2])*ln(-u)
+Hlog(1,[1/(s+t), u/mh2, 1])*ln(1-mh2)
+Hlog(1,[1/(s+t), 2/(mh2-r), 1])*ln(-u)
+Hlog(1,[1/(s+t), 2/(mh2+r), 1])*ln(-u)
+Hlog(1,[2/(mh2-r), u/mh2, 1])*ln(-u)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), u/mh2, 1])*ln(-u)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1])*ln(1-mh2)
+Hlog(1,[1-1/(s+t), 0, (s+t)/mh2])*ln(-u)
+1/2*Hlog(1,[0, 2/(mh2-r)])*ln(1-mh2)^2
+1/2*Hlog(1,[0, 2/(mh2+r)])*ln(1-mh2)^2
+3*Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[0, 1-1/mh2])
+3*Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[0, 1-1/mh2])
-3*Hlog(1,[0, 1-1/mh2])*ln(2)^2
-3/2*Hlog(1,[0, 1-1/mh2])*ln(2-mh2-r)^2
-3/2*Hlog(1,[0, 1-1/mh2])*ln(2-mh2+r)^2
+1/2*Hlog(1,[0, 1-1/(s+t)])*ln(-u/(s+t))^2
-1/2*Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(-u/(s+t))^2
-Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[0, 1-1/(s+t), (s+t)/mh2])*ln(1-u)
-4*Hlog(1,[1/mh2, 0, 1])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 2/(mh2-r), 1])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 2/(mh2+r), 1])*ln(1-mh2)
-Hlog(1,[1/(s+t), u/mh2, 1])*ln(-u)
-Hlog(1,[1/(s+t), 2/(mh2-r), 1])*ln(1-mh2)
-Hlog(1,[1/(s+t), 2/(mh2+r), 1])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), u/mh2, 1])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), u/mh2, 1])*ln(1-mh2)
-Hlog(1,[1-1/(s+t), 0, (s+t)/mh2])*ln(1-u)
-1/2*ln(2)^2*ln(1-mh2)^2
-1/4*ln(-u/(s+t))^2*ln(1-s-t)^2
-1/4*ln(1-mh2)^2*ln(2-mh2-r)^2
-1/4*ln(1-mh2)^2*ln(2-mh2+r)^2
+3*Hlog(1,[0, 1-1/mh2])*ln(2)*ln(2-mh2-r)
+3*Hlog(1,[0, 1-1/mh2])*ln(2)*ln(2-mh2+r)
+1/2*ln(2)*ln(1-mh2)^2*ln(2-mh2-r)
+1/2*ln(2)*ln(1-mh2)^2*ln(2-mh2+r)
+1/2*ln(-u)*ln(-u/(s+t))^2*ln(1-s-t)
-Hlog(1,[0, 1/u, 2/(mh2-r), 1])
-Hlog(1,[0, 1/u, 2/(mh2+r), 1])
-Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, 1])
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, 1])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[0, 1-1/mh2, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[0, 1-1/mh2, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1/mh2, 0, u/mh2, 1])
+4*Hlog(1,[1/mh2, 1/mh2, 0, 1])
-4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r), 1])
-4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r), 1])
-Hlog(1,[1/mh2, 1/(s+t), u/mh2, 1])
-Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r), 1])
-Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r), 1])
-Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r), 1])
-Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+t), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 0, 1])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r), 1])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r), 1])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 0, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+t), (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 0, 1])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r), 1])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r), 1])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 0, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 0, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 0, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1-1/u, 1/(s+t), u/mh2, 1])
+Hlog(1,[0, 1/u, (s+t)/mh2, 1])
+Hlog(1,[0, 1/u, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[0, 1-1/mh2, 1, (s+t)/mh2])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r), 1])
+Hlog(1,[1/mh2, 1/(s+t), 2/(mh2+r), 1])
+Hlog(1,[1/mh2, 2/(mh2-r), u/mh2, 1])
+Hlog(1,[1/mh2, 2/(mh2+r), u/mh2, 1])
+Hlog(1,[1/u, 0, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[1/u, 1-1/(s+t), 0, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2, 1])
+Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2, 1])
+Hlog(1,[1-1/mh2, 0, 1, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 0, (s+t)/mh2])
+Hlog(1,[1-1/u, 1/(s+t), 2/(mh2-r), 1])
+Hlog(1,[1-1/u, 1/(s+t), 2/(mh2+r), 1])
)
+(11/(s+u)/u^2+3/s/u-12/(s+u)/u+8/mh2/t/u-2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, (s+t)/mh2, (s+t)/mh2])*ln(1-u)
)
+(11/(s+u)/u^2+41/s/u-10/(s+u)/u+6/mh2/t/u-48/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), 1])
-Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), 1])
+Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), 1])
+Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), 1])
)
+(12/(s+u)/u^2+17/s/u-13/(s+u)/u+4/mh2/t/u-10/s/u^2+10/(s+u)^2/u+4/mh2/(s+u)/u-5/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/t])
+Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/t])
+Hlog(1,[1/t, 0, 2/(mh2-r)])*ln(-u)
+Hlog(1,[1/t, 0, 2/(mh2+r)])*ln(-u)
-Hlog(1,[0, 1/t, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[0, 1/t, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[1/t, 0, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/t, 0, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2-r)])*ln(-u)*ln(1-t)
-Hlog(1,[0, 2/(mh2+r)])*ln(-u)*ln(1-t)
+Hlog(1,[1/mh2, 0, 1/t, 2/(mh2-r)])
+Hlog(1,[1/mh2, 0, 1/t, 2/(mh2+r)])
+Hlog(1,[1/mh2, 1/t, 0, 2/(mh2-r)])
+Hlog(1,[1/mh2, 1/t, 0, 2/(mh2+r)])
+Hlog(1,[1-1/u, 1/t, 0, 2/(mh2-r)])
+Hlog(1,[1-1/u, 1/t, 0, 2/(mh2+r)])
)
+(12/(s+u)/u^2+4/t/(s+t)/u-1/4/s/u-7/(s+u)/u-19/4/mh2/t/u+21/4/s/u^2+1/4/t/u^2+1/2*mh2/s/u^2+3/2/(s+u)^2/u-19/4/mh2/(s+u)/u)*(
+ln(-t/(s+u))*ln(1-t)^2
)
+(14/(s+u)/u^2+17/s/u-17/(s+u)/u+6/mh2/t/u+12/(s+u)^2/u+6/mh2/(s+u)/u-4/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1/mh2, 0, 0, 1/t])
)
+(15/(s+u)/u^2-33/s/u-22/(s+u)/u+14/mh2/t/u+30/s/u^2+2/(s+u)^2/u+12/mh2/(s+u)/u+7/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2+r)])*ln(1-mh2)
)
+(15/(s+u)/u^2-21/s/u-16/(s+u)/u+8/mh2/t/u+15/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t])*ln(1-t)^2
+Hlog(1,[2/(mh2+r), 1/t])*ln(1-t)^2
+6*Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2-r), 1/t])
+6*Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2+r), 1/t])
-12*Hlog(1,[0, 1-1/t])*ln(1-t)^2
-18*Hlog(1,[0, 0, 1-1/t])*ln(1-t)
+12*Hlog(1,[0, 1, 1-1/t])*ln(1-t)
+2*Hlog(1,[0, 1/t, 2/(mh2-r)])*ln(1-t)
+2*Hlog(1,[0, 1/t, 2/(mh2+r)])*ln(1-t)
-18*Hlog(1,[0, 1-1/t, 1-1/t])*ln(1-t)
-16*Hlog(1,[1/t, 1/t, 2/(mh2-r)])*ln(1-t)
-16*Hlog(1,[1/t, 1/t, 2/(mh2+r)])*ln(1-t)
-8*Hlog(1,[1/t, 2/(mh2-r), 1/t])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-8*Hlog(1,[1/t, 2/(mh2+r), 1/t])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
-8*Hlog(1,[2/(mh2-r), 1/t, 1/t])*ln(1-t)
+2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r)])*ln(1-t)
+2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
-8*Hlog(1,[2/(mh2+r), 1/t, 1/t])*ln(1-t)
+2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r)])*ln(1-t)
+2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
+12*Hlog(1,[1-1/t, 0, 1])*ln(2)
-6*Hlog(1,[1-1/t, 0, 1])*ln(2-mh2-r)
-6*Hlog(1,[1-1/t, 0, 1])*ln(2-mh2+r)
-12*Hlog(1,[1-1/t, 0, 1-1/t])*ln(2)
-6*Hlog(1,[1-1/t, 0, 1-1/t])*ln(1-t)
+6*Hlog(1,[1-1/t, 0, 1-1/t])*ln(2-mh2-r)
+6*Hlog(1,[1-1/t, 0, 1-1/t])*ln(2-mh2+r)
+1/3*ln(2)^3*ln(1-t)
-1/6*ln(1-t)*ln(2-mh2-r)^3
-1/6*ln(1-t)*ln(2-mh2+r)^3
-1/3*Pi^2*ln(2)*ln(1-t)
+1/6*Pi^2*ln(1-t)*ln(2-mh2-r)
+1/6*Pi^2*ln(1-t)*ln(2-mh2+r)
+1/2*ln(2)*ln(1-t)*ln(2-mh2-r)^2
+1/2*ln(2)*ln(1-t)*ln(2-mh2+r)^2
-1/2*ln(2)^2*ln(1-t)*ln(2-mh2-r)
-1/2*ln(2)^2*ln(1-t)*ln(2-mh2+r)
-18*Hlog(1,[0, 0, 1-1/t, 1-1/t])
-3*Hlog(1,[0, 1, 1, 1-1/t])
+9*Hlog(1,[0, 1, 1-1/t, 1-1/t])
+4*Hlog(1,[0, 1/t, 1/t, 2/(mh2-r)])
+4*Hlog(1,[0, 1/t, 1/t, 2/(mh2+r)])
-9*Hlog(1,[0, 1-1/t, 1-1/t, 1-1/t])
-2*Hlog(1,[1/t, 0, 1/t, 2/(mh2-r)])
-2*Hlog(1,[1/t, 0, 1/t, 2/(mh2+r)])
+16*Hlog(1,[1/t, 1/t, 1/t, 2/(mh2-r)])
+16*Hlog(1,[1/t, 1/t, 1/t, 2/(mh2+r)])
+8*Hlog(1,[1/t, 1/t, 2/(mh2-r), 1/t])
+4*Hlog(1,[1/t, 1/t, 2/(mh2-r), 2/(mh2-r)])
+4*Hlog(1,[1/t, 1/t, 2/(mh2-r), 2/(mh2+r)])
+8*Hlog(1,[1/t, 1/t, 2/(mh2+r), 1/t])
+4*Hlog(1,[1/t, 1/t, 2/(mh2+r), 2/(mh2-r)])
+4*Hlog(1,[1/t, 1/t, 2/(mh2+r), 2/(mh2+r)])
+8*Hlog(1,[1/t, 2/(mh2-r), 1/t, 1/t])
-2*Hlog(1,[1/t, 2/(mh2-r), 1/t, 2/(mh2-r)])
-2*Hlog(1,[1/t, 2/(mh2-r), 1/t, 2/(mh2+r)])
+2*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), 1/t])
+2*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), 1/t])
+8*Hlog(1,[1/t, 2/(mh2+r), 1/t, 1/t])
-2*Hlog(1,[1/t, 2/(mh2+r), 1/t, 2/(mh2-r)])
-2*Hlog(1,[1/t, 2/(mh2+r), 1/t, 2/(mh2+r)])
+2*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), 1/t])
+2*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), 1/t])
-4*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), 1/t])
-4*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), 1/t])
-4*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), 1/t])
-4*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), 1/t])
+Hlog(1,[0, 1/t, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 1/t, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 1/t, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[0, 1/t, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r)])
)
+(15/(s+u)/u^2-17/s/u-16/(s+u)/u+8/mh2/t/u+11/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+6*Hlog(1,[1-1/u, 1, 1-1/u, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 2/(mh2-r), 1-1/u, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 2/(mh2+r), 1-1/u, 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), 2/(mh2-r)])
-16*Hlog(1,[1-1/u, 1-1/u, 1-1/u, 2/(mh2-r)])
)
+(15/(s+u)/u^2-9/s/u-16/(s+u)/u+8/mh2/t/u+3/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), u/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), u/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), u/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), u/mh2])
-2*Hlog(1,[1-1/u, 2/(mh2-r), 1-1/u, u/mh2])
-2*Hlog(1,[1-1/u, 2/(mh2+r), 1-1/u, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, u/mh2])
)
+(15/(s+u)/u^2-9/s/u-14/(s+u)/u+6/mh2/t/u+2/s/u^2+2/(s+u)^2/u+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1])*ln(-u)
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])*ln(1-mh2)
)
+(15/(s+u)/u^2-7/s/u-16/(s+u)/u+8/mh2/t/u+1/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+t)])*ln(2-mh2+r)
+Hlog(1,[1/(s+t), 2/(mh2-r), 2/(mh2-r)])*ln(-u)
+Hlog(1,[1/(s+t), 2/(mh2+r), 2/(mh2-r)])*ln(-u)
+Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[1-1/mh2, 0, 1-1/(s+t)])*ln(2-mh2+r)
+1/2*Pi^2*Hlog(1,[1/(s+t), 2/(mh2-r)])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/(s+t), 2/(mh2-r)])
-3*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[u/mh2, 2/(mh2-r)])
-Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2+r), 2/(mh2-r)])
-1/2*Hlog(1,[1/(s+t), 2/(mh2-r)])*ln(-u)^2
+1/2*Hlog(1,[1/(s+t), 2/(mh2-r)])*ln(1-mh2)^2
+3/2*Hlog(1,[1/(s+t), 2/(mh2-r)])*ln(1-s-t)^2
-Hlog(1,[u/mh2, 2/(mh2-r)])*ln(1-s-t)^2
+1/2*Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(1-s-t)^2
+3*Hlog(1,[1/(s+t), 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-2*Hlog(1,[u/mh2, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+3*Hlog(1,[0, 0, 1-1/(s+t)])*ln(2-mh2+r)
+2*Hlog(1,[0, 1, 1-1/(s+t)])*ln(2-mh2+r)
+2*Hlog(1,[0, u/mh2, 2/(mh2-r)])*ln(1-mh2)
+6*Hlog(1,[0, 1-1/(s+t), 1])*ln(2-mh2+r)
-2*Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(2-mh2+r)
-4*Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r)])*ln(1-mh2)
+3*Hlog(1,[1/(s+t), 1/(s+t), 2/(mh2-r)])*ln(-u)
-3*Hlog(1,[1/(s+t), 1/(s+t), 2/(mh2-r)])*ln(1-mh2)
-2*Hlog(1,[1/(s+t), u/mh2, 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[1/(s+t), u/mh2, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/(s+t), 2/(mh2-r), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/(s+t), 2/(mh2+r), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r)])*ln(-u)
-2*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r)])*ln(-u)
-2*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r)])*ln(1-mh2)
-2*Hlog(1,[1-1/mh2, 1, 1-1/(s+t)])*ln(2-mh2+r)
+3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t)])*ln(2-mh2+r)
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1])*ln(2-mh2+r)
+2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t)])*ln(2-mh2+r)
+1/6*ln(1-s-t)^3*ln(2-mh2+r)
+1/6*Pi^2*ln(1-s-t)*ln(2-mh2+r)
+4*Hlog(1,[0, 1-1/(s+t)])*ln(-u)*ln(2-mh2+r)
-3*Hlog(1,[1/(s+t), 2/(mh2-r)])*ln(-u)*ln(1-s-t)
+2*Hlog(1,[u/mh2, 2/(mh2-r)])*ln(-u)*ln(1-s-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(-u)*ln(1-s-t)
-1/2*ln(-u)*ln(1-s-t)^2*ln(2-mh2+r)
+1/2*ln(-u)^2*ln(1-s-t)*ln(2-mh2+r)
-2*Hlog(1,[1/mh2, 0, u/mh2, 2/(mh2-r)])
+4*Hlog(1,[1/mh2, 1/mh2, 1/(s+t), 2/(mh2-r)])
+3*Hlog(1,[1/mh2, 1/(s+t), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 1/(s+t), u/mh2, 2/(mh2-r)])
-Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[1/mh2, 2/(mh2-r), u/mh2, 2/(mh2-r)])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[1/mh2, 2/(mh2+r), u/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+t), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), 1/(s+t), 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r), 2/(mh2-r)])
+4*Hlog(1,[2/(mh2-r), u/mh2, 1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, u/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+t), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), 1/(s+t), 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r), 2/(mh2-r)])
+4*Hlog(1,[2/(mh2+r), u/mh2, 1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, u/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1/(s+t), 2/(mh2-r)])
+3*Hlog(1,[1-1/u, 1/(s+t), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[1-1/u, 1/(s+t), u/mh2, 2/(mh2-r)])
-4*Hlog(1,[1-1/u, u/mh2, 1/(s+t), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 1/(s+t), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 1/(s+t), 2/(mh2-r)])
+4*Hlog(1,[1-1/u, 1-1/u, 1/(s+t), 2/(mh2-r)])
+Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/mh2, 1/(s+t), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1-1/u, 1/(s+t), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1-1/u, 1/(s+t), 2/(mh2+r), 2/(mh2-r)])
)
+(15/(s+u)/u^2-5/s/u-16/(s+u)/u+8/mh2/t/u-1/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1])*ln(1-u)
+Hlog(1,[2/(mh2+r), 0, 1])*ln(1-u)
+1/6*Pi^2*Hlog(1,[2/(mh2-r), u/mh2])
+1/6*Pi^2*Hlog(1,[2/(mh2+r), u/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 0, 1])
+Hlog(1,[1-1/u, 2/(mh2-r), 1, u/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 0, 1])
+Hlog(1,[1-1/u, 2/(mh2+r), 1, u/mh2])
)
+(15/(s+u)/u^2+1/s/u-16/(s+u)/u+8/mh2/t/u-7/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+1/3*Pi^2*Hlog(1,[1-1/u, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, (s+t)/mh2])
)
+(15/(s+u)/u^2+3/s/u-16/(s+u)/u+8/mh2/t/u+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
+4*Hlog(1,[1/u, 0, (s+t)/mh2])*ln(1-u)
-4*Hlog(1,[1/u, 1/u, 0, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), u/mh2, 1, u/mh2])
-Hlog(1,[2/(mh2+r), u/mh2, 1, u/mh2])
+Hlog(1,[1-1/u, u/mh2, 1, u/mh2])
)
+(15/(s+u)/u^2-230/3/s/u-15/(s+u)/u+7/mh2/t/u+421/6/s/u^2+2/(s+u)^2/u+5/mh2/(s+u)/u+7/2/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r)])*ln(1-u)^2
)
+(15/(s+u)/u^2+35/9/s/u-16/(s+u)/u+8/mh2/t/u-89/9/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+1/3*Pi^2*Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+1/3*Pi^2*Hlog(1,[2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
)
+(15/(s+u)/u^2+71/9/s/u-16/(s+u)/u+8/mh2/t/u-125/9/s/u^2+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+1/3*Pi^2*Hlog(1,[1/u, 2/(mh2-r)])
+6*Hlog(1,[0, 1-1/u])*Hlog(1,[1/u, 2/(mh2-r)])
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2+r), 2/(mh2-r)])
+5*Hlog(1,[1/u, 2/(mh2-r)])*ln(1-u)^2
+1/2*Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(1-u)^2
-3*Hlog(1,[0, 1, 1-1/u])*ln(2-mh2+r)
-6*Hlog(1,[0, 1-1/u, 1])*ln(2-mh2+r)
+9*Hlog(1,[0, 1-1/u, 1-1/u])*ln(2-mh2+r)
-16*Hlog(1,[1/u, 1/u, 2/(mh2-r)])*ln(1-u)
-4*Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r)])*ln(1-u)
-4*Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
+6*Hlog(1,[(s+t)/mh2, 1/u, 2/(mh2-r)])*ln(1-u)
+2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
+2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
-6*Hlog(1,[1-1/u, 0, 1])*ln(2-mh2+r)
+6*Hlog(1,[1-1/u, 0, 1-1/u])*ln(2-mh2+r)
-1/6*ln(1-u)^3*ln(2-mh2+r)
-1/6*ln(1-u)*ln(2-mh2+r)^3
+1/2*ln(2)*ln(1-u)*ln(2-mh2+r)^2
-1/2*ln(2)^2*ln(1-u)*ln(2-mh2+r)
+16*Hlog(1,[1/u, 1/u, 1/u, 2/(mh2-r)])
+4*Hlog(1,[1/u, 1/u, 2/(mh2-r), 2/(mh2-r)])
+4*Hlog(1,[1/u, 1/u, 2/(mh2+r), 2/(mh2-r)])
-6*Hlog(1,[1/u, (s+t)/mh2, 1/u, 2/(mh2-r)])
-2*Hlog(1,[1/u, 2/(mh2-r), 1/u, 2/(mh2-r)])
-2*Hlog(1,[1/u, 2/(mh2+r), 1/u, 2/(mh2-r)])
-8*Hlog(1,[2/(mh2-r), 1/u, 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r), 2/(mh2-r)])
+6*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u, 2/(mh2-r)])
-8*Hlog(1,[2/(mh2+r), 1/u, 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r), 2/(mh2-r)])
+6*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u, 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
)
+(16/(s+u)/u^2-452/3/s/u-12/(s+u)/u+10/mh2/t/u+407/3/s/u^2-10/(s+u)^2/u+6/mh2/(s+u)/u+5/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 0, 1/u])*ln(1-u)
-Hlog(1,[1/u, 0, 0, 1/u])
)
+(17/(s+u)/u^2-17/s/u-20/(s+u)/u+10/mh2/t/u+12/s/u^2+8/mh2/(s+u)/u+5/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r)])*ln(-u)
)
+(17/(s+u)/u^2+143/3/s/u-20/(s+u)/u+10/mh2/t/u-158/3/s/u^2+8/mh2/(s+u)/u+5/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
+3*Hlog(1,[0, 1-1/u, 1-1/u])*ln(-u/(s+t))
+2*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
)
+(18/(s+u)/u^2+4/t/(s+t)/u+14/s/u-22/(s+u)/u+13/mh2/t/u-10/s/u^2-1/t/u^2+2/(s+u)^2/u+9/mh2/(s+u)/u-6/s/t/u)*(
+Hlog(1,[1/u, 0, (s+t)/mh2])
)
+(19/(s+u)/u^2+193/3/s/u-22/(s+u)/u+10/mh2/t/u-208/3/s/u^2+6/(s+u)^2/u+8/mh2/(s+u)/u+5/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, 0, (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, 2/(mh2+r)])
)
+(20/(s+u)/u^2-40/s/u-24/(s+u)/u+18/mh2/t/u+29/s/u^2+6/(s+u)^2/u+14/mh2/(s+u)/u+9/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[1-1/t, 1, 0, 1])
)
+(20/(s+u)/u^2+625/3/s/u-15/(s+u)/u-2/mh2/t/u-613/3/s/u^2+18/(s+u)^2/u-2/mh2/(s+u)/u-8/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1-1/u, 0, 0, 1])
)
+(21/(s+u)/u^2+143/3/s/u-28/(s+u)/u+14/mh2/t/u-152/3/s/u^2+8/(s+u)^2/u+12/mh2/(s+u)/u+7/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, (s+t)/mh2])
)
+(22/(s+u)/u^2-8/s/u-20/(s+u)/u+12/mh2/t/u-6/s/u^2-4/(s+u)^2/u+8/mh2/(s+u)/u+6/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1-1/u, 1, 1])
+Hlog(1,[2/(mh2+r), 1-1/u, 1, 1])
)
+(24/(s+u)/u^2-2/s/u-22/(s+u)/u+12/mh2/t/u-12/s/u^2-2/(s+u)^2/u+8/mh2/(s+u)/u+6/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
-Hlog(1,[1-1/mh2, 2/(mh2-r), 0, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 0, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1, 0, (s+t)/mh2])
)
+(26/(s+u)/u^2-8/t/(s+t)/u-50/s/u-20/(s+u)/u+8/mh2/t/u+34/s/u^2+4/mh2/(s+u)/u+4/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 1/t, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 0, 1/t, (s+u)/mh2])
)
+(26/(s+u)/u^2+4/t/(s+t)/u+128/3/s/u-24/(s+u)/u+12/mh2/t/u-170/3/s/u^2+8/mh2/(s+u)/u+6/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2+r), 2/(mh2+r)])
)
+(28/(s+u)/u^2+2/t/(s+t)/u-28/(s+u)/u+12/mh2/t/u-12/s/u^2+2/(s+u)^2/u+8/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/u])*ln(-u)
+Hlog(1,[2/(mh2+r), 1/u])*ln(-u)
)
+(30/(s+u)/u^2-40/s/u-32/(s+u)/u+16/mh2/t/u+28/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+1/3*Pi^2*Hlog(1,[2/(mh2-r), 1/t])
+1/3*Pi^2*Hlog(1,[2/(mh2+r), 1/t])
-2*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])*ln(1-t)
-2*Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[2/(mh2+r), 0, 2/(mh2-r)])*ln(1-t)
-2*Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])*ln(1-t)
+2*Hlog(1,[1/t, 2/(mh2-r), 0, 2/(mh2-r)])
+2*Hlog(1,[1/t, 2/(mh2-r), 0, 2/(mh2+r)])
+2*Hlog(1,[1/t, 2/(mh2+r), 0, 2/(mh2-r)])
+2*Hlog(1,[1/t, 2/(mh2+r), 0, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1/t])
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1/t])
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1/t])
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/t])
)
+(30/(s+u)/u^2-38/s/u-32/(s+u)/u+16/mh2/t/u+26/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
+4*Hlog(1,[1/t, 0, 2/(mh2-r)])*ln(1-t)
+4*Hlog(1,[1/t, 0, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, 0, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1/t, 0, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1/t, 0, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[1/t, 0, 2/(mh2+r), 2/(mh2+r)])
-4*Hlog(1,[1/t, 1/t, 0, 2/(mh2-r)])
-4*Hlog(1,[1/t, 1/t, 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, 2/(mh2-r)])
+4*Hlog(1,[1-1/u, 1-1/u, u/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1, u/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1, u/mh2, 2/(mh2-r)])
+Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), 2/(mh2-r)])
)
+(30/(s+u)/u^2-28/s/u-32/(s+u)/u+16/mh2/t/u+16/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+4*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, 2/(mh2-r)])
+4*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), 2/(mh2-r)])
)
+(30/(s+u)/u^2-24/s/u-34/(s+u)/u+18/mh2/t/u+13/s/u^2+4/(s+u)^2/u+14/mh2/(s+u)/u+9/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])*ln(1-u)
)
+(30/(s+u)/u^2+4/s/u-32/(s+u)/u+16/mh2/t/u-16/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/u, 0, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/u, 0, (s+t)/mh2])
)
+(30/(s+u)/u^2-334/3/s/u-32/(s+u)/u+16/mh2/t/u+298/3/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 1/u, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, 0, 1/u, 2/(mh2-r)])
)
+(30/(s+u)/u^2+140/3/s/u-32/(s+u)/u+16/mh2/t/u-176/3/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2])*ln(1-u)
+1/3*Pi^2*Hlog(1,[1/u, (s+t)/mh2])
+6*Hlog(1,[0, 1-1/u])*Hlog(1,[1/u, (s+t)/mh2])
-3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2-r), (s+t)/mh2])
-3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2+r), (s+t)/mh2])
+5*Hlog(1,[1/u, (s+t)/mh2])*ln(1-u)^2
-1/2*Hlog(1,[2/(mh2-r), (s+t)/mh2])*ln(1-u)^2
-1/2*Hlog(1,[2/(mh2+r), (s+t)/mh2])*ln(1-u)^2
-3*Hlog(1,[0, 1, 1-1/u])*ln(-u/(s+t))
+2*Hlog(1,[0, 2/(mh2-r), 1/u])*ln(1-u)
+2*Hlog(1,[0, 2/(mh2+r), 1/u])*ln(1-u)
-16*Hlog(1,[1/u, 1/u, (s+t)/mh2])*ln(1-u)
+4*Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+4*Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2])*ln(1-u)
+2*Hlog(1,[2/(mh2-r), 0, 1/u])*ln(1-u)
+2*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2])*ln(1-u)
+2*Hlog(1,[2/(mh2+r), 0, 1/u])*ln(1-u)
+2*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2])*ln(1-u)
-2*Hlog(1,[1/u, 0, 2/(mh2-r), 1/u])
-2*Hlog(1,[1/u, 0, 2/(mh2+r), 1/u])
+16*Hlog(1,[1/u, 1/u, 1/u, (s+t)/mh2])
-4*Hlog(1,[1/u, 1/u, 2/(mh2-r), (s+t)/mh2])
-4*Hlog(1,[1/u, 1/u, 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[1/u, 2/(mh2-r), 0, 1/u])
-2*Hlog(1,[1/u, 2/(mh2-r), 1/u, (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[1/u, 2/(mh2+r), 0, 1/u])
-2*Hlog(1,[1/u, 2/(mh2+r), 1/u, (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
-8*Hlog(1,[2/(mh2-r), 0, 1/u, 1/u])
-8*Hlog(1,[2/(mh2-r), 1/u, 1/u, (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r), (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 1/u])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 1/u])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
-8*Hlog(1,[2/(mh2+r), 0, 1/u, 1/u])
-8*Hlog(1,[2/(mh2+r), 1/u, 1/u, (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r), (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 1/u])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 1/u])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
)
+(30/(s+u)/u^2+256/3/s/u-32/(s+u)/u+16/mh2/t/u-292/3/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+3*Hlog(1,[0, 1/u, (s+t)/mh2, 1/u])
-3*Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, 1/u])
-3*Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, 1/u])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 1/u])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 1/u])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 1/u])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 1/u])
)
+(30/(s+u)/u^2+518/9/s/u-32/(s+u)/u+16/mh2/t/u-626/9/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2-r), 1/u])
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2+r), 1/u])
-6*Hlog(1,[0, 1-1/u])*ln(1-u)^2
+1/2*Hlog(1,[2/(mh2-r), 1/u])*ln(1-u)^2
+1/2*Hlog(1,[2/(mh2+r), 1/u])*ln(1-u)^2
-9*Hlog(1,[0, 0, 1-1/u])*ln(1-u)
+3/2*Hlog(1,[0, 1, 1-1/u])*ln(2)
+6*Hlog(1,[0, 1, 1-1/u])*ln(1-u)
+3*Hlog(1,[0, 1-1/u, 1])*ln(2)
-9/2*Hlog(1,[0, 1-1/u, 1-1/u])*ln(2)
-9*Hlog(1,[0, 1-1/u, 1-1/u])*ln(1-u)
-4*Hlog(1,[1/u, 2/(mh2-r), 1/u])*ln(1-u)
-4*Hlog(1,[1/u, 2/(mh2+r), 1/u])*ln(1-u)
-4*Hlog(1,[2/(mh2-r), 1/u, 1/u])*ln(1-u)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u])*ln(1-u)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u])*ln(1-u)
-4*Hlog(1,[2/(mh2+r), 1/u, 1/u])*ln(1-u)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u])*ln(1-u)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u])*ln(1-u)
+3*Hlog(1,[1-1/u, 0, 1])*ln(2)
-3*Hlog(1,[1-1/u, 0, 1-1/u])*ln(2)
-3*Hlog(1,[1-1/u, 0, 1-1/u])*ln(1-u)
+1/12*ln(2)*ln(1-u)^3
+1/12*ln(2)^3*ln(1-u)
-3/2*Hlog(1,[0, 1, 1, 1-1/u])
+9/2*Hlog(1,[0, 1, 1-1/u, 1-1/u])
-9/2*Hlog(1,[0, 1-1/u, 1-1/u, 1-1/u])
+4*Hlog(1,[1/u, 1/u, 2/(mh2-r), 1/u])
+4*Hlog(1,[1/u, 1/u, 2/(mh2+r), 1/u])
+4*Hlog(1,[1/u, 2/(mh2-r), 1/u, 1/u])
+4*Hlog(1,[1/u, 2/(mh2+r), 1/u, 1/u])
-2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r), 1/u])
-2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r), 1/u])
-2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r), 1/u])
-2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r), 1/u])
+Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r), 1/u])
+Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r), 1/u])
+Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r), 1/u])
+Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r), 1/u])
)
+(30/(s+u)/u^2+536/9/s/u-32/(s+u)/u+16/mh2/t/u-644/9/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+1/3*Pi^2*Hlog(1,[2/(mh2-r), 1/u])
+1/3*Pi^2*Hlog(1,[2/(mh2+r), 1/u])
-6*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, 1/u])
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1/u])
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1/u])
-6*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, 1/u])
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1/u])
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/u])
)
+(32/(s+u)/u^2-24/s/u-36/(s+u)/u+18/mh2/t/u+13/s/u^2+6/(s+u)^2/u+14/mh2/(s+u)/u+9/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
+4*Hlog(1,[1/u, 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, 0, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1/u, 0, 2/(mh2+r), 2/(mh2-r)])
-4*Hlog(1,[1/u, 1/u, 0, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1/u, 0, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1/u, 0, 2/(mh2-r)])
)
+(33/(s+u)/u^2+2/t/(s+t)/u-10/s/u-33/(s+u)/u+17/mh2/t/u-4/s/u^2-1/t/u^2-2/(s+u)^2/u+13/mh2/(s+u)/u+2/s/t/u)*(
+Hlog(1,[0, 1-1/(s+t)])*ln(-u)
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1])
)
+(34/(s+u)/u^2-38/s/u-36/(s+u)/u+16/mh2/t/u+26/s/u^2+12/mh2/(s+u)/u+8/s/t/u+8/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 2/(mh2-r), 1/t, (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), (s+u)/mh2])
)
+(43/(s+u)/u^2-59/s/u-44/(s+u)/u+22/mh2/t/u+40/s/u^2+4/(s+u)^2/u+16/mh2/(s+u)/u+11/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
+4*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
+4*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-4*Hlog(1,[1/t, 1/t, (s+u)/mh2, 2/(mh2-r)])
-4*Hlog(1,[1/t, 1/t, (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
)
+(43/(s+u)/u^2+95/3/s/u-44/(s+u)/u+22/mh2/t/u-152/3/s/u^2+4/(s+u)^2/u+16/mh2/(s+u)/u+11/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r), 2/(mh2-r)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
+4*Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
-4*Hlog(1,[1/u, 1/u, (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])
)
+(45/(s+u)/u^2-65/s/u-48/(s+u)/u+24/mh2/t/u+47/s/u^2+6/(s+u)^2/u+18/mh2/(s+u)/u+12/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
-2*Hlog(1,[1-1/t, 0, 0, 1-1/t])
+Hlog(1,[0, 1-1/t, 1, 1-1/t])
)
+(45/(s+u)/u^2-61/s/u-48/(s+u)/u+24/mh2/t/u+43/s/u^2+6/(s+u)^2/u+18/mh2/(s+u)/u+12/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[0, 1, 0, 1-1/t])
)
+(45/(s+u)/u^2+87/s/u-48/(s+u)/u+24/mh2/t/u-105/s/u^2+6/(s+u)^2/u+18/mh2/(s+u)/u+12/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[0, 1-1/u, 1, 1-1/u])
)
+(45/(s+u)/u^2+163/3/s/u-46/(s+u)/u+22/mh2/t/u-220/3/s/u^2+6/(s+u)^2/u+16/mh2/(s+u)/u+11/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 0, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, 2/(mh2+r)])
)
+(45/(s+u)/u^2+257/3/s/u-48/(s+u)/u+24/mh2/t/u-311/3/s/u^2+6/(s+u)^2/u+18/mh2/(s+u)/u+12/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[0, 1, 0, 1-1/u])
)
+(47/(s+u)/u^2-67/s/u-52/(s+u)/u+26/mh2/t/u+50/s/u^2+8/(s+u)^2/u+20/mh2/(s+u)/u+13/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*ln(2)^2
)
+(47/(s+u)/u^2-65/s/u-52/(s+u)/u+26/mh2/t/u+48/s/u^2+8/(s+u)^2/u+20/mh2/(s+u)/u+13/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2+r), 2/(mh2-r)])
+1/2*Hlog(1,[0, 1-1/t])*ln(2-mh2-r)^2
+1/2*Hlog(1,[0, 1-1/t])*ln(2-mh2+r)^2
-6*Hlog(1,[0, 1-1/t, 1-1/t])*ln(2)
+3*Hlog(1,[0, 1-1/t, 1-1/t])*ln(2-mh2-r)
+3*Hlog(1,[0, 1-1/t, 1-1/t])*ln(2-mh2+r)
-Hlog(1,[0, 1-1/t])*ln(2)*ln(2-mh2-r)
-Hlog(1,[0, 1-1/t])*ln(2)*ln(2-mh2+r)
)
+(48/(s+u)/u^2-101/s/u-51/(s+u)/u+28/mh2/t/u+70/s/u^2-2/(s+u)^2/u+20/mh2/(s+u)/u+21/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 1/t, 2/(mh2+r)])
)
+(48/(s+u)/u^2-93/s/u-51/(s+u)/u+28/mh2/t/u+62/s/u^2-2/(s+u)^2/u+20/mh2/(s+u)/u+21/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1/t, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1/t, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1/t, 0, 2/(mh2+r)])
)
+(51/(s+u)/u^2-69/s/u-60/(s+u)/u+30/mh2/t/u+54/s/u^2+24/mh2/(s+u)/u+15/s/t/u+12/(s+u)^2/u-3*mh2/s/u^2-6/(t+u)^2)*(
+2*Hlog(1,[0, 1, 1-1/t])*ln(2)
-Hlog(1,[0, 1, 1-1/t])*ln(2-mh2-r)
-Hlog(1,[0, 1, 1-1/t])*ln(2-mh2+r)
+4*Hlog(1,[0, 1-1/t, 1])*ln(2)
-2*Hlog(1,[0, 1-1/t, 1])*ln(2-mh2-r)
-2*Hlog(1,[0, 1-1/t, 1])*ln(2-mh2+r)
)
+(54/(s+u)/u^2+262/3/s/u-56/(s+u)/u+30/mh2/t/u-337/3/s/u^2+2/(s+u)^2/u+22/mh2/(s+u)/u+15/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2-r), 1/u])
+Hlog(1,[0, 0, 2/(mh2+r), 1/u])
)
+(58/(s+u)/u^2-32/s/u-60/(s+u)/u+30/mh2/t/u+7/s/u^2+6/(s+u)^2/u+22/mh2/(s+u)/u+15/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
-Hlog(1,[1-1/u, u/mh2, 1, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), u/mh2, 1, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), u/mh2, 1, 2/(mh2-r)])
)
+(59/(s+u)/u^2-182/s/u-75/(s+u)/u+48/mh2/t/u+151/s/u^2+8/(s+u)^2/u+38/mh2/(s+u)/u+31/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2+r), 1])
)
+(60/(s+u)/u^2-40/s/u-64/(s+u)/u+32/mh2/t/u+16/s/u^2+8/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[1-1/u, 1, 2/(mh2-r), u/mh2])
+Hlog(1,[1-1/u, 1, 2/(mh2+r), u/mh2])
)
+(60/(s+u)/u^2+182/3/s/u-64/(s+u)/u+32/mh2/t/u-254/3/s/u^2+8/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 1/u])*ln(1-u)^2
)
+(62/(s+u)/u^2+524/3/s/u-68/(s+u)/u+34/mh2/t/u-593/3/s/u^2+10/(s+u)^2/u+26/mh2/(s+u)/u+17/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 1/u, 1/u, (s+t)/mh2])
)
+(65/(s+u)/u^2+294/s/u-63/(s+u)/u+22/mh2/t/u-308/s/u^2+24/(s+u)^2/u+16/mh2/(s+u)/u+4/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 1-1/u, 0, 1])
)
+(66/(s+u)/u^2+572/3/s/u-76/(s+u)/u+38/mh2/t/u-635/3/s/u^2+14/(s+u)^2/u+30/mh2/(s+u)/u+19/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, 1/u, (s+t)/mh2, (s+t)/mh2])
)
+(70/(s+u)/u^2-86/s/u-72/(s+u)/u+30/mh2/t/u+61/s/u^2+6/(s+u)^2/u+22/mh2/(s+u)/u+15/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[1-1/t, 0, 0, 1])
)
+(71/(s+u)/u^2-101/s/u-72/(s+u)/u+36/mh2/t/u+69/s/u^2+6/(s+u)^2/u+26/mh2/(s+u)/u+18/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+Hlog(1,[1/t, 2/(mh2-r)])*ln(1-t)^2
+Hlog(1,[1/t, 2/(mh2+r)])*ln(1-t)^2
)
+(82/(s+u)/u^2-118/s/u-80/(s+u)/u+40/mh2/t/u+78/s/u^2+4/(s+u)^2/u+28/mh2/(s+u)/u+20/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, 1/t, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 1/t, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 1/t, 2/(mh2-r)])
-Hlog(1,[1/t, (s+u)/mh2, 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, 2/(mh2+r)])
)
+(82/(s+u)/u^2-114/s/u-80/(s+u)/u+40/mh2/t/u+74/s/u^2+4/(s+u)^2/u+28/mh2/(s+u)/u+20/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, 2/(mh2+r)])
)
+(88/(s+u)/u^2+524/3/s/u-92/(s+u)/u+46/mh2/t/u-635/3/s/u^2+10/(s+u)^2/u+34/mh2/(s+u)/u+23/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r), 1/u])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 2/(mh2+r), 1/u])*ln(1-u)
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u])*ln(1-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r), 1/u])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r), 1/u])
-Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2, 1/u])
-Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1/u])
)
+(90/(s+u)/u^2-34/s/u-96/(s+u)/u+48/mh2/t/u-2/s/u^2+12/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
-Hlog(1,[1-1/u, u/mh2, 1-1/u, u/mh2])
+Hlog(1,[2/(mh2-r), 1, 1-1/u, u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, u/mh2])
+Hlog(1,[2/(mh2+r), 1, 1-1/u, u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, u/mh2])
)
+(90/(s+u)/u^2+124/3/s/u-90/(s+u)/u+42/mh2/t/u-241/3/s/u^2+12/(s+u)^2/u+30/mh2/(s+u)/u+21/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[0, 1-1/u])
)
+(90/(s+u)/u^2+554/3/s/u-96/(s+u)/u+48/mh2/t/u-662/3/s/u^2+12/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[0, 1-1/u])*Hlog(1,[(s+t)/mh2, 1/u])
)
+(92/(s+u)/u^2+548/3/s/u-100/(s+u)/u+50/mh2/t/u-653/3/s/u^2+14/(s+u)^2/u+38/mh2/(s+u)/u+25/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, (s+t)/mh2, 1/u])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1/u])
)
+(98/(s+u)/u^2-134/s/u-112/(s+u)/u+56/mh2/t/u+102/s/u^2+20/(s+u)^2/u+44/mh2/(s+u)/u+28/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, 2/(mh2-r)])
+Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, 2/(mh2+r)])
)
+(100/(s+u)/u^2-128/s/u-104/(s+u)/u+46/mh2/t/u+91/s/u^2+10/(s+u)^2/u+34/mh2/(s+u)/u+23/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[0, 0, 1-1/t, 1])
)
+(114/(s+u)/u^2+268/3/s/u-116/(s+u)/u+58/mh2/t/u-421/3/s/u^2+10/(s+u)^2/u+42/mh2/(s+u)/u+29/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+Hlog(1,[0, 1-1/u, 1])*ln(-u/(s+t))
)
+(115/(s+u)/u^2-147/s/u-120/(s+u)/u+54/mh2/t/u+104/s/u^2+12/(s+u)^2/u+40/mh2/(s+u)/u+27/s/t/u-7*mh2/s/u^2-14/(t+u)^2)*(
+Hlog(1,[0, 1-1/t, 0, 1])
)
+(116/(s+u)/u^2+268/3/s/u-120/(s+u)/u+60/mh2/t/u-418/3/s/u^2+12/(s+u)^2/u+44/mh2/(s+u)/u+30/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+Hlog(1,[1-1/u, 0, 1])*ln(-u/(s+t))
)
+(120/(s+u)/u^2+270/s/u-128/(s+u)/u+64/mh2/t/u-318/s/u^2+16/(s+u)^2/u+48/mh2/(s+u)/u+32/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 1/u])
)
+(120/(s+u)/u^2+316/3/s/u-128/(s+u)/u+64/mh2/t/u-460/3/s/u^2+16/(s+u)^2/u+48/mh2/(s+u)/u+32/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+Hlog(1,[0, 1/u, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, 0, 1/u, (s+t)/mh2])
)
+(120/(s+u)/u^2+1006/3/s/u-128/(s+u)/u+64/mh2/t/u-1150/3/s/u^2+16/(s+u)^2/u+48/mh2/(s+u)/u+32/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1/u, 1/u])
+Hlog(1,[0, 2/(mh2+r), 1/u, 1/u])
)
+(129/(s+u)/u^2+359/3/s/u-130/(s+u)/u+64/mh2/t/u-533/3/s/u^2+12/(s+u)^2/u+46/mh2/(s+u)/u+32/s/t/u-9*mh2/s/u^2-18/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2+r)])*ln(1-u)
)
+(134/(s+u)/u^2+263/s/u-142/(s+u)/u+71/mh2/t/u-635/2/s/u^2+17/(s+u)^2/u+53/mh2/(s+u)/u+71/2/s/t/u-9*mh2/s/u^2-18/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 1/u])*ln(1-u)^2
)
+(150/(s+u)/u^2+572/3/s/u-160/(s+u)/u+80/mh2/t/u-752/3/s/u^2+20/(s+u)^2/u+60/mh2/(s+u)/u+40/s/t/u-10*mh2/s/u^2-20/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, 1/u, (s+t)/mh2])
)
+(180/(s+u)/u^2-248/s/u-192/(s+u)/u+96/mh2/t/u+176/s/u^2+24/(s+u)^2/u+72/mh2/(s+u)/u+48/s/t/u-12*mh2/s/u^2-24/(t+u)^2)*(
+Hlog(1,[0, 0, 1, 1-1/t])
)
+(180/(s+u)/u^2+344/s/u-192/(s+u)/u+96/mh2/t/u-416/s/u^2+24/(s+u)^2/u+72/mh2/(s+u)/u+48/s/t/u-12*mh2/s/u^2-24/(t+u)^2)*(
+Hlog(1,[0, 0, 1, 1-1/u])
)
+(182/(s+u)/u^2+280/s/u-196/(s+u)/u+98/mh2/t/u-351/s/u^2+26/(s+u)^2/u+74/mh2/(s+u)/u+49/s/t/u-12*mh2/s/u^2-24/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 1/u, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, (s+t)/mh2])
)
+(186/(s+u)/u^2-2218/9/s/u-184/(s+u)/u+96/mh2/t/u+1390/9/s/u^2+4/(s+u)^2/u+68/mh2/(s+u)/u+48/s/t/u-14*mh2/s/u^2-28/(t+u)^2)*(
+Zeta(3)*ln(2)
)
+(219/(s+u)/u^2+277/s/u-228/(s+u)/u+114/mh2/t/u-370/s/u^2+24/(s+u)^2/u+84/mh2/(s+u)/u+57/s/t/u-15*mh2/s/u^2-30/(t+u)^2)*(
+Hlog(1,[0, 0, 1-1/u])*ln(-u/(s+t))
)
+(240/(s+u)/u^2-142/s/u-256/(s+u)/u+128/mh2/t/u+46/s/u^2+32/(s+u)^2/u+96/mh2/(s+u)/u+64/s/t/u-16*mh2/s/u^2-32/(t+u)^2)*(
+Hlog(1,[1-1/u, 1-1/u, 1-1/u, u/mh2])
)
+(480/(s+u)/u^2-654/s/u-512/(s+u)/u+256/mh2/t/u+462/s/u^2+64/(s+u)^2/u+192/mh2/(s+u)/u+128/s/t/u-32*mh2/s/u^2-64/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t, 1/t, 1/t])
+Hlog(1,[2/(mh2+r), 1/t, 1/t, 1/t])
)
+(480/(s+u)/u^2+8450/9/s/u-512/(s+u)/u+256/mh2/t/u-10178/9/s/u^2+64/(s+u)^2/u+192/mh2/(s+u)/u+128/s/t/u-32*mh2/s/u^2-64/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/u, 1/u, 1/u])
+Hlog(1,[2/(mh2+r), 1/u, 1/u, 1/u])
)
+(-133/2/(s+u)/u^2-79/2/s/u+70/(s+u)/u-35/mh2/t/u+67/s/u^2-8/(s+u)^2/u-26/mh2/(s+u)/u-35/2/s/t/u+9/2*mh2/s/u^2+9/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r)])*ln(1-u)^2
)
+(-129/2/(s+u)/u^2+181/2/s/u+66/(s+u)/u-33/mh2/t/u-62/s/u^2-6/(s+u)^2/u-24/mh2/(s+u)/u-33/2/s/t/u+9/2*mh2/s/u^2+9/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, 2/(mh2-r)])*ln(1-t)^2
+Hlog(1,[(s+u)/mh2, 2/(mh2+r)])*ln(1-t)^2
)
+(-85/2/(s+u)/u^2-971/18/s/u+136/3/(s+u)/u-68/3/mh2/t/u+1277/18/s/u^2-17/3/(s+u)^2/u-17/mh2/(s+u)/u-34/3/s/t/u+17/6*mh2/s/u^2+17/3/(t+u)^2)*(
+ln(-u/(s+t))*ln(1-u)^3
)
+(-41/12/(s+u)/u^2+1015/108/s/u+19/6/(s+u)/u-3/2/mh2/t/u-413/54/s/u^2-1/6/(s+u)^2/u-1/mh2/(s+u)/u-3/4/s/t/u+1/4*mh2/s/u^2+1/2/(t+u)^2)*(
+Pi^2*ln(2-mh2-r)^2
-2*Pi^2*ln(2)*ln(2-mh2-r)
)
+(-37/2/(s+u)/u^2+3/2/s/u+18/(s+u)/u-10/mh2/t/u+17/2/s/u^2+1/(s+u)^2/u-7/mh2/(s+u)/u-5/s/t/u+3/2*mh2/s/u^2+3/(t+u)^2)*(
+Hlog(1,[0, 1-1/(s+t)])*ln(2)^2
+ln(2)^2*ln(-u)*ln(1-s-t)
-Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2)^2
-1/2*ln(2)^2*ln(1-s-t)^2
)
+(-26/3/(s+u)/u^2-2/3/s/u+9/(s+u)/u-4/mh2/t/u+13/3/s/u^2-2/3/(s+u)^2/u-8/3/mh2/(s+u)/u-1/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Hlog(1,[1-1/(s+t), 1/u])*ln(-u)
+4*Hlog(1,[0, u/(1+u)])*ln(1-u)
+2*Hlog(1,[u/(1+u), 1-1/u])*ln(1-u)
-2*Hlog(1,[1-1/u, u/(1+u)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1/u])*ln(1-u)
-ln(-u)^2*ln(1-u)
-2*Hlog(1,[0, u/(1+u), 1-1/u])
-6*Hlog(1,[u/(1+u), 1, 1-1/u])
+4*Hlog(1,[u/(1+u), u/(1+u), 1-1/u])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1/u])
-2*Hlog(1,[1-1/u, u/(1+u), 1-1/u])
+Hlog(1,[1/u, 1-1/(s+t), 1/u])
+Hlog(1,[u/(1+u), 0, 1-1/u])
+Hlog(1,[u/(1+u), 1-1/u, 1-1/u])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1/u])
)
+(-25/6/(s+u)/u^2-149/18/s/u+7/(s+u)/u-4/mh2/t/u+143/18/s/u^2-2/(s+u)^2/u-11/3/mh2/(s+u)/u-2/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+ln(-u/(s+t))^3*ln(1-u)
)
+(-21/2/(s+u)/u^2+19/2/s/u+12/(s+u)/u-5/mh2/t/u-7/s/u^2-4/(s+u)^2/u-4/mh2/(s+u)/u-5/2/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(1-t)^2
+Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(1-t)^2
)
+(-19/6/(s+u)/u^2+1/3/s/u+17/6/(s+u)/u-2/mh2/t/u+2/s/u^2+7/6/(s+u)^2/u-4/3/mh2/(s+u)/u-1/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*ln(1-mh2)^2
)
+(-17/12/(s+u)/u^2+845/108/s/u+3/2/(s+u)/u-2/3/mh2/t/u-791/108/s/u^2-1/2/mh2/(s+u)/u-1/3/s/t/u-1/3/(s+u)^2/u+1/12*mh2/s/u^2+1/6/(t+u)^2)*(
+ln(2)^4
)
+(-13/2/(s+u)/u^2+2/t/(s+t)/u+37/2/s/u+9/(s+u)/u-6/mh2/t/u-33/2/s/u^2-5/mh2/(s+u)/u-3/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*ln(-t/(s+u))^2
)
+(-11/2/(s+u)/u^2-5/2/s/u+5/(s+u)/u-3/mh2/t/u+6/s/u^2+1/(s+u)^2/u-2/mh2/(s+u)/u-3/2/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Hlog(1,[0, 1-1/(s+t)])*ln(2-mh2-r)^2
+ln(2)*ln(1-s-t)^2*ln(2-mh2-r)
+ln(-u)*ln(1-s-t)*ln(2-mh2-r)^2
-Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2-mh2-r)^2
-1/2*ln(1-s-t)^2*ln(2-mh2-r)^2
-2*Hlog(1,[0, 1-1/(s+t)])*ln(2)*ln(2-mh2-r)
+2*Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2)*ln(2-mh2-r)
-2*ln(2)*ln(-u)*ln(1-s-t)*ln(2-mh2-r)
-2*Hlog(1,[0, 1/u, 0, (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), u/mh2, u/mh2, 1])
+2*Hlog(1,[2/(mh2+r), u/mh2, u/mh2, 1])
-2*Hlog(1,[1-1/u, u/mh2, u/mh2, 1])
)
+(-11/3/(s+u)/u^2-1/s/u+8/3/(s+u)/u-4/3/mh2/t/u+11/3/s/u^2+2/3/(s+u)^2/u-2/3/mh2/(s+u)/u-2/3/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*ln(2)*ln(1-mh2)
)
+(-11/6/(s+u)/u^2+11/6/s/u+2/(s+u)/u-4/3/mh2/t/u-5/6/s/u^2+1/3/(s+u)^2/u-1/mh2/(s+u)/u-2/3/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+Pi^2*Hlog(1,[0, 1-1/t])
)
+(-11/12/(s+u)/u^2-1/6/s/u+1/4/mh2/t/u+25/12/s/u^2-1/4/t/u^2-2/3/(s+u)^2/u+7/12/mh2/(s+u)/u-3/4/s/t/u+7/12*mh2/s/u^2+7/6/(t+u)^2)*(
+ln(1-u)*ln(1-s-t)^2
)
+(-7/2/(s+u)/u^2-289/18/s/u+14/3/(s+u)/u-7/3/mh2/t/u+149/9/s/u^2-4/3/(s+u)^2/u-2/mh2/(s+u)/u-7/6/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+Pi^2*Hlog(1,[2/(mh2-r), (s+t)/mh2])
+Pi^2*Hlog(1,[2/(mh2+r), (s+t)/mh2])
)
+(-5/2/(s+u)/u^2+1/(s+u)/u-1/2/mh2/t/u-1/2/s/u^2+1/2/t/u^2+2/(s+u)^2/u-1/2/mh2/(s+u)/u-11/2/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 1-1/t, 1])
)
+(-4/3/(s+u)/u^2+481/108/s/u+17/12/(s+u)/u-2/3/mh2/t/u-427/108/s/u^2-1/4/(s+u)^2/u-1/2/mh2/(s+u)/u-1/3/s/t/u+1/12*mh2/s/u^2+1/6/(t+u)^2)*(
+ln(2-mh2+r)^4
-4*ln(2)*ln(2-mh2+r)^3
+6*ln(2)^2*ln(2-mh2+r)^2
-4*ln(2)^3*ln(2-mh2+r)
)
+(-3/2/(s+u)/u^2-3/2/mh2/(s+u)/u-3/2/mh2/t/u-1/2/t/u^2-3/2*mh2/s/u^2+7/s/u-9/2/s/u^2-5/2/s/t/u+2/(s+u)/u-1/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, u/mh2])
+Hlog(1,[2/(mh2+r), 0, u/mh2])
)
+(2/3/(s+u)/u^2+25/s/u+19/3/(s+u)/u-4/mh2/t/u-22/s/u^2+2/3/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 1/t])*ln(-u)
)
+(4/3/(s+u)/u^2+7/6/s/u-1/6/(s+u)/u-2/3/mh2/t/u-2/3/s/u^2+1/(s+u)^2/u-2/3/mh2/(s+u)/u-3/2/s/t/u-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+Pi^2*ln(1-t)*ln(1-u)
)
+(4/3/(s+u)/u^2+31/6/s/u-1/6/(s+u)/u-2/3/mh2/t/u-14/3/s/u^2+1/(s+u)^2/u-2/3/mh2/(s+u)/u-3/2/s/t/u-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+ln(-u/t)^3*ln(1-u)
)
+(9/4/(s+u)/u^2+41/12/s/u-2/(s+u)/u-1/2/mh2/t/u-1/2/s/u^2-1/2/mh2/(s+u)/u-23/12/s/t/u+1/(s+u)^2/u-1/4*mh2/s/u^2-1/2/(t+u)^2)*(
+ln(1-t)*ln(2-mh2-r)^2
+ln(1-t)*ln(2-mh2+r)^2
+2*ln(2)^2*ln(1-t)
-2*ln(2)*ln(1-t)*ln(2-mh2-r)
-2*ln(2)*ln(1-t)*ln(2-mh2+r)
)
+(11/2/(s+u)/u^2-1/2/s/u-4/(s+u)/u+2/mh2/t/u-7/2/s/u^2-1/(s+u)^2/u+1/mh2/(s+u)/u+1/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[1-1/(s+t), (s+t)/mh2])*ln(-u)^2
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1, (s+t)/mh2])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1, (s+t)/mh2])
)
+(11/4/(s+u)/u^2+259/36/s/u-3/(s+u)/u+2/mh2/t/u-313/36/s/u^2-1/2/(s+u)^2/u+3/2/mh2/(s+u)/u+1/s/t/u-1/4*mh2/s/u^2-1/2/(t+u)^2)*(
+ln(2)^2*ln(1-u)^2
-2/3*Pi^2*ln(2)*ln(1-u)
)
+(22/3/(s+u)/u^2+2/3/s/u-6/(s+u)/u+10/3/mh2/t/u-17/3/s/u^2-4/3/(s+u)^2/u+2/mh2/(s+u)/u+5/3/s/t/u-2/3*mh2/s/u^2-4/3/(t+u)^2)*(
+ln(2)^3*ln(-u)
-ln(2)^3*ln(1-mh2)
)
+(33/2/(s+u)/u^2+247/6/s/u-18/(s+u)/u+12/mh2/t/u-301/6/s/u^2-3/(s+u)^2/u+9/mh2/(s+u)/u+6/s/t/u-3/2*mh2/s/u^2-3/(t+u)^2)*(
+Hlog(1,[0, 1-1/u])*ln(2)^2
)
+(37/6/(s+u)/u^2-11/6/s/u-17/3/(s+u)/u+3/mh2/t/u-5/3/s/u^2-1/3/(s+u)^2/u+2/mh2/(s+u)/u+3/2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+ln(1-mh2)*ln(2-mh2+r)^3
-ln(-u)*ln(2-mh2+r)^3
-3*ln(2)*ln(1-mh2)*ln(2-mh2+r)^2
+3*ln(2)*ln(-u)*ln(2-mh2+r)^2
+3*ln(2)^2*ln(1-mh2)*ln(2-mh2+r)
-3*ln(2)^2*ln(-u)*ln(2-mh2+r)
)
+(57/4/(s+u)/u^2+1165/36/s/u-185/12/(s+u)/u+91/12/mh2/t/u-2717/72/s/u^2+7/3/(s+u)^2/u+23/4/mh2/(s+u)/u+91/24/s/t/u-11/12*mh2/s/u^2-11/6/(t+u)^2)*(
+ln(1-u)^4
)
+(68/3/(s+u)/u^2+2/3/s/u-23/(s+u)/u+10/mh2/t/u-31/3/s/u^2+5/3/(s+u)^2/u+20/3/mh2/(s+u)/u+5/2/s/t/u-5/6*mh2/s/u^2-5/3/(t+u)^2)*(
+ln(-u)*ln(1-u)^2
)
+(125/8/(s+u)/u^2-523/24/s/u-50/3/(s+u)/u+25/3/mh2/t/u+373/24/s/u^2+25/12/(s+u)^2/u+25/4/mh2/(s+u)/u+25/6/s/t/u-25/24*mh2/s/u^2-25/12/(t+u)^2)*(
+ln(1-t)^4
)
+(-4/t/(s+t)/u+17/s/u+7/(s+u)/u-4/mh2/t/u-14/s/u^2-2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1/t, 0, 0, (s+u)/mh2])
)
+(-2/t/(s+t)/u+21/s/u+11/(s+u)/u-8/mh2/t/u-20/s/u^2-2/(s+u)^2/u-8/mh2/(s+u)/u-11/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 0, (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), 0, (s+u)/mh2])
)
+(8/mh2/(s+u)/u-16/(s+u)/u+8/mh2/t/u-14/s/u+4/s/t/u+8/(s+u)^2/u+8/(s+u)/u^2-18/mh2/u^2+18/s/u^2-18/mh2/(s+t)/u+18/(s+t)/u)*(
+Hlog(1,[(s+t)/mh2, 1-1/(s+t), 1])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), 1])
-Hlog(1,[1-1/mh2, 1, 1-1/(s+t), 1])
+Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), 1])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1])
+Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), 1])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1])
)
+(-5/2/mh2/(s+u)/u+2/(s+u)^2/u-9/2/s/u^2+6/s/u-5/2/s/t/u-1/2/(s+u)/u^2+1/2/t/u^2+2/(s+u)/u-5/2/mh2/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[0, -u/s])*ln((-t*u+rtus-s+u)/u)
+Hlog(1,[0, -u/s])*ln(-(t*u+rtus+s-u)/u)
+Hlog(1,[0, 2*u/(t*u-rtus+s+u)])*ln(1-t)
+Hlog(1,[0, 2*u/(t*u+rtus+s+u)])*ln(1-t)
+Hlog(1,[1/t, 2*u/(t*u-rtus+s+u)])*ln((-1+mh2)/u)
+Hlog(1,[1/t, 2*u/(t*u+rtus+s+u)])*ln((-1+mh2)/u)
+Hlog(1,[2/(mh2-r), 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
+Hlog(1,[1-1/u, 2*u/(t*u-rtus+s+u)])*ln((-1+mh2)/u)
+Hlog(1,[1-1/u, 2*u/(t*u-rtus+s+u)])*ln(1-t)
+Hlog(1,[1-1/u, 2*u/(t*u+rtus+s+u)])*ln((-1+mh2)/u)
+Hlog(1,[1-1/u, 2*u/(t*u+rtus+s+u)])*ln(1-t)
+ln(u/(s+u))*ln((-t*u+rtus-s+u)/u)*ln(1-t)
+ln(u/(s+u))*ln(-(t*u+rtus+s-u)/u)*ln(1-t)
+2*Hlog(1,[0, u/mh2])*ln(1-mh2)
-2*Hlog(1,[0, -u/s])*ln(2)
+2*Hlog(1,[0, -u/(s+t)])*ln(-u/(s+t))
-Hlog(1,[0, 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
-Hlog(1,[0, 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
+2*Hlog(1,[1/(s+t), u/mh2])*ln((-1+mh2)/u)
-Hlog(1,[1/(s+t), 2*u/(t*u-rtus+s+u)])*ln((-1+mh2)/u)
-Hlog(1,[1/(s+t), 2*u/(t*u+rtus+s+u)])*ln((-1+mh2)/u)
+2*Hlog(1,[u/(1-s-t), -u/s])*ln(2)
-Hlog(1,[u/(1-s-t), -u/s])*ln((-t*u+rtus-s+u)/u)
-Hlog(1,[u/(1-s-t), -u/s])*ln(-(t*u+rtus+s-u)/u)
-2*Hlog(1,[u/(1-s-t), -u/(s+t)])*ln(-u/(s+t))
-2*Hlog(1,[2/(mh2-r), u/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2*u/(t*u-rtus+s+u)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2*u/(t*u+rtus+s+u)])*ln(1-t)
-2*Hlog(1,[2/(mh2+r), u/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2*u/(t*u-rtus+s+u)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2*u/(t*u+rtus+s+u)])*ln(1-t)
-2*Hlog(1,[1-1/u, u/mh2])*ln((-1+mh2)/u)
+2*Hlog(1,[1-1/u, u/mh2])*ln(1-mh2)
-Hlog(1,[1-1/u, 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
-Hlog(1,[1-1/u, 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
+2*ln(2)*ln(u/(s+u))*ln(1-mh2)
-2*ln(2)*ln(u/(s+u))*ln(1-t)
-2*ln(u/mh2)*ln(-u/(s+t))*ln(1-mh2)
-ln(u/(s+u))*ln((-t*u+rtus-s+u)/u)*ln(1-mh2)
-ln(u/(s+u))*ln(-(t*u+rtus+s-u)/u)*ln(1-mh2)
-2*Hlog(1,[1/mh2, 0, u/mh2])
-Hlog(1,[1/mh2, 1/t, 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/mh2, 1/t, 2*u/(t*u+rtus+s+u)])
-2*Hlog(1,[1/mh2, 1/(s+t), u/mh2])
+2*Hlog(1,[1/mh2, 2/(mh2-r), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2-r), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/mh2, 2/(mh2-r), 2*u/(t*u+rtus+s+u)])
+2*Hlog(1,[1/mh2, 2/(mh2+r), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/mh2, 2/(mh2+r), 2*u/(t*u+rtus+s+u)])
-Hlog(1,[1/t, 0, 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/t, 0, 2*u/(t*u+rtus+s+u)])
-Hlog(1,[1/t, 1-1/u, 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/t, 1-1/u, 2*u/(t*u+rtus+s+u)])
+2*Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2*u/(t*u+rtus+s+u)])
+2*Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2*u/(t*u+rtus+s+u)])
-Hlog(1,[1-1/u, 1/t, 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1-1/u, 1/t, 2*u/(t*u+rtus+s+u)])
-2*Hlog(1,[1-1/u, 1/(s+t), u/mh2])
-Hlog(1,[1-1/u, 1-1/u, 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1-1/u, 1-1/u, 2*u/(t*u+rtus+s+u)])
+Hlog(1,[1/mh2, 0, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1/mh2, 0, 2*u/(t*u+rtus+s+u)])
+Hlog(1,[1/mh2, 1/(s+t), 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1/mh2, 1/(s+t), 2*u/(t*u+rtus+s+u)])
+Hlog(1,[1/t, 2/(mh2-r), 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1/t, 2/(mh2-r), 2*u/(t*u+rtus+s+u)])
+Hlog(1,[1/t, 2/(mh2+r), 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1/t, 2/(mh2+r), 2*u/(t*u+rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1/t, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1/t, 2*u/(t*u+rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1-1/u, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1-1/u, 2*u/(t*u+rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1/t, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1/t, 2*u/(t*u+rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1-1/u, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1-1/u, 2*u/(t*u+rtus+s+u)])
+Hlog(1,[1-1/u, 1/(s+t), 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1-1/u, 1/(s+t), 2*u/(t*u+rtus+s+u)])
)
+(-8/(s+u)^2/u-8/s/u^2-24/(s+u)/u^2-11/mh2/(s+u)/u+37/(s+u)/u-11/mh2/t/u+4/3/s/u+26/3/s/t/u+1/t/u^2-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 0, 1-1/t])
)
+(-4/(s+u)^2/u-2/s/u^2+3/s/u-1/s/t/u-1/t/u^2-1/mh2/(s+u)/u-1/mh2/t/u-1/(s+u)/u^2+4/(s+u)/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[u/(t+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, u/(t+u), (s+u)/mh2])
-Hlog(1,[1-1/u, 1, (s+u)/mh2])
-Hlog(1,[1-1/u, 1/t, (s+u)/mh2])
-Hlog(1,[1-1/u, u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2])
)
+(-4/(s+u)^2/u-24/(s+u)/u^2+3/mh2/(s+u)/u+23/(s+u)/u+3/mh2/t/u-11/s/u^2-19/3/s/u+46/3/s/t/u+1/t/u^2-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 1-1/t, 1])
)
+(4/(s+u)^2/u-13/2/s/u^2-23/2/mh2/(s+u)/u-41/2/(s+u)/u^2+24/(s+u)/u-27/2/mh2/t/u+13/s/u-11/2/s/t/u+3/2/t/u^2-3/2*mh2/s/u^2-3/(t+u)^2)*(
+Hlog(1,[0, 1-1/(s+t)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1])
+Hlog(1,[1/u, 0, 1])
+Hlog(1,[1/u, 1-1/(s+t), 1])
)
+(1/3/(s+u)^2/u+77/18/s/u^2-7/3/mh2/(s+u)/u-3/2/(s+u)/u^2+7/2/(s+u)/u-8/3/mh2/t/u-28/9/s/u-5/2/s/t/u-2/mh2/u^2-2/mh2/(s+t)/u+2/(s+t)/u)*(
+Pi^2*Hlog(1,[0, 1-1/u])
)
+(4/3/(s+u)^2/u-31/3/s/u^2-4/(s+u)/u^2-7/6/mh2/(s+u)/u+11/2/(s+u)/u-7/6/mh2/t/u+74/9/s/u+4/9/s/t/u+1/6/t/u^2-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+ln(1-t)^3
)
+(-18/s/u^2-8/mh2/(s+u)/u+16/(s+u)/u-8/mh2/t/u+14/s/u-4/s/t/u-8/(s+u)^2/u-8/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+Hlog(1,[1/u, 0, 1])*ln(1-u)
-Hlog(1,[1/u, 1/u, 0, 1])
)
+(-18/s/u^2+27/s/u-11/s/t/u-5/mh2/(s+u)/u+4/(s+u)^2/u-1/(s+u)/u^2+1/t/u^2+4/(s+u)/u-5/mh2/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 1/t])*ln((-1+mh2)/u)
)
+(-13/s/u^2-6/mh2/(s+u)/u+12/(s+u)/u-6/mh2/t/u+10/s/u-3/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(-u)
-Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(1-u)
-Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), 1])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1])
)
+(-13/s/u^2-6/mh2/(s+u)/u+12/(s+u)/u-6/mh2/t/u+10/s/u-3/s/t/u-6/(s+u)^2/u-6/(s+u)/u^2+24/mh2/u^2+24/mh2/(s+t)/u-24/(s+t)/u)*(
+Hlog(1,[0, 1-1/u])*Hlog(1,[0, 1-1/(s+t)])
)
+(-8/s/u^2-4/mh2/(s+u)/u+8/(s+u)/u-4/mh2/t/u-2/s/t/u-4/(s+u)^2/u-4/(s+u)/u^2+6/mh2/u^2+6/s/u+6/mh2/(s+t)/u-6/(s+t)/u)*(
+2*Hlog(1,[1/u, 1-1/(s+t), 1])*ln(1-u)
-2*Hlog(1,[1/u, 1/u, 1-1/(s+t), 1])
+Hlog(1,[2/(mh2-r), 1/u, 0, 1])
+Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), 1])
+Hlog(1,[2/(mh2+r), 1/u, 0, 1])
+Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), 1])
)
+(-7/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u+8/s/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1])*ln(-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1])*ln(-u)
)
+(-5/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u+4/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
-Hlog(1,[0, 1-1/u, u/mh2, 1])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1])
-Hlog(1,[1-1/u, 0, u/mh2, 1])
+Hlog(1,[0, 2/(mh2-r), u/mh2, 1])
+Hlog(1,[0, 2/(mh2+r), u/mh2, 1])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1])
)
+(-5/s/u^2+2/mh2/(s+u)/u-4/(s+u)/u+2/mh2/t/u+1/s/t/u+2/(s+u)^2/u+2/(s+u)/u^2+6/mh2/u^2+6/s/u+6/mh2/(s+t)/u-6/(s+t)/u)*(
+Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, 1])
+Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, 1])
)
+(7/s/u^2-2/mh2/(s+u)/u+4/(s+u)/u-2/mh2/t/u-8/s/u-1/s/t/u-2/(s+u)^2/u-2/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+Hlog(1,[1-1/(s+t), (s+t)/mh2, 1])*ln(-u)
-Hlog(1,[1-1/(s+t), (s+t)/mh2, 1])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1])
+Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, 1])
+Hlog(1,[1-1/mh2, 1, (s+t)/mh2, 1])
+Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1])
)
+(8/s/u^2+4/mh2/(s+u)/u-10/(s+u)/u+4/mh2/t/u+2/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2-6/mh2/u^2-6/s/u-6/mh2/(s+t)/u+6/(s+t)/u)*(
+Hlog(1,[0, 2/(mh2-r), 1-1/u, 1])
+Hlog(1,[0, 2/(mh2+r), 1-1/u, 1])
+Hlog(1,[2/(mh2-r), 0, 1-1/u, 1])
+Hlog(1,[2/(mh2-r), 1-1/u, 0, 1])
+Hlog(1,[2/(mh2+r), 0, 1-1/u, 1])
+Hlog(1,[2/(mh2+r), 1-1/u, 0, 1])
)
+(13/s/u^2+6/mh2/(s+u)/u-12/(s+u)/u+6/mh2/t/u-10/s/u+3/s/t/u+6/(s+u)^2/u+6/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+Hlog(1,[1-1/(s+t), 0, 1])*ln(-u)
+Hlog(1,[1-1/(s+t), 0, 1-1/(s+t)])*ln(1-u)
+1/12*Pi^2*ln(1-s-t)^2
-Hlog(1,[1-1/(s+t), 0, 1])*ln(1-u)
-Hlog(1,[1-1/(s+t), 0, 1-1/(s+t)])*ln(-u)
)
+(16/s/u^2+12/mh2/(s+u)/u-22/(s+u)/u+12/mh2/t/u-10/s/u+6/s/t/u+10/(s+u)^2/u+10/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+Hlog(1,[0, 1-1/(s+t), 1])*ln(-u)
-Hlog(1,[0, 1-1/(s+t), 1])*ln(1-u)
)
+(-13/6/s/u^2-1/mh2/(s+u)/u+2/(s+u)/u-1/mh2/t/u+5/3/s/u-1/2/s/t/u-1/(s+u)^2/u-1/(s+u)/u^2+3/mh2/u^2+3/mh2/(s+t)/u-3/(s+t)/u)*(
+Pi^2*Hlog(1,[0, 1-1/(s+t)])
)
+(-7/4/s/u^2-1/2/mh2/(s+u)/u+1/(s+u)/u-1/2/mh2/t/u+3/2/s/u-1/4/s/t/u-1/2/(s+u)^2/u-1/2/(s+u)/u^2+1/2/mh2/u^2+1/2/mh2/(s+t)/u-1/2/(s+t)/u)*(
+ln(-u)^2*ln(1-s-t)^2
)
+(-3/2/s/u^2-1/mh2/(s+u)/u+2/(s+u)/u-1/mh2/t/u+1/s/u-1/2/s/t/u-1/(s+u)^2/u-1/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+Hlog(1,[0, 1-1/(s+t)])*ln(1-u)^2
)
+(3/4/s/u^2+1/2/mh2/(s+u)/u-1/(s+u)/u+1/2/mh2/t/u-1/2/s/u+1/4/s/t/u+1/2/(s+u)^2/u+1/2/(s+u)/u^2+1/mh2/u^2+1/mh2/(s+t)/u-1/(s+t)/u)*(
+ln(1-u)^2*ln(1-s-t)^2
)
+(7/2/s/u^2+1/mh2/(s+u)/u-2/(s+u)/u+1/mh2/t/u+1/2/s/t/u+1/(s+u)^2/u+1/(s+u)/u^2-3/mh2/u^2-3/s/u-3/mh2/(s+t)/u+3/(s+t)/u)*(
+Hlog(1,[0, 1-1/(s+t)])*ln(-u)^2
)
+(13/2/s/u^2+3/mh2/(s+u)/u-6/(s+u)/u+3/mh2/t/u-5/s/u+3/2/s/t/u+3/(s+u)^2/u+3/(s+u)/u^2-4/mh2/u^2-4/mh2/(s+t)/u+4/(s+t)/u)*(
+Hlog(1,[0, 1-1/u])*ln(1-s-t)^2
)
+(15/2/s/u^2-11/2/(s+u)/u^2-11/2/mh2/(s+u)/u+5/(s+u)/u-11/2/mh2/t/u-8/s/u+1/2/s/t/u+3/2*mh2/s/u^2-2/(s+u)^2/u-1/2/t/u^2+1/(t+u)^2)*(
+Hlog(1,[0, u/(t+u)])*ln(1-t)
)
+(15/4/s/u^2+5/4/(s+u)/u^2-3/2/(s+u)/u-7/s/u+13/4/s/t/u+3/4*mh2/s/u^2+5/4/mh2/(s+u)/u-1/(s+u)^2/u-1/4/t/u^2+5/4/mh2/t/u+1/2/(t+u)^2)*(
+ln(1-t)*ln(1-u)^2
)
+(-13/6/s/u-7/(s+u)/u+5/mh2/t/u+9/s/u^2-2/t/u^2+2/(s+u)^2/u+5/mh2/(s+u)/u+7/6/s/t/u+1/2/(s+u)/u^2+1/2*mh2/s/u^2+1/(t+u)^2)*(
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 1/t, (s+u)/mh2])
)
+(-360/(s+u)/u^2+4/t/(s+t)/u+492/s/u+384/(s+u)/u-192/mh2/t/u-348/s/u^2-48/(s+u)^2/u-144/mh2/(s+u)/u-96/s/t/u+24*mh2/s/u^2+48/(t+u)^2)*(
+Hlog(1,[1/t, (s+u)/mh2, 1/t])*ln(1-t)
-Hlog(1,[1/t, 1/t, (s+u)/mh2, 1/t])
)
+(-244/(s+u)/u^2+8/t/(s+t)/u+322/s/u+260/(s+u)/u-128/mh2/t/u-226/s/u^2-36/(s+u)^2/u-96/mh2/(s+u)/u-64/s/t/u+16*mh2/s/u^2+32/(t+u)^2)*(
+Hlog(1,[1/t, 1/t, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 1/t, 1/t, (s+u)/mh2])
)
+(-236/(s+u)/u^2-8/t/(s+t)/u+320/s/u+252/(s+u)/u-128/mh2/t/u-224/s/u^2-28/(s+u)^2/u-96/mh2/(s+u)/u-64/s/t/u+16*mh2/s/u^2+32/(t+u)^2)*(
+Hlog(1,[0, 1/t, 1/t, 1/t])
)
+(-236/(s+u)/u^2+4/t/(s+t)/u+328/s/u+244/(s+u)/u-120/mh2/t/u-228/s/u^2-28/(s+u)^2/u-88/mh2/(s+u)/u-60/s/t/u+16*mh2/s/u^2+32/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1/t, 1/t])
+Hlog(1,[2/(mh2+r), 0, 1/t, 1/t])
)
+(-180/(s+u)/u^2+2/t/(s+t)/u+244/s/u+192/(s+u)/u-96/mh2/t/u-172/s/u^2-24/(s+u)^2/u-72/mh2/(s+u)/u-48/s/t/u+12*mh2/s/u^2+24/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, 1/t])
)
+(-132/(s+u)/u^2+4/t/(s+t)/u+164/s/u+148/(s+u)/u-72/mh2/t/u-120/s/u^2-28/(s+u)^2/u-56/mh2/(s+u)/u-36/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t, 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, 1/t, (s+u)/mh2])
)
+(-124/(s+u)/u^2+4/t/(s+t)/u+178/s/u+132/(s+u)/u-64/mh2/t/u-130/s/u^2-20/(s+u)^2/u-48/mh2/(s+u)/u-32/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+Hlog(1,[1/t, 0, 1/t])*ln(1-t)
-Hlog(1,[1/t, 1/t, 0, 1/t])
)
+(-124/(s+u)/u^2+8/t/(s+t)/u+184/s/u+132/(s+u)/u-64/mh2/t/u-136/s/u^2-20/(s+u)^2/u-48/mh2/(s+u)/u-32/s/t/u+8*mh2/s/u^2+16/(t+u)^2)*(
+Hlog(1,[0, 1/t, 1/t])*ln(1-t)
-Hlog(1,[1/t, 0, 1/t, 1/t])
)
+(-82/(s+u)/u^2-10/t/(s+t)/u+40/s/u+78/(s+u)/u-38/mh2/t/u+1/s/u^2-4/(s+u)^2/u-26/mh2/(s+u)/u-19/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1, 1])
)
+(-80/(s+u)/u^2-4/t/(s+t)/u+49/s/u+87/(s+u)/u-38/mh2/t/u-33/s/u^2-26/(s+u)^2/u-30/mh2/(s+u)/u-12/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 0, 1/t])
+Hlog(1,[2/(mh2+r), 0, 0, 1/t])
)
+(-72/(s+u)/u^2+2/t/(s+t)/u+51/s/u+71/(s+u)/u-30/mh2/t/u-31/s/u^2-18/(s+u)^2/u-22/mh2/(s+u)/u-8/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 0, 1/t])
+Hlog(1,[0, 2/(mh2+r), 0, 1/t])
)
+(-70/(s+u)/u^2-12/t/(s+t)/u+14/s/u+68/(s+u)/u-40/mh2/t/u+26/s/u^2+8/(s+u)^2/u-28/mh2/(s+u)/u-20/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 1, 0, 2/(mh2-r)])
)
+(-66/(s+u)/u^2-4/t/(s+t)/u+68/s/u+78/(s+u)/u-40/mh2/t/u-48/s/u^2-14/(s+u)^2/u-32/mh2/(s+u)/u-20/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), (s+u)/mh2])
)
+(-60/(s+u)/u^2-4/t/(s+t)/u+2/s/u+64/(s+u)/u-28/mh2/t/u+20/s/u^2-20/mh2/(s+u)/u-8/s/t/u-8/(s+u)^2/u+2*mh2/s/u^2+4/(t+u)^2)*(
+ln(-u)*ln(-u/(s+t))*ln(1-u)
)
+(-58/(s+u)/u^2+2/t/(s+t)/u+84/s/u+60/(s+u)/u-30/mh2/t/u-59/s/u^2-6/(s+u)^2/u-22/mh2/(s+u)/u-15/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 1/t])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 1/t])
)
+(-56/(s+u)/u^2-12/t/(s+t)/u+78/s/u+60/(s+u)/u-32/mh2/t/u-54/s/u^2-4/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[0, 0, 1/t, 1/t])
)
+(-56/(s+u)/u^2+2/t/(s+t)/u+80/s/u+52/(s+u)/u-24/mh2/t/u-52/s/u^2-4/(s+u)^2/u-16/mh2/(s+u)/u-12/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t, 0, 1/t])
+Hlog(1,[2/(mh2+r), 1/t, 0, 1/t])
)
+(-55/(s+u)/u^2+4/t/(s+t)/u+9/s/u+89/2/(s+u)/u-35/2/mh2/t/u+19/s/u^2-7/(s+u)^2/u-19/2/mh2/(s+u)/u-11/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[1-1/u, 2/(mh2+r)])
)
+(-55/(s+u)/u^2+4/t/(s+t)/u+498001/6306/s/u+89/2/(s+u)/u-35/2/mh2/t/u-91408/3153/s/u^2-7/(s+u)^2/u-19/2/mh2/(s+u)/u-207983/6306/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+ln(2)*ln(1-u)
-ln(1-u)*ln(2-mh2+r)
+Hlog(1,[1/u, 2/(mh2-r)])
)
+(-51/(s+u)/u^2+2/t/(s+t)/u+36/s/u+47/(s+u)/u-20/mh2/t/u-21/s/u^2-10/(s+u)^2/u-14/mh2/(s+u)/u-3/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[0, 1/t, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1/t, (s+u)/mh2, 2/(mh2+r)])
)
+(-49/(s+u)/u^2-2/t/(s+t)/u+58/s/u+59/(s+u)/u-42/mh2/t/u-24/s/u^2+2/(s+u)^2/u-32/mh2/(s+u)/u-28/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1, 1])
)
+(-47/(s+u)/u^2+2/t/(s+t)/u+61/s/u+48/(s+u)/u-22/mh2/t/u-42/s/u^2-8/(s+u)^2/u-16/mh2/(s+u)/u-11/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 2/(mh2+r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), (s+u)/mh2])
)
+(-40/(s+u)/u^2-12/t/(s+t)/u-12/s/u+36/(s+u)/u-24/mh2/t/u+40/s/u^2+12/(s+u)^2/u-16/mh2/(s+u)/u-12/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 1, 0, 2/(mh2+r)])
)
+(-38/(s+u)/u^2+2/t/(s+t)/u+28/s/u+40/(s+u)/u-16/mh2/t/u-16/s/u^2-12/(s+u)^2/u-12/mh2/(s+u)/u-8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 0, 1/t])*ln(1-t)
-Hlog(1,[1/t, 0, 0, 1/t])
)
+(-36/(s+u)/u^2-8/t/(s+t)/u+4/s/u+32/(s+u)/u-24/mh2/t/u+24/s/u^2+16/(s+u)^2/u-16/mh2/(s+u)/u-12/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[0, 1-1/mh2, 1-1/mh2, 1])
+Hlog(1,[1-1/mh2, 0, 1-1/mh2, 1])
)
+(-32/(s+u)/u^2+2/t/(s+t)/u+42/s/u+36/(s+u)/u-18/mh2/t/u-31/s/u^2-6/(s+u)^2/u-14/mh2/(s+u)/u-9/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, (s+u)/mh2])
)
+(-30/(s+u)/u^2-2/t/(s+t)/u+65/s/u+45/(s+u)/u-26/mh2/t/u-53/s/u^2-6/(s+u)^2/u-22/mh2/(s+u)/u-20/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1/t, (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), 1/t, (s+u)/mh2])
)
+(-29/(s+u)/u^2+2/t/(s+t)/u+23/s/u+36/(s+u)/u-14/mh2/t/u-20/s/u^2-16/(s+u)^2/u-12/mh2/(s+u)/u-7/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
)
+(-22/(s+u)/u^2-2/t/(s+t)/u+57/s/u+25/(s+u)/u-14/mh2/t/u-39/s/u^2+2/(s+u)^2/u-10/mh2/(s+u)/u-14/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/t, 0, 2/(mh2+r), (s+u)/mh2])
)
+(-19/(s+u)/u^2-6/t/(s+t)/u-31/2/s/u+20/(s+u)/u-17/2/mh2/t/u-13/2/s/u^2+3/2/t/u^2-17/2/mh2/(s+u)/u+8/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*ln(2-mh2+r)
)
+(-19/(s+u)/u^2-4/t/(s+t)/u+17/s/u+20/(s+u)/u-8/mh2/t/u-11/s/u^2-6/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 0, 0, 1/t])
)
+(-17/(s+u)/u^2-2/t/(s+t)/u+15/s/u+20/(s+u)/u-10/mh2/t/u-10/s/u^2-8/mh2/(s+u)/u-5/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
)
+(-15/(s+u)/u^2-4/t/(s+t)/u+69/s/u+36/(s+u)/u-22/mh2/t/u-60/s/u^2-6/(s+u)^2/u-20/mh2/(s+u)/u-25/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[0, 1/t, (s+u)/mh2, (s+u)/mh2])
)
+(-15/(s+u)/u^2+2/t/(s+t)/u+17/s/u+14/(s+u)/u-6/mh2/t/u-10/s/u^2-2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 2/(mh2+r)])
)
+(-15/(s+u)/u^2+2/t/(s+t)/u+21/s/u+16/(s+u)/u-8/mh2/t/u-15/s/u^2-2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
)
+(-12/(s+u)/u^2-2/t/(s+t)/u-66/s/u-4/(s+u)/u+61/s/u^2+4/(s+u)^2/u+19/s/t/u+10/mh2/(s+u)/u+10/mh2/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, 0, (s+u)/mh2])*ln(1-t)
)
+(-6/(s+u)/u^2+8/t/(s+t)/u-38/s/u-10/(s+u)/u+33/s/u^2-2/(s+u)^2/u+19/s/t/u+10/mh2/(s+u)/u+10/mh2/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, (s+u)/mh2])
)
+(-6/(s+u)/u^2+2/3/t/(s+t)/u+9/s/u+22/3/(s+u)/u-11/3/mh2/t/u-15/2/s/u^2-5/3/(s+u)^2/u-3/mh2/(s+u)/u-11/6/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Pi^2*Hlog(1,[2/(mh2+r), (s+u)/mh2])
)
+(-6/(s+u)/u^2+2/3/t/(s+t)/u+10/s/u+22/3/(s+u)/u-11/3/mh2/t/u-17/2/s/u^2-5/3/(s+u)^2/u-3/mh2/(s+u)/u-11/6/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+Pi^2*Hlog(1,[0, 1/t])
)
+(-4/(s+u)/u^2+4/t/(s+t)/u-19/s/u-3/(s+u)/u+4/mh2/t/u+16/s/u^2-2/(s+u)^2/u+4/mh2/(s+u)/u+9/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 0, (s+u)/mh2])*ln(1-t)
)
+(-2/(s+u)/u^2+4/t/(s+t)/u+29/s/u+11/(s+u)/u-6/mh2/t/u-27/s/u^2-4/(s+u)^2/u-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 0, (s+u)/mh2])
)
+(-1/(s+u)/u^2+1/6/s/u-3/(s+u)/u+25/2/mh2/t/u-7/2/s/u^2-3/2/t/u^2-mh2/s/u^2-8/(s+u)^2/u+25/2/mh2/(s+u)/u+4/3/s/t/u-4/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])
)
+(2/(s+u)/u^2-6/t/(s+t)/u+42/s/u+14/(s+u)/u-37/s/u^2-2/(s+u)^2/u-19/s/t/u-10/mh2/(s+u)/u-10/mh2/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, (s+u)/mh2])
+Hlog(1,[1/t, (s+u)/mh2, 0, (s+u)/mh2])
)
+(3/(s+u)/u^2-4/t/(s+t)/u-31/s/u-4/(s+u)/u+8/mh2/t/u+25/s/u^2-10/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, (s+u)/mh2])
)
+(3/(s+u)/u^2+2/t/(s+t)/u+1/s/u-5/(s+u)/u+7/mh2/t/u-1/2/s/u^2-1/t/u^2-4/(s+u)^2/u+7/mh2/(s+u)/u+1/2/s/t/u-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1, (s+u)/mh2])
)
+(3/(s+u)/u^2+2/t/(s+t)/u-19/6/s/u-5/(s+u)/u-1/2/mh2/t/u+11/2/s/u^2-1/2/t/u^2-1/2/mh2/(s+u)/u+2/3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+ln(2)*ln(1-t)^2
+2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r)])
)
+(4/(s+u)/u^2-4/t/(s+t)/u+23/s/u+3/(s+u)/u-4/mh2/t/u-20/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1, 0, (s+u)/mh2])
)
+(6/(s+u)/u^2-4/t/(s+t)/u+27/s/u+1/(s+u)/u-4/mh2/t/u-24/s/u^2-4/mh2/(s+u)/u-9/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 1, (s+u)/mh2])
)
+(6/(s+u)/u^2+1/3/t/(s+t)/u-7/s/u-22/3/(s+u)/u+11/3/mh2/t/u+11/2/s/u^2+5/3/(s+u)^2/u+3/mh2/(s+u)/u+11/6/s/t/u-1/3*mh2/s/u^2-2/3/(t+u)^2)*(
+Pi^2*Hlog(1,[1/t, (s+u)/mh2])
)
+(8/(s+u)/u^2-4/t/(s+t)/u+19/s/u-1/(s+u)/u-4/mh2/t/u-16/s/u^2+6/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, 0, (s+u)/mh2])
)
+(8/(s+u)/u^2-2/t/(s+t)/u+23/s/u-3/(s+u)/u-2/mh2/t/u-19/s/u^2+6/(s+u)^2/u-2/mh2/(s+u)/u-8/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 2/(mh2+r)])
)
+(11/(s+u)/u^2+2/t/(s+t)/u-21/s/u-12/(s+u)/u+8/mh2/t/u+15/s/u^2-2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 0, 1/t, 2/(mh2-r)])
+Hlog(1,[0, 0, 1/t, 2/(mh2+r)])
)
+(11/(s+u)/u^2+2/t/(s+t)/u-5/s/u-12/(s+u)/u+8/mh2/t/u-1/s/u^2-2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 1])
+Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 1])
+Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 1])
+Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 1])
)
+(12/(s+u)/u^2-2/t/(s+t)/u+19/s/u-11/(s+u)/u+2/mh2/t/u-13/s/u^2+10/(s+u)^2/u+2/mh2/(s+u)/u-6/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[0, (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, 0, (s+u)/mh2, 2/(mh2-r)])
-Hlog(1,[1/t, 0, (s+u)/mh2, 2/(mh2+r)])
)
+(12/(s+u)/u^2+8/t/(s+t)/u-24/s/u-6/(s+u)/u+8/mh2/t/u+8/s/u^2-14/(s+u)^2/u+4/mh2/(s+u)/u+4/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 1-1/t, 1])*ln(-t/(s+u))
)
+(14/(s+u)/u^2-2/t/(s+t)/u+15/s/u-15/(s+u)/u+4/mh2/t/u-8/s/u^2+12/(s+u)^2/u+4/mh2/(s+u)/u-5/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, 0, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 0, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 0, 2/(mh2-r)])
-Hlog(1,[1/t, (s+u)/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, 2/(mh2+r)])
)
+(15/(s+u)/u^2+2/t/(s+t)/u-9/s/u-18/(s+u)/u+10/mh2/t/u+4/s/u^2+2/(s+u)^2/u+8/mh2/(s+u)/u+5/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 2/(mh2-r)])
)
+(16/(s+u)/u^2+8/t/(s+t)/u-22/s/u-10/(s+u)/u+8/mh2/t/u+6/s/u^2-10/(s+u)^2/u+4/mh2/(s+u)/u+4/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[1-1/t, 0, 1])*ln(-t/(s+u))
)
+(19/(s+u)/u^2-4/t/(s+t)/u-27/s/u-24/(s+u)/u+12/mh2/t/u+23/s/u^2+6/(s+u)^2/u+10/mh2/(s+u)/u+6/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
)
+(22/(s+u)/u^2+4/t/(s+t)/u-2/s/u-20/(s+u)/u+12/mh2/t/u-12/s/u^2-4/(s+u)^2/u+8/mh2/(s+u)/u+6/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
-Hlog(1,[0, 2/(mh2-r), 1-1/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 1-1/mh2, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 1-1/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 1-1/mh2, 2/(mh2+r)])
-3*Hlog(1,[0, 1-1/mh2, 1, 2/(mh2-r)])
-3*Hlog(1,[0, 1-1/mh2, 1, 2/(mh2+r)])
+1/2*Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 2/(mh2-r)])
+1/2*Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 2/(mh2+r)])
+1/2*Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 2/(mh2-r)])
+1/2*Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 2/(mh2+r)])
+2*Hlog(1,[0, 1-1/mh2, 1-1/mh2, 2/(mh2-r)])
+2*Hlog(1,[0, 1-1/mh2, 1-1/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 0, 1-1/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 1-1/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/mh2, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/mh2, 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, 1-1/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 1-1/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/mh2, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/mh2, 0, 2/(mh2+r)])
-3*Hlog(1,[1-1/mh2, 0, 1, 2/(mh2-r)])
-3*Hlog(1,[1-1/mh2, 0, 1, 2/(mh2+r)])
+1/2*Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 2/(mh2-r)])
+1/2*Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 2/(mh2+r)])
+1/2*Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 2/(mh2-r)])
+1/2*Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 2/(mh2+r)])
+2*Hlog(1,[1-1/mh2, 0, 1-1/mh2, 2/(mh2-r)])
+2*Hlog(1,[1-1/mh2, 0, 1-1/mh2, 2/(mh2+r)])
-2*Hlog(1,[1-1/mh2, 1-1/mh2, 0, 1])
+2*Hlog(1,[1-1/mh2, 1-1/mh2, 0, 2/(mh2-r)])
+2*Hlog(1,[1-1/mh2, 1-1/mh2, 0, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2-r), 1-1/mh2, 1])
+Hlog(1,[0, 2/(mh2+r), 1-1/mh2, 1])
+Hlog(1,[2/(mh2-r), 0, 1-1/mh2, 1])
+Hlog(1,[2/(mh2-r), 1-1/mh2, 0, 1])
+Hlog(1,[2/(mh2+r), 0, 1-1/mh2, 1])
+Hlog(1,[2/(mh2+r), 1-1/mh2, 0, 1])
)
+(23/(s+u)/u^2+2/3/t/(s+t)/u-1/9/s/u-68/3/(s+u)/u+34/3/mh2/t/u-98/9/s/u^2+4/3/(s+u)^2/u+8/mh2/(s+u)/u+17/3/s/t/u-5/3*mh2/s/u^2-10/3/(t+u)^2)*(
+Pi^2*Hlog(1,[0, 2/(mh2-r)])
+Pi^2*Hlog(1,[0, 2/(mh2+r)])
)
+(26/(s+u)/u^2+6/t/(s+t)/u-65/s/u-41/(s+u)/u+26/mh2/t/u+53/s/u^2+2/(s+u)^2/u+22/mh2/(s+u)/u+20/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2-r), 1/t])
+Hlog(1,[0, 0, 2/(mh2+r), 1/t])
)
+(30/(s+u)/u^2+2/t/(s+t)/u+26/3/s/u-32/(s+u)/u+16/mh2/t/u-62/3/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r)])
)
+(30/(s+u)/u^2+2/t/(s+t)/u+68/3/s/u-32/(s+u)/u+16/mh2/t/u-104/3/s/u^2+4/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
)
+(30/(s+u)/u^2+4/t/(s+t)/u+3/s/u-29/(s+u)/u+12/mh2/t/u-14/s/u^2+2/(s+u)^2/u+8/mh2/(s+u)/u+1/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1/u, (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), (s+t)/mh2])*ln(-u)
)
+(32/(s+u)/u^2+2/t/(s+t)/u-36/s/u-36/(s+u)/u+18/mh2/t/u+25/s/u^2+6/(s+u)^2/u+14/mh2/(s+u)/u+9/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 1/t])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 1/t])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 1/t])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 1/t])
)
+(34/(s+u)/u^2-6/t/(s+t)/u-54/s/u-42/(s+u)/u+22/mh2/t/u+45/s/u^2+18/mh2/(s+u)/u+11/s/t/u+8/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, (s+u)/mh2])
)
+(34/(s+u)/u^2+2/t/(s+t)/u-54/s/u-36/(s+u)/u+16/mh2/t/u+42/s/u^2+12/mh2/(s+u)/u+8/s/t/u+8/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[0, 0, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, 0, 0, 2/(mh2-r)])
-Hlog(1,[1/t, 0, 0, 2/(mh2+r)])
)
+(34/(s+u)/u^2+12/t/(s+t)/u+21/s/u-38/(s+u)/u+13/mh2/t/u+17/s/u^2-3/t/u^2+13/mh2/(s+u)/u-12/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*ln(2)
)
+(36/(s+u)/u^2-8/t/(s+t)/u-40/s/u-38/(s+u)/u+16/mh2/t/u+28/s/u^2+10/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 1/t, 0, 1/t])
)
+(41/(s+u)/u^2-2/t/(s+t)/u-20/s/u-37/(s+u)/u+6/mh2/t/u+18/s/u^2+14/(s+u)^2/u+4/mh2/(s+u)/u-4/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r), 1, 1])
)
+(43/(s+u)/u^2+4/t/(s+t)/u+65/3/s/u-44/(s+u)/u+22/mh2/t/u-122/3/s/u^2+4/(s+u)^2/u+16/mh2/(s+u)/u+11/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 0, 2/(mh2+r), 2/(mh2-r)])
)
+(47/(s+u)/u^2-8/t/(s+t)/u-71/s/u-50/(s+u)/u+24/mh2/t/u+53/s/u^2+8/(s+u)^2/u+18/mh2/(s+u)/u+12/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[0, 1-1/t, 1-1/t])*ln(-t/(s+u))
)
+(58/(s+u)/u^2+6/t/(s+t)/u-38/s/u-60/(s+u)/u+30/mh2/t/u+13/s/u^2+6/(s+u)^2/u+22/mh2/(s+u)/u+15/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 1])
)
+(62/(s+u)/u^2+2/t/(s+t)/u+94/3/s/u-68/(s+u)/u+34/mh2/t/u-163/3/s/u^2+10/(s+u)^2/u+26/mh2/(s+u)/u+17/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2+r)])
)
+(62/(s+u)/u^2+4/t/(s+t)/u-76/s/u-74/(s+u)/u+40/mh2/t/u+56/s/u^2+10/(s+u)^2/u+32/mh2/(s+u)/u+20/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 1/t, 1/t, (s+u)/mh2])
)
+(63/(s+u)/u^2-1/t/(s+t)/u-78/s/u-63/(s+u)/u+28/mh2/t/u+52/s/u^2+11/(s+u)^2/u+20/mh2/(s+u)/u+14/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 1/t])*ln(1-t)^2
)
+(64/(s+u)/u^2+2/t/(s+t)/u-80/s/u-68/(s+u)/u+32/mh2/t/u+56/s/u^2+12/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1/t])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), 1/t])*ln(1-t)
+Hlog(1,[2/(mh2-r), 0, 1/t])*ln(1-t)
+Hlog(1,[2/(mh2+r), 0, 1/t])*ln(1-t)
-Hlog(1,[1/t, 0, 2/(mh2-r), 1/t])
-Hlog(1,[1/t, 0, 2/(mh2+r), 1/t])
-Hlog(1,[1/t, 2/(mh2-r), 0, 1/t])
-Hlog(1,[1/t, 2/(mh2+r), 0, 1/t])
)
+(64/(s+u)/u^2+2/t/(s+t)/u+64/3/s/u-72/(s+u)/u+36/mh2/t/u-130/3/s/u^2+12/(s+u)^2/u+28/mh2/(s+u)/u+18/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2+r)])
)
+(66/(s+u)/u^2+4/t/(s+t)/u-102/s/u-58/(s+u)/u+34/mh2/t/u+59/s/u^2-12/(s+u)^2/u+22/mh2/(s+u)/u+17/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[0, 0, 1-1/t])*ln(-t/(s+u))
)
+(68/(s+u)/u^2-6/t/(s+t)/u-61/s/u-67/(s+u)/u+30/mh2/t/u+41/s/u^2+14/(s+u)^2/u+22/mh2/(s+u)/u+8/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 1/t, (s+u)/mh2])
)
+(72/(s+u)/u^2-4/t/(s+t)/u-120/s/u-70/(s+u)/u+40/mh2/t/u+80/s/u^2-6/(s+u)^2/u+28/mh2/(s+u)/u+20/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, (s+u)/mh2])
)
+(82/(s+u)/u^2-12/t/(s+t)/u-104/s/u-102/(s+u)/u+48/mh2/t/u+88/s/u^2+30/(s+u)^2/u+40/mh2/(s+u)/u+24/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 1/t, (s+u)/mh2, (s+u)/mh2])
)
+(86/(s+u)/u^2-2/t/(s+t)/u-101/s/u-95/(s+u)/u+44/mh2/t/u+73/s/u^2+21/(s+u)^2/u+34/mh2/(s+u)/u+22/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+Hlog(1,[1/t, (s+u)/mh2])*ln(1-t)^2
)
+(88/(s+u)/u^2+8/t/(s+t)/u+308/s/u-92/(s+u)/u+46/mh2/t/u-345/s/u^2+10/(s+u)^2/u+34/mh2/(s+u)/u+23/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 0, 2/(mh2-r)])
)
+(90/(s+u)/u^2-2/t/(s+t)/u-128/s/u-96/(s+u)/u+48/mh2/t/u+92/s/u^2+12/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, 2/(mh2-r), 1/t])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 2/(mh2+r), 1/t])*ln(1-t)
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t])*ln(1-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), 1/t])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), 1/t])
-Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, 1/t])
-Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1/t])
)
+(90/(s+u)/u^2-2/t/(s+t)/u-118/s/u-96/(s+u)/u+48/mh2/t/u+82/s/u^2+12/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, 1/t])
)
+(90/(s+u)/u^2+2/t/(s+t)/u-112/s/u-96/(s+u)/u+48/mh2/t/u+76/s/u^2+12/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, (s+u)/mh2, 1/t])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1/t])
)
+(98/(s+u)/u^2-4/t/(s+t)/u-126/s/u-112/(s+u)/u+56/mh2/t/u+94/s/u^2+20/(s+u)^2/u+44/mh2/(s+u)/u+28/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, 1/t, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, (s+u)/mh2])
)
+(98/(s+u)/u^2+4/t/(s+t)/u-116/s/u-112/(s+u)/u+56/mh2/t/u+84/s/u^2+20/(s+u)^2/u+44/mh2/(s+u)/u+28/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, 1/t])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, 1/t])
+Hlog(1,[0, 1/t, (s+u)/mh2, 1/t])
)
+(118/(s+u)/u^2+6/t/(s+t)/u+434/3/s/u-124/(s+u)/u+62/mh2/t/u-581/3/s/u^2+14/(s+u)^2/u+46/mh2/(s+u)/u+31/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r), 0, 2/(mh2+r)])
)
+(122/(s+u)/u^2+2/t/(s+t)/u-62/3/s/u-132/(s+u)/u+66/mh2/t/u-79/3/s/u^2+18/(s+u)^2/u+50/mh2/(s+u)/u+33/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2-r)])
)
+(122/(s+u)/u^2+4/t/(s+t)/u-146/s/u-132/(s+u)/u+66/mh2/t/u+99/s/u^2+18/(s+u)^2/u+50/mh2/(s+u)/u+33/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 1/t])
)
+(124/(s+u)/u^2+4/t/(s+t)/u-158/s/u-140/(s+u)/u+72/mh2/t/u+114/s/u^2+20/(s+u)^2/u+56/mh2/(s+u)/u+36/s/t/u-8*mh2/s/u^2-16/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1/t, 1/t])
+Hlog(1,[0, 2/(mh2+r), 1/t, 1/t])
)
+(134/(s+u)/u^2+4/t/(s+t)/u-628/3/s/u-128/(s+u)/u+64/mh2/t/u+424/3/s/u^2+4/(s+u)^2/u+44/mh2/(s+u)/u+32/s/t/u-10*mh2/s/u^2-20/(t+u)^2)*(
+Hlog(1,[0, 0, 0, 2/(mh2-r)])
+Hlog(1,[0, 0, 0, 2/(mh2+r)])
)
+(135/(s+u)/u^2-1/t/(s+t)/u-187/s/u-144/(s+u)/u+72/mh2/t/u+133/s/u^2+18/(s+u)^2/u+54/mh2/(s+u)/u+36/s/t/u-9*mh2/s/u^2-18/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, 1/t])*ln(1-t)^2
)
+(144/(s+u)/u^2+6/t/(s+t)/u+230/3/s/u-150/(s+u)/u+76/mh2/t/u-416/3/s/u^2+14/(s+u)^2/u+56/mh2/(s+u)/u+38/s/t/u-10*mh2/s/u^2-20/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 0, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 0, 2/(mh2-r)])
)
+(146/(s+u)/u^2+4/t/(s+t)/u-184/3/s/u-152/(s+u)/u+76/mh2/t/u-2/3/s/u^2+16/(s+u)^2/u+56/mh2/(s+u)/u+38/s/t/u-10*mh2/s/u^2-20/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2-r), 2/(mh2-r)])
)
+(149/(s+u)/u^2+8/t/(s+t)/u+183/s/u-148/(s+u)/u+76/mh2/t/u-255/s/u^2+6/(s+u)^2/u+54/mh2/(s+u)/u+38/s/t/u-11*mh2/s/u^2-22/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 0, 0, 2/(mh2-r)])
)
+(178/(s+u)/u^2+6/t/(s+t)/u+278/3/s/u-188/(s+u)/u+94/mh2/t/u-497/3/s/u^2+22/(s+u)^2/u+70/mh2/(s+u)/u+47/s/t/u-12*mh2/s/u^2-24/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 0, 2/(mh2-r)])
)
+(208/(s+u)/u^2+8/t/(s+t)/u+204/s/u-220/(s+u)/u+110/mh2/t/u-289/s/u^2+26/(s+u)^2/u+82/mh2/(s+u)/u+55/s/t/u-14*mh2/s/u^2-28/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 0, 0, 2/(mh2+r)])
)
+(239/(s+u)/u^2+8/t/(s+t)/u+105/s/u-244/(s+u)/u+124/mh2/t/u-213/s/u^2+18/(s+u)^2/u+90/mh2/(s+u)/u+62/s/t/u-17*mh2/s/u^2-34/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 0, 2/(mh2+r)])
)
+(-187/12/(s+u)/u^2+2/3/t/(s+t)/u+283/12/s/u+50/3/(s+u)/u-26/3/mh2/t/u-205/12/s/u^2-5/2/(s+u)^2/u-13/2/mh2/(s+u)/u-13/3/s/t/u+13/12*mh2/s/u^2+13/6/(t+u)^2)*(
+Pi^2*ln(1-t)^2
)
+(-57/4/(s+u)/u^2+4/t/(s+t)/u+97/4/s/u+18/(s+u)/u-9/mh2/t/u-85/4/s/u^2-15/2/(s+u)^2/u-15/2/mh2/(s+u)/u-9/2/s/t/u+3/4*mh2/s/u^2+3/2/(t+u)^2)*(
+ln(-t/(s+u))^2*ln(1-t)^2
)
+(-43/2/(s+u)/u^2-2/3/t/(s+t)/u+43/2/s/u+24/(s+u)/u-32/3/mh2/t/u-91/6/s/u^2-19/3/(s+u)^2/u-25/3/mh2/(s+u)/u-16/3/s/t/u+7/6*mh2/s/u^2+7/3/(t+u)^2)*(
+ln(-t/(s+u))*ln(1-t)^3
)
+(-16/3/(s+u)/u^2-1/t/(s+t)/u-4/3/s/u+9/2/(s+u)/u-2/mh2/t/u+19/6/s/u^2-1/3/(s+u)^2/u-4/3/mh2/(s+u)/u+5/2/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+ln(-u)*ln(1-s-t)^2
)
+(-15/2/(s+u)/u^2-2/t/(s+t)/u-1/s/u-1/(s+u)/u+19/2/mh2/t/u+6/s/u^2-7/2/t/u^2-5/(s+u)^2/u+19/2/mh2/(s+u)/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[1/t, 0, (s+u)/mh2])
)
+(-5/2/(s+u)/u^2+25/6/s/u+5/(s+u)/u-6/mh2/t/u-5/s/u^2+3/t/u^2+1/(s+u)^2/u-6/mh2/(s+u)/u-19/6/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[0, 0, 1/t])
)
+(-5/4/(s+u)/u^2-9/s/u-5/2/(s+u)/u+11/4/mh2/t/u+31/4/s/u^2+1/4/t/u^2+1/(s+u)^2/u+11/4/mh2/(s+u)/u+1/4/s/t/u+1/4*mh2/s/u^2+1/2/(t+u)^2)*(
+ln(-u)*ln(1-t)^2
)
+(-3/2/(s+u)/u^2-1/(s+u)/u-5/s/u-1/2*mh2/s/u^2+5/2/mh2/(s+u)/u-2/(s+u)^2/u+9/2/s/u^2+5/2/s/t/u-1/2/t/u^2+5/2/mh2/t/u+1/(t+u)^2)*(
+Hlog(1,[0, u/mh2])*ln(1-t)
+Hlog(1,[(s+u)/mh2, u/mh2])*ln(1-t)
+Hlog(1,[1-1/u, u/mh2])*ln(1-t)
-Hlog(1,[u/(t+u), u/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), u/mh2])*ln(1-t)
-Hlog(1,[2/(mh2+r), u/mh2])*ln(1-t)
-Hlog(1,[1/t, 0, u/mh2])
-Hlog(1,[1/t, (s+u)/mh2, u/mh2])
-Hlog(1,[1/t, 1-1/u, u/mh2])
-Hlog(1,[1-1/u, u/(t+u), u/mh2])
+Hlog(1,[1/t, u/(t+u), u/mh2])
+Hlog(1,[1/t, 2/(mh2-r), u/mh2])
+Hlog(1,[1/t, 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, u/mh2])
)
+(-1/2/(s+u)/u^2-1/t/(s+t)/u+49/12/s/u+2/(s+u)/u+5/4/mh2/t/u-15/4/s/u^2+1/4/t/u^2+5/4/mh2/(s+u)/u-4/3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+ln(1-t)^2*ln(2-mh2+r)
)
+(5/2/(s+u)/u^2-2/s/u+1/(s+u)/u-3/2/mh2/t/u-7/2/s/u^2-1/2/t/u^2-2/(s+u)^2/u-3/2/mh2/(s+u)/u+15/2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[0, 1-1/t])*ln(-u)
)
+(11/2/(s+u)/u^2+11/2/mh2/(s+u)/u-5/(s+u)/u+11/2/mh2/t/u+1/s/u+7/2/s/t/u-3/2*mh2/s/u^2+2/(s+u)^2/u-9/2/s/u^2+1/2/t/u^2-1/(t+u)^2)*(
+Hlog(1,[0, 1-1/u])*ln(1-t)
-Hlog(1,[1/t, u/(t+u), 1])
+Hlog(1,[1/t, 1-1/u, 1])
+Hlog(1,[1-1/u, u/(t+u), 1])
)
+(11/4/(s+u)/u^2+11/4/mh2/(s+u)/u-5/2/(s+u)/u+11/4/mh2/t/u-1/2/s/u+11/4/s/t/u-3/4*mh2/s/u^2+1/(s+u)^2/u-9/4/s/u^2+1/4/t/u^2-1/2/(t+u)^2)*(
+ln(-u/t)^2*ln(1-t)
)
+(13/6/(s+u)/u^2+2/t/(s+t)/u+1/2/s/u-19/6/(s+u)/u-1/6/mh2/t/u+29/6/s/u^2-1/2/t/u^2-1/6/mh2/(s+u)/u-1/s/t/u+1/3*mh2/s/u^2+2/3/(t+u)^2)*(
+3*Hlog(1,[0, 1-1/mh2])*ln(2-mh2+r)
-4*Hlog(1,[1/mh2, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(1-mh2)
+1/2*ln(1-mh2)^2*ln(2-mh2+r)
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r)])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r)])
)
+(15/2/(s+u)/u^2-12/s/u-12/(s+u)/u+15/2/mh2/t/u+25/2/s/u^2-3/2/t/u^2-2/(s+u)^2/u+11/2/mh2/(s+u)/u+5/2/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 1])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 1])
+Hlog(1,[1/u, (s+t)/mh2, 1])
)
+(19/6/(s+u)/u^2+1/t/(s+t)/u+5/2/s/u-4/3/(s+u)/u-2/3/mh2/t/u-9/2/s/u^2-1/(s+u)^2/u-1/mh2/(s+u)/u-1/3/s/t/u-1/6*mh2/s/u^2-1/3/(t+u)^2)*(
+Pi^2*ln(-t/(s+u))*ln(1-t)
)
+(23/6/(s+u)/u^2+10/3/t/(s+t)/u+27/2/s/u-11/3/(s+u)/u-4/3/mh2/t/u-25/2/s/u^2+2/(s+u)^2/u-1/mh2/(s+u)/u-2/3/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+ln(-t/(s+u))^3*ln(1-t)
)
+(31/36/(s+u)/u^2+35/18/s/u-1/3/(s+u)/u-7/12/mh2/t/u-77/36/s/u^2+1/4/t/u^2+10/9/(s+u)^2/u-29/36/mh2/(s+u)/u-5/12/s/t/u-11/36*mh2/s/u^2-11/18/(t+u)^2)*(
+Pi^2*ln(-u)
)
+(51/2/(s+u)/u^2+4/s/u-25/(s+u)/u+19/2/mh2/t/u-29/2/s/u^2+1/2/t/u^2+4/(s+u)^2/u+11/2/mh2/(s+u)/u+5/2/s/t/u-3/2*mh2/s/u^2-3/(t+u)^2)*(
+Hlog(1,[u/(1+u), 0, 1])
)
+(67/6/(s+u)/u^2-19/3/s/u-12/(s+u)/u+13/2/mh2/t/u+7/6/s/u^2-1/2/t/u^2-4/3/(s+u)^2/u+31/6/mh2/(s+u)/u+7/2/s/t/u+1/6*mh2/s/u^2+1/3/(t+u)^2)*(
+Hlog(1,[0, u/(1+u)])*ln(1-s-t)
+Hlog(1,[0, u/(1-s-t)])*ln(1-mh2)
+ln(1-u)^2*ln(1-s-t)
+4/3*ln((-1+mh2)/u)^3
+1/6*Pi^2*ln((-1+mh2)/u)
+3*Hlog(1,[0, 1-1/mh2])*ln((-1+mh2)/u)
-4*Hlog(1,[0, 1-1/u])*ln(1-s-t)
-Hlog(1,[1/u, 1-1/(s+t)])*ln(-u)
-2*Hlog(1,[1/u, 1-1/(s+t)])*ln(1-u)
-Hlog(1,[u/(1+u), 1-1/u])*ln(1-s-t)
+3*Hlog(1,[(s+t)/mh2, 1-1/(s+t)])*ln(1-u)
+3*Hlog(1,[-u/(s+t), u/(1-s-t)])*ln(1-mh2)
-2*Hlog(1,[1-1/u, u/(1+u)])*ln(1-s-t)
+1/2*ln(-u)^2*ln(1-s-t)
-4*ln((-1+mh2)/u)^2*ln(1-mh2)
+5/2*ln((-1+mh2)/u)*ln(1-mh2)^2
-Hlog(1,[0, 0, u/(1-s-t)])
-4*Hlog(1,[0, u/(1-s-t), u/(1-s-t)])
+3*Hlog(1,[0, -u/(s+t), u/(1-s-t)])
+2*Hlog(1,[1/u, 1/u, 1-1/(s+t)])
-3*Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t)])
+2*Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t)])
-Hlog(1,[u/(1-s-t), 0, u/(1-s-t)])
-3*Hlog(1,[u/(1-s-t), -u/(s+t), u/(1-s-t)])
+3*Hlog(1,[2/(mh2-r), 1, 1-1/(s+t)])
-Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t)])
+3*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 1, 1-1/(s+t)])
-Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t)])
+3*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t)])
-3*Hlog(1,[1-1/mh2, 1, 1-1/(s+t)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t)])
+2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t)])
)
+(-8/t/(s+t)/u+38/s/u+20/(s+u)/u-12/mh2/t/u-34/s/u^2-6/(s+u)^2/u-12/mh2/(s+u)/u-20/s/t/u-2/(s+u)/u^2-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[1/t, 0, (s+u)/mh2, (s+u)/mh2])
)
+(-22/(s+u)^2/u+159/s/u^2+38/mh2/(s+u)/u-8/t/(s+t)/u-14/(s+u)/u^2-16/(s+u)/u+46/mh2/t/u-196/s/u+51/s/t/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u)*(
+Hlog(1,[2/(mh2+r), 0, 0, 1])
)
+(-13/(s+u)^2/u-8/mh2/(s+u)/u-1/(s+u)/u-8/mh2/t/u+21/s/u-14/s/t/u-8/s/u^2-4/(s+u)/u^2-1/t/u+8/t/(s+t)/u+(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)+(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Hlog(1,[0, 1-1/t])
)
+(-8/(s+u)^2/u+11/s/u^2+6/mh2/(s+u)/u-2/t/(s+t)/u-3/(s+u)/u^2-1/(s+u)/u+8/mh2/t/u-22/s/u+11/s/t/u+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u)*(
+Hlog(1,[1-1/mh2, 1, 0, 1])
)
+(-5/(s+u)^2/u+12/s/u^2-4/(s+u)/u^2-4/mh2/(s+u)/u+4/(s+u)/u-4/mh2/t/u-15/s/u+6/s/t/u-1/t/u+2/s/(t+u)+(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)+2*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+ln(-t/(s+u))*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2])
)
+(18/(s+u)^2/u-57/s/u^2-14/mh2/(s+u)/u+2/t/(s+t)/u+14/(s+u)/u^2-4/(s+u)/u-18/mh2/t/u+78/s/u-23/s/t/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u)*(
+Hlog(1,[2/(mh2+r), 1, 0, 1])
)
+(13/2/(s+u)^2/u+17/2/mh2/(s+u)/u-4/(s+u)/u+17/2/mh2/t/u-21/2/s/u+7/s/t/u+4/s/u^2+2/(s+u)/u^2+1/2/t/u-4/t/(s+t)/u-1/2*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)-1/2*(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+ln(1-t)^2
)
+(29/3/(s+u)^2/u+239570/9459/s/u^2+8/3/t/(s+t)/u+10/3/mh2/(s+u)/u-7/3/(s+u)/u+10/3/mh2/t/u-381340/9459/s/u+129158/9459/s/t/u+11/6*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-1/3/u/(t+u)-1/6/t/u+1/6*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+Hlog(1,[2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), 1/t])
)
+(-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+17/s/u+7/(s+u)/u-4/mh2/t/u-14/s/u^2-2/(s+u)^2/u-4/mh2/(s+u)/u-9/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 1-1/u, 1, 2/(mh2-r)])
+Hlog(1,[0, 1-1/u, 1, 2/(mh2+r)])
+Hlog(1,[1-1/u, 0, 1, 2/(mh2-r)])
+Hlog(1,[1-1/u, 0, 1, 2/(mh2+r)])
)
+(10/s/u^2-4/t/(s+t)/u+7/(s+u)/u^2-6/(s+u)/u-24/s/u+12/s/t/u+3*mh2/s/u^2+5/mh2/(s+u)/u-4/(s+u)^2/u-1/t/u^2+5/mh2/t/u+2/(t+u)^2)*(
-Hlog(1,[1-1/u, u/mh2, u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, u/mh2])
)
+(-11/2/s/u^2+2/t/(s+t)/u-5/2/(s+u)/u^2+13/s/u-15/2/s/t/u-5/2/mh2/(s+u)/u+2/(s+u)^2/u+1/2/t/u^2+2/(s+u)/u-5/2/mh2/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2])
)
+(5/2/s/u^2-2/t/(s+t)/u+17/2/(s+u)/u^2-23/s/u+33/2/s/t/u+5/2/mh2/(s+u)/u-2/(s+u)^2/u-1/2/t/u^2-2/(s+u)/u+5/2/mh2/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Hlog(1,[1-1/u, 1-1/u, u/mh2])
)
+(6/s/u-16/(s+u)/u+16/mh2/t/u+3/2/s/u^2+2/u^2-2/t/u^2-2*mh2/s/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-1/(s+u)^2/u+16/mh2/(s+u)/u-5/2/s/t/u)*(
+Hlog(1,[0, 1-1/(s+u)])*ln(-t)
-Hlog(1,[1-1/mh2, 1-1/(s+u), 1])
)
+(-60/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-62/s/u+44/(s+u)/u-4/mh2/t/u+70/s/u^2-12/(s+u)^2/u+12/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 0, 1])
)
+(-23/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-20/s/u+13/(s+u)/u+25/s/u^2-2/(s+u)^2/u+2/mh2/(s+u)/u+7/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[1/mh2, 2/(mh2-r), 0, 1])
+Hlog(1,[1/mh2, 2/(mh2+r), 0, 1])
)
+(-13/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-16/s/u+5/(s+u)/u-2/mh2/t/u+20/s/u^2+2/(s+u)^2/u+6/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 1-1/(s+t)])
+Hlog(1,[1/u, 0, 2/(mh2-r), 1])
+Hlog(1,[1/u, 0, 2/(mh2+r), 1])
)
+(-13/(s+u)/u^2-4/t/(s+t)/u-5/3/s/u+12/(s+u)/u+3/mh2/t/u-17/2/s/u^2-1/t/u^2-5/(s+u)^2/u+3/mh2/(s+u)/u+7/6/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])
)
+(-7/(s+u)/u^2-8/t/(s+t)/u-17/2/s/u+11/(s+u)/u+15/2/mh2/t/u-19/2/s/u^2-1/u^2-1/2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+7/2/mh2/(s+u)/u+7/s/t/u)*(
+Hlog(1,[1/mh2, 0, 2/(mh2-r)])
)
+(1/(s+u)/u^2+1/mh2/(s+u)/u-1/(s+u)/u+1/mh2/t/u-7/3/s/u+19/12/s/t/u+3/2/(s+u)^2/u+1/4/s/u^2-1/u^2+mh2/s/u^2-t/(s+u)/u^2-t/(s+u)^2/u)*(
+ln(-t)*ln(1-s-u)^2
)
+(8/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+29/s/u+1/(s+u)/u-6/mh2/t/u-27/s/u^2-6/mh2/(s+u)/u-10/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1])*ln(1-mh2)
)
+(8/(s+u)/u^2+2/t/(s+t)/u+23/6/s/u-6/(s+u)/u+3/2/mh2/t/u+7/2/s/u^2-1/2/t/u^2-3/(s+u)^2/u+3/2/mh2/(s+u)/u-4/3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2])
)
+(13/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+1/s/u-14/(s+u)/u+8/mh2/t/u-7/s/u^2+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), 1/(s+t), 0, u/mh2])
-Hlog(1,[2/(mh2+r), 1/(s+t), 0, u/mh2])
+Hlog(1,[1/mh2, 1/(s+t), 0, u/mh2])
+Hlog(1,[1-1/u, 1/(s+t), 0, u/mh2])
)
+(13/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u+7/s/u-14/(s+u)/u+8/mh2/t/u-13/s/u^2+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1/(s+t), 0, u/mh2])*ln(-u)
-Hlog(1,[1/(s+t), 0, u/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 0, u/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 0, u/mh2])*ln(-u)
)
+(17/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+16/s/u-9/(s+u)/u+2/mh2/t/u-20/s/u^2+2/(s+u)^2/u-6/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1])*ln(1-u)
+Hlog(1,[0, 2/(mh2+r), 1])*ln(1-u)
)
+(56/(s+u)/u^2+24/t/(s+t)/u-30/s/u-71/(s+u)/u+55/mh2/t/u+8/s/u^2-3/t/u^2-11/(s+u)^2/u+51/mh2/(s+u)/u+26/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])
)
+(115/(s+u)/u^2+40/t/(s+t)/u-56/s/u-145/(s+u)/u+110/mh2/t/u+16/s/u^2-6/t/u^2-27/(s+u)^2/u+102/mh2/(s+u)/u+48/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[0, 0, 2/(mh2+r)])
)
+(-89/12/(s+u)/u^2-4/t/(s+t)/u+5/6/s/u+19/2/(s+u)/u-19/4/mh2/t/u-31/6/s/u^2+3/4/t/u^2+4/3/(s+u)^2/u-53/12/mh2/(s+u)/u-1/2/s/t/u+1/12*mh2/s/u^2+1/6/(t+u)^2)*(
+ln(2)*ln(1-mh2)^2
+6*Hlog(1,[0, 1-1/mh2])*ln(2)
)
+(-89/12/(s+u)/u^2-4/t/(s+t)/u+11/6/s/u+25/2/(s+u)/u-19/4/mh2/t/u-43/6/s/u^2+3/4/t/u^2-2/3/(s+u)^2/u-53/12/mh2/(s+u)/u+1/2/s/t/u-11/12*mh2/s/u^2-11/6/(t+u)^2)*(
+ln(2)^2*ln(1-mh2)
)
+(-59/6/(s+u)/u^2-10/3/t/(s+t)/u+13/3/s/u+37/3/(s+u)/u-55/6/mh2/t/u-4/3/s/u^2+1/2/t/u^2+8/3/(s+u)^2/u-17/2/mh2/(s+u)/u-11/3/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Pi^2*ln(2-mh2-r)
)
+(-23/3/(s+u)/u^2-4/t/(s+t)/u+4/s/u+59/6/(s+u)/u-49/6/mh2/t/u-2/s/u^2+1/2/t/u^2+8/3/(s+u)^2/u-15/2/mh2/(s+u)/u-10/3/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+6*Hlog(1,[0, 1, 2/(mh2+r)])
+6*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2+r)])
-6*Hlog(1,[1-1/mh2, 1, 2/(mh2+r)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2+r)])
)
+(-21/2/(s+u)/u^2-4/t/(s+t)/u-26/s/u+10/(s+u)/u-11/2/mh2/t/u-1/2/t/u^2-4/(s+u)^2/u-7/2/mh2/(s+u)/u+17/2/s/t/u+45/2/s/u^2+5/2*mh2/s/u^2+5/(t+u)^2)*(
+Hlog(1,[0, (s+t)/mh2])*ln(1-u)
)
+(-19/3/(s+u)/u^2-3/t/(s+t)/u+19/12/s/u+113/12/(s+u)/u-29/6/mh2/t/u-15/4/s/u^2+1/2/t/u^2+1/3/(s+u)^2/u-9/2/mh2/(s+u)/u-1/2/s/t/u-1/4*mh2/s/u^2-1/2/(t+u)^2)*(
+ln(1-mh2)*ln(2-mh2-r)^2
-2*ln(2)*ln(1-mh2)*ln(2-mh2-r)
)
+(-17/12/(s+u)/u^2+2/3/t/(s+t)/u+25/6/s/u+3/(s+u)/u-25/12/mh2/t/u-49/12/s/u^2+5/12/t/u^2+4/3/(s+u)^2/u-25/12/mh2/(s+u)/u-35/12/s/t/u-7/12*mh2/s/u^2-7/6/(t+u)^2)*(
+Pi^2*ln(1-s-t)
)
+(-13/12/(s+u)/u^2-1/t/(s+t)/u+1/4/s/u+37/12/(s+u)/u+1/12/mh2/t/u-41/12/s/u^2+1/4/t/u^2-1/(s+u)^2/u+1/12/mh2/(s+u)/u+1/s/t/u-2/3*mh2/s/u^2-4/3/(t+u)^2)*(
+ln(1-mh2)*ln(2-mh2+r)^2
-2*ln(2)*ln(1-mh2)*ln(2-mh2+r)
)
+(21/2/(s+u)/u^2+2/t/(s+t)/u+2/s/u+1/(s+u)/u-19/2/mh2/t/u-8/s/u^2+7/2/t/u^2+4/(s+u)^2/u-19/2/mh2/(s+u)/u+1/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])
)
+(25/6/(s+u)/u^2+2/3/t/(s+t)/u+1/s/u-3/(s+u)/u+7/6/mh2/t/u-7/2/s/u^2+1/6/t/u^2+2/3/(s+u)^2/u+1/2/mh2/(s+u)/u-7/6/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+ln(1-s-t)^3
+6*Hlog(1,[0, 0, 1-1/(s+t)])
+6*Hlog(1,[0, 1-1/(s+t), 1])
)
+(38/3/(s+u)/u^2+6/t/(s+t)/u-13/6/s/u-95/6/(s+u)/u+29/3/mh2/t/u+11/2/s/u^2-1/t/u^2-8/3/(s+u)^2/u+9/mh2/(s+u)/u+2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+3*Hlog(1,[0, 1-1/mh2])*ln(2-mh2-r)
-4*Hlog(1,[1/mh2, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(1-mh2)
+1/2*ln(1-mh2)^2*ln(2-mh2-r)
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r)])
)
+(59/6/(s+u)/u^2+4/t/(s+t)/u-13/3/s/u-37/3/(s+u)/u+55/6/mh2/t/u+4/3/s/u^2-1/2/t/u^2-8/3/(s+u)^2/u+17/2/mh2/(s+u)/u+11/3/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+ln(2)^3
-ln(2-mh2-r)^3
+3*ln(2)*ln(2-mh2-r)^2
-3*ln(2)^2*ln(2-mh2-r)
)
+(59/6/(s+u)/u^2+8/3/t/(s+t)/u-13/3/s/u-37/3/(s+u)/u+55/6/mh2/t/u+4/3/s/u^2-1/2/t/u^2-8/3/(s+u)^2/u+17/2/mh2/(s+u)/u+11/3/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Pi^2*ln(2)
+6*Hlog(1,[0, 2/(mh2+r), 1])
)
+(2/t/(s+t)/u-5/s/u+5/2/mh2/(s+u)/u-2/(s+u)^2/u+9/2/s/u^2+5/2/s/t/u+1/2/(s+u)/u^2-1/2/t/u^2-2/(s+u)/u+5/2/mh2/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1])
+Hlog(1,[1/t, 2/(mh2-r), 1])
+Hlog(1,[1/t, 2/(mh2+r), 1])
)
+(2/t/(s+t)/u+5/(s+u)/u^2+3/mh2/(s+u)/u-3/(s+u)/u+3/mh2/t/u+6/s/u+1/s/t/u-2*mh2/s/u^2+4/(s+u)^2/u-9/s/u^2+1/t/u^2-2/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), 1-1/u, 1])
-Hlog(1,[2/(mh2+r), 1-1/u, 1])
-Hlog(1,[1-1/u, u/mh2, 1])
+Hlog(1,[2/(mh2-r), u/mh2, 1])
+Hlog(1,[2/(mh2+r), u/mh2, 1])
)
+(-21/(s+u)^2/u-2/(s+u)/u^2+9/mh2/(s+u)/u-9/(s+u)/u+9/mh2/t/u+4/s/u-4/s/t/u-2/u/(t+u)+2/s/u^2-1/t/u+8/t/(s+t)/u+(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2)-(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+Hlog(1,[0, 1/t])
)
+(-5/(s+u)^2/u+167080/3153/s/u^2-3/t/(s+t)/u-3/(s+u)/u^2+13/2/mh2/(s+u)/u-13/2/(s+u)/u+13/2/mh2/t/u-466471/6306/s/u+138617/6306/s/t/u+2*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-2/u/(t+u)-1/t/u+(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+Hlog(1,[0, 1-1/u])
)
+(31/(s+u)^2/u-321548/3153/s/u^2-17/t/(s+t)/u+10/(s+u)/u^2-25/mh2/(s+u)/u+23/(s+u)/u-25/mh2/t/u+428635/3153/s/u-126005/3153/s/t/u-(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+4/u/(t+u)+2/t/u-2*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+Hlog(1,[0, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r)])
)
+(-7/2/(s+u)^2/u-1/4/s/u^2-2/(s+u)/u+1/3/s/u+5/12/s/t/u+1/u^2+t/(s+u)/u^2+t/(s+u)^2/u-1/2/t/u^2-1/2*mh2/s/u^2+3/2/mh2/(s+u)/u+3/2/(s+u)/u^2+3/2/mh2/t/u)*(
+ln(1-t)*ln(1-s-u)^2
)
+(-5/6/(s+u)^2/u+83540/9459/s/u^2+2/3/t/(s+t)/u-1/2/(s+u)/u^2+13/12/mh2/(s+u)/u-13/12/(s+u)/u+13/12/mh2/t/u-466471/37836/s/u+138617/37836/s/t/u+1/3*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-1/3/u/(t+u)-1/6/t/u+1/6*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+8*ln(2)*ln(1-t)
-4*ln(1-t)*ln(2-mh2-r)
-4*ln(1-t)*ln(2-mh2+r)
+6*Hlog(1,[0, 1/u])
+4*Hlog(1,[1/t, 2/(mh2-r)])
+4*Hlog(1,[1/t, 2/(mh2+r)])
+2*ln(2)
-ln(2-mh2-r)
-ln(2-mh2+r)
)
+(5/2/(s+u)^2/u-83540/3153/s/u^2+3/2/t/(s+t)/u+3/2/(s+u)/u^2-13/4/mh2/(s+u)/u+13/4/(s+u)/u-13/4/mh2/t/u+466471/12612/s/u-138617/12612/s/t/u-3/2*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+1/u/(t+u)+1/2/t/u-1/2*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+ln(1-u)^2
)
+(-98/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-82/s/u+112/(s+u)/u-56/mh2/t/u+114/s/u^2-20/(s+u)^2/u-44/mh2/(s+u)/u-28/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[1-1/u, 1-1/u, 0, 1])
)
+(-69/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+36/s/u+71/(s+u)/u-48/mh2/t/u+15/s/u^2+14/(s+u)^2/u-34/mh2/(s+u)/u-31/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1])*ln(1-mh2)
)
+(-58/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u-4/s/u+62/(s+u)/u-32/mh2/t/u+28/s/u^2-6/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[0, 1/(s+t), u/mh2])*ln(1-mh2)
)
+(-54/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+18/s/u+58/(s+u)/u-32/mh2/t/u+6/s/u^2-2/(s+u)^2/u-24/mh2/(s+u)/u-16/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
-Hlog(1,[1-1/u, u/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), u/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), u/mh2, 0, 2/(mh2-r)])
)
+(-54/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-118/s/u+72/(s+u)/u-32/mh2/t/u+122/s/u^2-28/(s+u)^2/u-28/mh2/(s+u)/u-16/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 1-1/u, 1-1/u, 1])
)
+(-54/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-356/3/s/u+72/(s+u)/u-32/mh2/t/u+368/3/s/u^2-28/(s+u)^2/u-28/mh2/(s+u)/u-16/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[1-1/u, 0, 1-1/u, 1])
)
+(-52/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+37/s/u+55/(s+u)/u-28/mh2/t/u-6/s/u^2-2/(s+u)^2/u-20/mh2/(s+u)/u-21/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[1-1/u, 1, 0, 2/(mh2-r)])
)
+(-39/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+10/s/u+39/(s+u)/u-32/mh2/t/u+29/s/u^2+18/(s+u)^2/u-22/mh2/(s+u)/u-23/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r), 1])*ln(1-mh2)
)
+(-36/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-3/s/u+29/(s+u)/u-10/mh2/t/u+13/s/u^2-8/(s+u)^2/u-6/mh2/(s+u)/u+2/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r), 1])*ln(-u)
)
+(-24/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u-6/s/u+24/(s+u)/u-14/mh2/t/u+19/s/u^2+2/(s+u)^2/u-10/mh2/(s+u)/u-7/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, u/mh2])*Hlog(1,[0, 1-1/(s+t)])
+Hlog(1,[0, u/mh2])*ln(-u)*ln(1-s-t)
-Hlog(1,[0, u/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-1/2*Hlog(1,[0, u/mh2])*ln(1-s-t)^2
)
+(-17/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-1/s/u+18/(s+u)/u-8/mh2/t/u+7/s/u^2-6/mh2/(s+u)/u-4/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1, 0, u/mh2])
+Hlog(1,[2/(mh2+r), 1, 0, u/mh2])
)
+(-17/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+3/s/u+18/(s+u)/u-8/mh2/t/u+3/s/u^2-6/mh2/(s+u)/u-4/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1, u/mh2])
+Hlog(1,[2/(mh2+r), 0, 1, u/mh2])
)
+(-17/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+3/s/u+18/(s+u)/u-8/mh2/t/u+3/s/u^2-6/mh2/(s+u)/u-4/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 0, u/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 2/(mh2-r), 0, u/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 0, u/mh2])
)
+(-13/(s+u)/u^2-4/t/(s+t)/u-11/2/s/u+17/(s+u)/u-9/2/mh2/t/u-21/2/s/u^2+1/u^2+3/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u-4/(s+u)^2/u-9/2/mh2/(s+u)/u+4/s/t/u)*(
+Hlog(1,[(s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
)
+(-11/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-3/s/u+12/(s+u)/u-8/mh2/t/u+2/(s+u)^2/u-6/mh2/(s+u)/u-4/s/t/u+9/s/u^2+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 0, 1])*ln(1-u)
)
+(-11/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+5/s/u+10/(s+u)/u-6/mh2/t/u+2/s/u^2+2/(s+u)^2/u-4/mh2/(s+u)/u-3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, (s+t)/mh2, 1])*ln(1-u)
)
+(-6/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-29/s/u-3/(s+u)/u+6/mh2/t/u+27/s/u^2+6/mh2/(s+u)/u+10/s/t/u-4/(s+u)^2/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1])*ln(-u)
)
+(-5/(s+u)/u^2-2/s/u+22/(s+u)/u-21/mh2/t/u-3/2/s/u^2-2/u^2+3/t/u^2+mh2/s/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+5/(s+u)^2/u-21/mh2/(s+u)/u-3/2/s/t/u)*(
+Hlog(1,[0, 1-1/(s+u)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1])
+Hlog(1,[1/t, 1-1/(s+u), 1])
)
+(5/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+43/s/u+12/(s+u)/u-18/mh2/t/u-32/s/u^2+2/(s+u)^2/u-16/mh2/(s+u)/u-23/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Zeta(3)*ln(1-mh2)
)
+(7/(s+u)/u^2+2/t/(s+t)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-5/s/u-8/(s+u)/u+8/mh2/t/u-1/s/u^2+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 1])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 1])
)
+(8/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u-15/s/u-9/(s+u)/u+4/mh2/t/u+22/s/u^2+6/(s+u)^2/u+4/mh2/(s+u)/u-5/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1-1/u, 1, 0, 2/(mh2+r)])
)
+(9/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+1/s/u-6/(s+u)/u+4/mh2/t/u-4/(s+u)^2/u+2/mh2/(s+u)/u+2/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, 1])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, 1])
-Hlog(1,[1-1/u, u/mh2, 0, 1])
+Hlog(1,[1/u, (s+t)/mh2, 0, 1])
+Hlog(1,[2/(mh2-r), u/mh2, 0, 1])
+Hlog(1,[2/(mh2+r), u/mh2, 0, 1])
)
+(9/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+9/s/u-6/(s+u)/u+4/mh2/t/u-17/s/u^2-4/(s+u)^2/u+2/mh2/(s+u)/u+2/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, u/mh2, 1])
+Hlog(1,[2/(mh2+r), 0, u/mh2, 1])
)
+(9/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u+31/s/u-8/(s+u)/u+6/mh2/t/u-38/s/u^2-4/(s+u)^2/u+4/mh2/(s+u)/u+3/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[0, 1-1/(s+t)])
+Hlog(1,[0, 2/(mh2+r)])*ln(-u)*ln(1-s-t)
-Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-1/2*Hlog(1,[0, 2/(mh2+r)])*ln(1-s-t)^2
)
+(11/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-7/s/u-12/(s+u)/u+8/mh2/t/u+1/s/u^2-2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, 1])
-Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, 1])
+Hlog(1,[1/u, 0, (s+t)/mh2, 1])
)
+(11/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u+3/s/u-12/(s+u)/u+8/mh2/t/u-2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, (s+t)/mh2])*Hlog(1,[0, 1-1/u])
-Hlog(1,[0, 0, u/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 0, 0, u/mh2])
-Hlog(1,[2/(mh2+r), 0, 0, u/mh2])
+Hlog(1,[1/mh2, 0, 0, u/mh2])
)
+(12/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+21/s/u-3/(s+u)/u-6/mh2/t/u-19/s/u^2-6/mh2/(s+u)/u-10/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
-Hlog(1,[0, 1/mh2, 2/(mh2-r), 1])
-Hlog(1,[0, 1/mh2, 2/(mh2+r), 1])
+Hlog(1,[0, 1/mh2, 0, 1])
)
+(12/(s+u)/u^2+8/s/u-19/(s+u)/u+9/mh2/t/u-9/s/u^2+2/u^2+1/t/u^2-mh2/s/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u+2/(s+u)^2/u+9/mh2/(s+u)/u-1/s/t/u)*(
+Hlog(1,[0, (s+u)/mh2])*ln(1-t)
)
+(13/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u+43/s/u-18/mh2/t/u-32/s/u^2+10/(s+u)^2/u-16/mh2/(s+u)/u-23/s/t/u+4/(s+u)/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1/mh2, 0, 0, 1])
)
+(15/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u+3/s/u-16/(s+u)/u+8/mh2/t/u+2/(s+u)^2/u+6/mh2/(s+u)/u+4/s/t/u-9/s/u^2-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[1-1/u, 1, 0, u/mh2])
)
+(17/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-1/s/u-18/(s+u)/u+8/mh2/t/u-5/s/u^2+6/mh2/(s+u)/u+4/s/t/u+4/(s+u)^2/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, u/mh2])
)
+(25/(s+u)/u^2+6/t/(s+t)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-17/(s+u)/u+2/mh2/t/u-28/s/u^2+4/(s+u)^2/u-6/s/t/u+24/s/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 1])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 1])
)
+(36/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u-36/s/u-38/(s+u)/u+16/mh2/t/u+24/s/u^2+10/(s+u)^2/u+12/mh2/(s+u)/u+8/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, u/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, u/mh2, 2/(mh2-r)])
)
+(38/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+3/s/u-31/(s+u)/u+10/mh2/t/u-13/s/u^2+4/(s+u)^2/u+6/mh2/(s+u)/u-2/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 0, 1])*ln(1-mh2)
)
+(54/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-27/s/u-57/(s+u)/u+42/mh2/t/u-17/s/u^2-16/(s+u)^2/u+30/mh2/(s+u)/u+28/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+Hlog(1,[1/mh2, 0, 2/(mh2-r), 1])
+Hlog(1,[1/mh2, 0, 2/(mh2+r), 1])
)
+(58/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-2/s/u-62/(s+u)/u+32/mh2/t/u-22/s/u^2+6/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), 0, 1/(s+t), u/mh2])
-Hlog(1,[2/(mh2+r), 0, 1/(s+t), u/mh2])
+Hlog(1,[1/mh2, 0, 1/(s+t), u/mh2])
)
+(58/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-20/s/u-62/(s+u)/u+32/mh2/t/u-4/s/u^2+6/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 1/(s+t), 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[1/(s+t), 0, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/(s+t), 0, 2/(mh2-r)])*ln(-u)
-Hlog(1,[1/mh2, 0, 1/(s+t), 2/(mh2-r)])
-Hlog(1,[1/mh2, 1/(s+t), 0, 2/(mh2-r)])
-Hlog(1,[1-1/u, 1/(s+t), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, 1/(s+t), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1/(s+t), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 1/(s+t), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1/(s+t), 0, 2/(mh2-r)])
)
+(66/(s+u)/u^2+20/t/(s+t)/u-37/s/u-103/(s+u)/u+78/mh2/t/u+53/2/s/u^2+2/u^2-8/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-25/(s+u)^2/u+72/mh2/(s+u)/u+45/2/s/t/u)*(
+Hlog(1,[2/(mh2+r), 0, 1])
)
+(69/(s+u)/u^2+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-21/s/u-72/(s+u)/u+38/mh2/t/u-10/s/u^2+4/(s+u)^2/u+28/mh2/(s+u)/u+19/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[0, 1-1/(s+t)])
+Hlog(1,[0, 2/(mh2-r)])*ln(-u)*ln(1-s-t)
-Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-1/2*Hlog(1,[0, 2/(mh2-r)])*ln(1-s-t)^2
)
+(88/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-4/s/u-94/(s+u)/u+48/mh2/t/u-32/s/u^2+10/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), u/mh2])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2+r), u/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 2/(mh2-r), u/mh2])
-Hlog(1,[1/mh2, 0, 2/(mh2+r), u/mh2])
)
+(92/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-14/s/u-98/(s+u)/u+48/mh2/t/u-22/s/u^2+14/(s+u)^2/u+36/mh2/(s+u)/u+24/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), u/mh2])
)
+(-71/2/(s+u)/u^2-12/mh2/u^2-12/mh2/(s+t)/u+12/(s+t)/u-29/2/s/u+34/(s+u)/u-16/mh2/t/u+63/2/s/u^2-3/(s+u)^2/u-11/mh2/(s+u)/u-8/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+Hlog(1,[0, (s+t)/mh2])*ln(1-u)^2
)
+(-45/4/(s+u)/u^2+6/mh2/u^2+6/mh2/(s+t)/u-6/(s+t)/u-129/4/s/u+27/2/(s+u)/u-15/2/mh2/t/u+36/s/u^2-3/2/(s+u)^2/u-6/mh2/(s+u)/u-15/4/s/t/u+3/4*mh2/s/u^2+3/2/(t+u)^2)*(
+ln(-u/(s+t))^2*ln(1-u)^2
)
+(-33/2/(s+u)/u^2+2/mh2/u^2+2/mh2/(s+t)/u-2/(s+t)/u-349/12/s/u+209/12/(s+u)/u-49/6/mh2/t/u+415/12/s/u^2-10/3/(s+u)^2/u-37/6/mh2/(s+u)/u-7/2/s/t/u+13/12*mh2/s/u^2+13/6/(t+u)^2)*(
+Pi^2*ln(1-u)^2
)
+(-21/2/(s+u)/u^2-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-143/6/s/u+15/(s+u)/u-8/mh2/t/u+149/6/s/u^2-4/(s+u)^2/u-7/mh2/(s+u)/u-4/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Hlog(1,[0, 1-1/u])*ln(-u/(s+t))^2
)
+(-11/2/(s+u)/u^2+12/t/(s+t)/u+41/6/s/u-11/(s+u)/u+51/s/u^2-2/u^2-5/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+9/(s+u)^2/u-95/6/s/t/u+9/2*mh2/s/u^2+9/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1/u])
+Hlog(1,[2/(mh2+r), 0, 1/u])
)
+(2/u/(t+u)+(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+4*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-2/(s+u)/u^2-5/t/(s+t)/u+35/2/mh2/u^2+35/2/mh2/(s+t)/u-37/2/(s+t)/u+9/2/s/u+2/(s+u)/u+1/(s+t)^2/u-15/2/s/u^2-2/(s+u)^2/u+3/s/t/u)*(
+ln(1-u)*ln(1-s-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+t)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t)])
+Hlog(1,[1/u, 1-1/(s+t)])
)
+(-4/(s+u)^2/u-29/2/s/u^2-4/t/(s+t)/u-9/(s+u)/u^2-1/2/mh2/(s+u)/u+15/(s+u)/u-1/2/mh2/t/u+9/2/s/u+3/2/t/u^2+1/u^2+t/(s+u)/u^2+t/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[(s+u)/mh2, 2/(mh2-r)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
)
+(-13/2/s/u+7/2/mh2/t/u-33/2/s/u^2+1/u^2+3/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+1/(s+u)^2/u+7/2/mh2/(s+u)/u+8/s/t/u-1/(s+u)/u^2+4/(s+u)/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])
)
+(-83/(s+u)/u^2+2/t/(s+t)/u-18/mh2/u^2-18/mh2/(s+t)/u+18/(s+t)/u+86/s/u+83/(s+u)/u-46/mh2/t/u-34/s/u^2+12/(s+u)^2/u-32/mh2/(s+u)/u-30/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 1])
)
+(-76/(s+u)/u^2+2/t/(s+t)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u+156/s/u+92/(s+u)/u-66/mh2/t/u-99/s/u^2+6/(s+u)^2/u-50/mh2/(s+u)/u-47/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1, 0, 1])
)
+(-57/(s+u)/u^2+2/t/(s+t)/u-18/mh2/u^2-18/mh2/(s+t)/u+18/(s+t)/u+18/s/u+57/(s+u)/u-32/mh2/t/u+21/s/u^2+12/(s+u)^2/u-22/mh2/(s+u)/u-23/s/t/u+4*mh2/s/u^2+8/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 1])
)
+(-23/(s+u)/u^2+2/t/(s+t)/u-18/mh2/u^2-18/mh2/(s+t)/u+18/(s+t)/u+34/s/u+19/(s+u)/u-14/mh2/t/u-6/s/u^2+20/(s+u)^2/u-8/mh2/(s+u)/u-14/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 1])
)
+(-7/(s+u)/u^2-16/t/(s+t)/u+28/3/s/u+24/(s+u)/u-85/s/u^2+4/u^2+10/t/u^2+4*t/(s+u)/u^2+4*t/(s+u)^2/u-14/(s+u)^2/u+4/mh2/(s+u)/u+23/3/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1/u])
+Hlog(1,[0, 2/(mh2+r), 1/u])
)
+(6/(s+u)/u^2+4/t/(s+t)/u-11/2/s/u+13/2/mh2/t/u+39/2/s/u^2-1/u^2-7/2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+5/2/mh2/(s+u)/u+1/s/t/u-8/(s+u)/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 1/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1/mh2, 2/(mh2+r)])
)
+(14/(s+u)/u^2+34/t/(s+t)/u+34/3/s/u-48/(s+u)/u+152/s/u^2-8/u^2-20/t/u^2-8*t/(s+u)/u^2-8*t/(s+u)^2/u+28/(s+u)^2/u-8/mh2/(s+u)/u-82/3/s/t/u+10*mh2/s/u^2+20/(t+u)^2)*(
+Hlog(1,[0, 1/u, 1/u])
)
+(16/(s+u)/u^2-8/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-222/s/u-48/(s+u)/u+62/mh2/t/u+173/s/u^2-18/(s+u)^2/u+50/mh2/(s+u)/u+59/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 0, 1])
)
+(32/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u+3/s/u-27/(s+u)/u+20/mh2/t/u-38/s/u^2-18/(s+u)^2/u+12/mh2/(s+u)/u+17/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 0, 1, 2/(mh2-r)])
)
+(32/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u+27/s/u-27/(s+u)/u+20/mh2/t/u-62/s/u^2-18/(s+u)^2/u+12/mh2/(s+u)/u+17/s/t/u-3*mh2/s/u^2-6/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1, 0, 2/(mh2+r)])
)
+(37/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-4/s/u-25/(s+u)/u+20/mh2/t/u-41/s/u^2-26/(s+u)^2/u+10/mh2/(s+u)/u+17/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 1, 0, 2/(mh2+r)])
)
+(52/(s+u)/u^2+2/t/(s+t)/u-6/mh2/u^2-6/mh2/(s+t)/u+6/(s+t)/u-32/s/u-56/(s+u)/u+32/mh2/t/u+8/s/u^2+6/(s+u)^2/u+24/mh2/(s+u)/u+16/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 1])
)
+(66/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-23/s/u-67/(s+u)/u+40/mh2/t/u-22/s/u^2-10/(s+u)^2/u+28/mh2/(s+u)/u+27/s/t/u-5*mh2/s/u^2-10/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 1, 2/(mh2-r)])
)
+(77/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-66/s/u-77/(s+u)/u+46/mh2/t/u+14/s/u^2-12/(s+u)^2/u+32/mh2/(s+u)/u+30/s/t/u-6*mh2/s/u^2-12/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 1, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 1, 2/(mh2+r)])
)
+(122/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-75/s/u-123/(s+u)/u+68/mh2/t/u+4/s/u^2-6/(s+u)^2/u+48/mh2/(s+u)/u+41/s/t/u-9*mh2/s/u^2-18/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1, 2/(mh2+r)])
)
+(122/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-51/s/u-123/(s+u)/u+68/mh2/t/u-20/s/u^2-6/(s+u)^2/u+48/mh2/(s+u)/u+41/s/t/u-9*mh2/s/u^2-18/(t+u)^2)*(
+Hlog(1,[2/(mh2+r), 1, 0, 2/(mh2-r)])
)
+(127/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-106/s/u-121/(s+u)/u+68/mh2/t/u+25/s/u^2-14/(s+u)^2/u+46/mh2/(s+u)/u+41/s/t/u-10*mh2/s/u^2-20/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 1, 2/(mh2+r)])
)
+(217/(s+u)/u^2+12/t/(s+t)/u+12/mh2/u^2+12/mh2/(s+t)/u-12/(s+t)/u-160/s/u-217/(s+u)/u+116/mh2/t/u+43/s/u^2-2/(s+u)^2/u+82/mh2/(s+u)/u+65/s/t/u-16*mh2/s/u^2-32/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1, 0, 2/(mh2-r)])
)
+(-47/12/(s+u)/u^2-1/18/s/u+26/3/(s+u)/u-49/12/mh2/t/u-29/6/s/u^2-1/3/u^2+3/4/t/u^2-1/3*t/(s+u)/u^2-1/3*t/(s+u)^2/u+1/2/(s+u)^2/u-49/12/mh2/(s+u)/u+49/18/s/t/u-1/4*mh2/s/u^2-1/2/(t+u)^2)*(
+Pi^2*ln(1-t)
)
+(-25/2/(s+u)/u^2-6/t/(s+t)/u+7/6/s/u+13/(s+u)/u-25/s/u^2+2/u^2+5/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-5/(s+u)^2/u+4/mh2/(s+u)/u-13/6/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[0, 1/u])*ln(1-u)
-Hlog(1,[1/u, 0, 1/u])
)
+(-2/3/(s+u)/u^2-36/t/(s+t)/u-3/s/u+46/(s+u)/u-533/3/s/u^2+8/u^2+20/t/u^2+8*t/(s+u)/u^2+8*t/(s+u)^2/u-92/3/(s+u)^2/u+16/3/mh2/(s+u)/u+100/3/s/t/u-38/3*mh2/s/u^2-76/3/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/u, 1/u])
+Hlog(1,[2/(mh2+r), 1/u, 1/u])
)
+(1/2/(s+u)/u^2-1/s/u+17/(s+u)/u-31/2/mh2/t/u-6/s/u^2-2/u^2+7/2/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+7/(s+u)^2/u-31/2/mh2/(s+u)/u+2/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[1/t, 0, 1])
)
+(3/2/(s+u)/u^2+28/t/(s+t)/u-5/2/s/u-35/(s+u)/u+136/s/u^2-6/u^2-15/t/u^2-6*t/(s+u)/u^2-6*t/(s+u)^2/u+23/(s+u)^2/u-4/mh2/(s+u)/u-47/2/s/t/u+19/2*mh2/s/u^2+19/(t+u)^2)*(
+Hlog(1,[(s+t)/mh2, 1/u])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u])
)
+(-13/(s+u)^2/u-33/s/u^2-10/t/(s+t)/u+3/(s+u)/u^2+9/mh2/(s+u)/u+3/(s+u)/u+9/mh2/t/u-5/s/u+8/s/t/u+1/t/u^2+2/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 0, 1/mh2])
)
+(3/4/(s+u)^2/u+18/s/u^2+9/t/(s+t)/u-3/(s+u)/u^2-99/8/mh2/(s+u)/u+45/4/(s+u)/u-99/8/mh2/t/u+25/8/s/u-25/8/s/t/u-3/8/t/u^2-3/4/u^2-3/4*t/(s+u)/u^2-3/4*t/(s+u)^2/u+3/4*mh2/s/u^2+3/2/(t+u)^2)*(
+Hlog(1,[0, 1, 1-1/mh2])
)
+(-70/(s+u)/u^2-32/t/(s+t)/u+15/2/s/u+87/(s+u)/u-103/2/mh2/t/u-27/2/s/u^2-1/u^2+5/2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+16/(s+u)^2/u-103/2/mh2/(s+u)/u-11/s/t/u+5*mh2/s/u^2+10/(t+u)^2)*(
+Hlog(1,[1/mh2, 0, 2/(mh2+r)])
)
+(-47/(s+u)/u^2+2/t/(s+t)/u-49/4/s/u+109/2/(s+u)/u-85/4/mh2/t/u+17/s/u^2-1/2/u^2+3/4/t/u^2-1/2*t/(s+u)/u^2-1/2*t/(s+u)^2/u-3/2/(s+u)^2/u-85/4/mh2/(s+u)/u+13/4/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+Hlog(1,[0, 1-1/mh2, 1])
)
+(-46/(s+u)/u^2-28/t/(s+t)/u+13/2/s/u+61/(s+u)/u-59/2/mh2/t/u-49/s/u^2+1/u^2+13/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+5/(s+u)^2/u-51/2/mh2/(s+u)/u-3/2/s/t/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1/mh2])
+Hlog(1,[2/(mh2+r), 0, 1/mh2])
)
+(-43/(s+u)/u^2-20/t/(s+t)/u+7/2/s/u+53/(s+u)/u-55/2/mh2/t/u-13/s/u^2-1/u^2+5/2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+11/(s+u)^2/u-55/2/mh2/(s+u)/u-9/2/s/t/u+2*mh2/s/u^2+4/(t+u)^2)*(
+Hlog(1,[0, 1/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 1/mh2])
)
+(-35/(s+u)/u^2-2/t/(s+t)/u-13/4/s/u+93/2/(s+u)/u-81/4/mh2/t/u+2/s/u^2-1/2/u^2+7/4/t/u^2-1/2*t/(s+u)/u^2-1/2*t/(s+u)^2/u+1/2/(s+u)^2/u-81/4/mh2/(s+u)/u+5/4/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 0, 1])
)
+(-16/(s+u)/u^2-6/t/(s+t)/u-43/3/s/u+20/(s+u)/u-1/mh2/t/u-8/s/u^2-1/u^2+1/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u-3/(s+u)^2/u-1/mh2/(s+u)/u+25/3/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r)])*ln(1-t)
)
+(-14/(s+u)/u^2-7/t/(s+t)/u+49/12/s/u+45/2/(s+u)/u-35/4/mh2/t/u-99/4/s/u^2+1/u^2+13/4/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u-7/2/(s+u)^2/u-23/4/mh2/(s+u)/u+19/6/s/t/u-5/2*mh2/s/u^2-5/(t+u)^2)*(
+ln(-u/(s+t))^2*ln(1-u)
)
+(7/(s+u)/u^2-4/t/(s+t)/u-11/s/u-29/(s+u)/u+23/mh2/t/u+37/2/s/u^2+2/u^2-5/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-9/(s+u)^2/u+21/mh2/(s+u)/u+1/2/s/t/u+3*mh2/s/u^2+6/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 0, 1])
)
+(7/(s+u)/u^2+8/t/(s+t)/u+15/2/s/u-14/(s+u)/u-15/2/mh2/t/u+23/2/s/u^2+1/u^2+1/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+2/(s+u)^2/u-7/2/mh2/(s+u)/u-8/s/t/u+mh2/s/u^2+2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-mh2)
)
+(11/(s+u)/u^2+20/t/(s+t)/u+14/3/s/u-37/(s+u)/u+8/mh2/t/u+88/s/u^2-4/u^2-10/t/u^2-4*t/(s+u)/u^2-4*t/(s+u)^2/u+16/(s+u)^2/u+4/mh2/(s+u)/u-56/3/s/t/u+6*mh2/s/u^2+12/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2])
)
+(22/(s+u)/u^2+38/t/(s+t)/u+28/3/s/u-74/(s+u)/u+16/mh2/t/u+176/s/u^2-8/u^2-20/t/u^2-8*t/(s+u)/u^2-8*t/(s+u)^2/u+32/(s+u)^2/u+8/mh2/(s+u)/u-112/3/s/t/u+12*mh2/s/u^2+24/(t+u)^2)*(
+Hlog(1,[1/u, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, 1/u, (s+t)/mh2])
)
+(65/(s+u)/u^2-68/3/t/(s+t)/u-4/3*(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+305668/9459/s/u-157/6/(s+u)/u-17/6/mh2/t/u-476045/9459/s/u^2+61/3/(s+u)^2/u-65/6/mh2/(s+u)/u-34568/9459/s/t/u-3*mh2/s/u^2-6/(t+u)^2+4/3/u/(t+u)+2/3/t/u-2/3*(mh2*t-3*t-u)/t/(mh2*t*u-t^2-2*t*u-u^2))*(
+2*ln(2)*ln(-t)
-ln(-t)*ln(2-mh2-r)
-ln(-t)*ln(2-mh2+r)
)
+(69/(s+u)/u^2-14/t/(s+t)/u+37/2/s/u-62/(s+u)/u+33/2/mh2/t/u-61/s/u^2+2/u^2+9/2/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u+7/(s+u)^2/u+25/2/mh2/(s+u)/u-1/2/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Zeta(3)
)
+(70/(s+u)/u^2+32/t/(s+t)/u-17/2/s/u-90/(s+u)/u+103/2/mh2/t/u+31/2/s/u^2+1/u^2-5/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u-14/(s+u)^2/u+103/2/mh2/(s+u)/u+10/s/t/u-4*mh2/s/u^2-8/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r)])*ln(1-mh2)
)
+(-815/24/(s+u)/u^2+7/2/t/(s+t)/u-43/8/s/u+32/(s+u)/u-57/4/mh2/t/u+187/6/s/u^2-1/2/u^2-3/2/t/u^2-1/2*t/(s+u)/u^2-1/2*t/(s+u)^2/u-31/12/(s+u)^2/u-115/12/mh2/(s+u)/u-95/24/s/t/u+43/24*mh2/s/u^2+43/12/(t+u)^2)*(
+Hlog(1,[u/(1+u), 0, u/(1+u)])
)
+(-367/4/(s+u)/u^2-12/t/(s+t)/u-53/4/s/u+113/(s+u)/u-44/mh2/t/u-17/s/u^2+3/u^2+15/2/t/u^2+3*t/(s+u)/u^2+3*t/(s+u)^2/u-37/2/(s+u)^2/u-28/mh2/(s+u)/u+9/4/s/t/u-5/4*mh2/s/u^2-5/2/(t+u)^2)*(
+Hlog(1,[0, 1, 1-1/u])
)
+(-191/6/(s+u)/u^2+14/t/(s+t)/u-27/2/s/u+20/(s+u)/u-9/mh2/t/u+218/3/s/u^2-2/u^2-6/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u-7/3/(s+u)^2/u-19/3/mh2/(s+u)/u-23/6/s/t/u+19/6*mh2/s/u^2+19/3/(t+u)^2)*(
+Hlog(1,[0, u/(1+u), u/(1+u)])
)
+(-161/2/(s+u)/u^2-14/t/(s+t)/u+37/6/s/u+103/(s+u)/u-42/mh2/t/u-25/s/u^2+2/u^2+5/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-21/(s+u)^2/u-30/mh2/(s+u)/u-31/6/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[0, 1-1/u])*ln(-u/(s+t))
)
+(-115/36/(s+u)/u^2-5/6/t/(s+t)/u-179/144/s/u+25/8/(s+u)/u-17/48/mh2/t/u-43/36/s/u^2+1/8/u^2+7/48/t/u^2+1/8*t/(s+u)/u^2+1/8*t/(s+u)^2/u-53/72/(s+u)^2/u-19/144/mh2/(s+u)/u+103/144/s/t/u+1/72*mh2/s/u^2+1/36/(t+u)^2)*(
+Pi^2*ln(1-mh2)
)
+(-59/6/(s+u)/u^2-10/t/(s+t)/u+5/6/s/u+21/(s+u)/u-4/mh2/t/u-124/3/s/u^2+2/u^2+5/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-25/3/(s+u)^2/u-4/3/mh2/(s+u)/u+41/6/s/t/u-17/6*mh2/s/u^2-17/3/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u])
)
+(-49/6/(s+u)/u^2-6/t/(s+t)/u+19/12/s/u+23/2/(s+u)/u-21/4/mh2/t/u-85/6/s/u^2+1/2/u^2+7/4/t/u^2+1/2*t/(s+u)/u^2+1/2*t/(s+u)^2/u-1/6/(s+u)^2/u-47/12/mh2/(s+u)/u+1/4/s/t/u-2/3*mh2/s/u^2-4/3/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1/mh2])*ln(1-mh2)
+3*Hlog(1,[0, 1-1/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 2/(mh2-r), 1/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/mh2])
-4*Hlog(1,[2/(mh2-r), 1/mh2, 1/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/mh2])
-4*Hlog(1,[2/(mh2+r), 1/mh2, 1/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/mh2])
)
+(-47/2/(s+u)/u^2-9/t/(s+t)/u-181/8/s/u+51/4/(s+u)/u+75/8/mh2/t/u-9/s/u^2+3/4/u^2+3/8/t/u^2+3/4*t/(s+u)/u^2+3/4*t/(s+u)^2/u-19/4/(s+u)^2/u+75/8/mh2/(s+u)/u+93/8/s/t/u+7/4*mh2/s/u^2+7/2/(t+u)^2)*(
+Hlog(1,[0, 0, 1-1/mh2])
)
+(-31/4/(s+u)/u^2+7/t/(s+t)/u-49/12/s/u+3/(s+u)/u-3/mh2/t/u+61/2/s/u^2-1/u^2-5/2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+3/2/(s+u)^2/u-3/mh2/(s+u)/u-17/12/s/t/u+3/4*mh2/s/u^2+3/2/(t+u)^2)*(
+Hlog(1,[u/(1+u), 1-1/u, 1])
)
+(-29/2/(s+u)/u^2+14/t/(s+t)/u-73/6/s/u+2/(s+u)/u-1/mh2/t/u+64/s/u^2-2/u^2-6/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u-1/(s+u)^2/u-1/mh2/(s+u)/u-11/6/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+Hlog(1,[1-1/u, u/(1+u), 1])
)
+(-21/2/(s+u)/u^2+10/t/(s+t)/u+41/6/s/u+4/(s+u)/u-9/mh2/t/u+42/s/u^2-2/u^2-4/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+7/(s+u)^2/u-9/mh2/(s+u)/u-65/6/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+Hlog(1,[0, 0, 1/u])
)
+(-19/2/(s+u)/u^2+8/t/(s+t)/u+29/6/s/u-2/(s+u)/u-4/mh2/t/u+46/s/u^2-2/u^2-5/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+7/(s+u)^2/u-4/mh2/(s+u)/u-65/6/s/t/u+7/2*mh2/s/u^2+7/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 1/u])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1/u])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), 1/u])
-Hlog(1,[1/u, 2/(mh2+r), 1/u])
)
+(-17/24/(s+u)/u^2-7/2/t/(s+t)/u+65/24/s/u+4/(s+u)/u-7/4/mh2/t/u-83/6/s/u^2+1/2/u^2+3/2/t/u^2+1/2*t/(s+u)/u^2+1/2*t/(s+u)^2/u-1/12/(s+u)^2/u-13/12/mh2/(s+u)/u-1/24/s/t/u-11/24*mh2/s/u^2-11/12/(t+u)^2)*(
-6*Hlog(1,[1-1/u, 1, u/(1+u)])
+4*Hlog(1,[1-1/u, u/(1+u), u/(1+u)])
+Hlog(1,[0, 1-1/u, u/(1+u)])
+Hlog(1,[u/(1+u), 1-1/u, u/(1+u)])
+Hlog(1,[1-1/u, 0, u/(1+u)])
+Hlog(1,[1-1/u, 1-1/u, u/(1+u)])
)
+(-13/2/(s+u)/u^2-8/t/(s+t)/u-35/6/s/u+14/(s+u)/u-5/mh2/t/u-36/s/u^2+2/u^2+6/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-7/(s+u)^2/u-1/mh2/(s+u)/u+41/6/s/t/u-3/2*mh2/s/u^2-3/(t+u)^2)*(
+Hlog(1,[1/u, 0, 2/(mh2-r)])
)
+(-9/2/(s+u)/u^2-8/t/(s+t)/u-5/6/s/u+13/(s+u)/u-3/mh2/t/u-38/s/u^2+2/u^2+6/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-7/(s+u)^2/u+1/mh2/(s+u)/u+29/6/s/t/u-5/2*mh2/s/u^2-5/(t+u)^2)*(
+Hlog(1,[0, 1/u, 2/(mh2-r)])
+Hlog(1,[0, 1/u, 2/(mh2+r)])
)
+(-7/4/(s+u)/u^2+1/t/(s+t)/u-43/12/s/u+23/2/(s+u)/u-31/2/mh2/t/u+13/4/s/u^2-1/u^2+2/t/u^2-t/(s+u)/u^2-t/(s+u)^2/u+11/2/(s+u)^2/u-31/2/mh2/(s+u)/u-1/6/s/t/u+5/4*mh2/s/u^2+5/2/(t+u)^2)*(
+ln(-t/(s+u))^2*ln(1-t)
)
+(-7/6/(s+u)/u^2+5/t/(s+t)/u-22/3/s/u-9/(s+u)/u+2/mh2/t/u+305/6/s/u^2-2/u^2-6/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+7/3/(s+u)^2/u+4/3/mh2/(s+u)/u-29/6/s/t/u+23/6*mh2/s/u^2+23/3/(t+u)^2)*(
+Hlog(1,[1-1/u, 0, 1-1/u])
)
+(-5/2/(s+u)/u^2-8/t/(s+t)/u+25/6/s/u+12/(s+u)/u-1/mh2/t/u-40/s/u^2+2/u^2+6/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-7/(s+u)^2/u+3/mh2/(s+u)/u+17/6/s/t/u-7/2*mh2/s/u^2-7/(t+u)^2)*(
+Hlog(1,[1/u, 0, 2/(mh2+r)])
)
+(10/9/(s+u)/u^2+13/3/t/(s+t)/u+49/72/s/u-3/4/(s+u)/u-41/24/mh2/t/u+355/36/s/u^2-1/4/u^2-17/24/t/u^2-1/4*t/(s+u)/u^2-1/4*t/(s+u)^2/u+7/36/(s+u)^2/u-139/72/mh2/(s+u)/u-107/72/s/t/u+19/36*mh2/s/u^2+19/18/(t+u)^2)*(
+ln(1-mh2)^3
)
+(19/2/(s+u)/u^2-6/t/(s+t)/u-5/6/s/u+4/(s+u)/u+2/mh2/t/u-51/s/u^2+2/u^2+5/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-7/(s+u)^2/u+2/mh2/(s+u)/u+59/6/s/t/u-7/2*mh2/s/u^2-7/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2])
)
+(31/2/(s+u)/u^2+8/t/(s+t)/u-31/6/s/u-24/(s+u)/u+7/mh2/t/u+34/s/u^2-2/u^2-6/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+5/(s+u)^2/u+3/mh2/(s+u)/u+1/6/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2+r)])*ln(1-u)
)
+(33/2/(s+u)/u^2+8/t/(s+t)/u+28/3/s/u-22/(s+u)/u+7/2/mh2/t/u+25/2/s/u^2+1/u^2-3/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+1/(s+u)^2/u+7/2/mh2/(s+u)/u-35/6/s/t/u-1/2*mh2/s/u^2-1/(t+u)^2)*(
+Hlog(1,[1/t, 0, 2/(mh2-r)])
+Hlog(1,[1/t, 0, 2/(mh2+r)])
)
+(35/2/(s+u)/u^2-5/t/(s+t)/u+59/8/s/u-109/4/(s+u)/u+115/8/mh2/t/u-12/s/u^2+3/4/u^2-5/8/t/u^2+3/4*t/(s+u)/u^2+3/4*t/(s+u)^2/u+5/4/(s+u)^2/u+115/8/mh2/(s+u)/u-27/8/s/t/u-5/4*mh2/s/u^2-5/2/(t+u)^2)*(
+Hlog(1,[1-1/mh2, 0, 1-1/mh2])
)
+(39/2/(s+u)/u^2+8/t/(s+t)/u+29/6/s/u-26/(s+u)/u+11/mh2/t/u+30/s/u^2-2/u^2-6/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+5/(s+u)^2/u+7/mh2/(s+u)/u-23/6/s/t/u+1/2*mh2/s/u^2+1/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-u)
)
+(41/2/(s+u)/u^2-14/t/(s+t)/u+17/4/s/u-77/2/(s+u)/u+107/4/mh2/t/u-30/s/u^2+3/2/u^2-1/4/t/u^2+3/2*t/(s+u)/u^2+3/2*t/(s+u)^2/u+1/2/(s+u)^2/u+107/4/mh2/(s+u)/u-1/4/s/t/u-2*mh2/s/u^2-4/(t+u)^2)*(
+Hlog(1,[0, 1-1/mh2, 1-1/mh2])
)
+(41/2/(s+u)/u^2+12/t/(s+t)/u+23/6/s/u-33/(s+u)/u+10/mh2/t/u+37/s/u^2-2/u^2-5/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+9/(s+u)^2/u+6/mh2/(s+u)/u-53/6/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
)
+(41/2/(s+u)/u^2+14/t/(s+t)/u+23/6/s/u-33/(s+u)/u+10/mh2/t/u+37/s/u^2-2/u^2-5/t/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u+9/(s+u)^2/u+6/mh2/(s+u)/u-53/6/s/t/u+5/2*mh2/s/u^2+5/(t+u)^2)*(
-Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2])
)
+(41/36/(s+u)/u^2+7/3/t/(s+t)/u-125/36/s/u-3/(s+u)/u+7/6/mh2/t/u+95/9/s/u^2-1/3/u^2-1/t/u^2-1/3*t/(s+u)/u^2-1/3*t/(s+u)^2/u+1/18/(s+u)^2/u+13/18/mh2/(s+u)/u+25/36/s/t/u+11/36*mh2/s/u^2+11/18/(t+u)^2)*(
+ln(-u)^3
)
+(117/4/(s+u)/u^2-12/t/(s+t)/u-31/4/s/u-29/2/(s+u)/u+13/mh2/t/u-151/2/s/u^2+3/u^2+15/2/t/u^2+3*t/(s+u)/u^2+3*t/(s+u)^2/u-11/2/(s+u)^2/u+11/mh2/(s+u)/u+85/4/s/t/u-23/4*mh2/s/u^2-23/2/(t+u)^2)*(
+ln(-u/(s+t))*ln(1-u)^2
)
+(129/4/(s+u)/u^2-7/t/(s+t)/u+145/12/s/u-24/(s+u)/u+15/2/mh2/t/u-48/s/u^2+1/u^2+4/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+13/2/(s+u)^2/u+7/2/mh2/(s+u)/u+35/12/s/t/u-13/4*mh2/s/u^2-13/2/(t+u)^2)*(
+Hlog(1,[0, u/(1+u), 1])
)
+(373/6/(s+u)/u^2+28/t/(s+t)/u+103/6/s/u-98/(s+u)/u+28/mh2/t/u+290/3/s/u^2-6/u^2-15/t/u^2-6*t/(s+u)/u^2-6*t/(s+u)^2/u+83/3/(s+u)^2/u+44/3/mh2/(s+u)/u-45/2/s/t/u+43/6*mh2/s/u^2+43/3/(t+u)^2)*(
+Hlog(1,[0, 1-1/u])*ln(1-u)
)
+(463/12/(s+u)/u^2+17/t/(s+t)/u+23/12/s/u-68/(s+u)/u+22/mh2/t/u+563/6/s/u^2-5/u^2-27/2/t/u^2-5*t/(s+u)/u^2-5*t/(s+u)^2/u+101/6/(s+u)^2/u+40/3/mh2/(s+u)/u-157/12/s/t/u+85/12*mh2/s/u^2+85/6/(t+u)^2)*(
+Hlog(1,[0, 1-1/u, 1-1/u])
)
+(1207/24/(s+u)/u^2-7/2/t/(s+t)/u+257/24/s/u-46/(s+u)/u+69/4/mh2/t/u-257/6/s/u^2+1/2/u^2+5/2/t/u^2+1/2*t/(s+u)/u^2+1/2*t/(s+u)^2/u+95/12/(s+u)^2/u+119/12/mh2/(s+u)/u+119/24/s/t/u-83/24*mh2/s/u^2-83/12/(t+u)^2)*(
+Hlog(1,[0, 0, u/(1+u)])
)
+(-8/t/(s+t)/u+3/s/u+8/(s+u)/u-2/mh2/t/u-36/s/u^2+2/u^2+4/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-6/(s+u)^2/u+2/mh2/(s+u)/u+3/s/t/u-3/(s+u)/u^2-3*mh2/s/u^2-6/(t+u)^2)*(
+2*Hlog(1,[0, 1/mh2, 1/mh2])
-Hlog(1,[0, 2/(mh2-r), 1/mh2])
-Hlog(1,[0, 2/(mh2+r), 1/mh2])
)
+(-8/t/(s+t)/u+61/6/s/u+11/(s+u)/u+3/mh2/t/u-47/s/u^2+2/u^2+4/t/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-7/(s+u)^2/u+3/mh2/(s+u)/u+17/6/s/t/u-5/2/(s+u)/u^2-5/2*mh2/s/u^2-5/(t+u)^2)*(
-Hlog(1,[0, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[0, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[0, 1/u, (s+t)/mh2])
)
+(-4/t/(s+t)/u-13/2/s/u+7/2/mh2/t/u-33/2/s/u^2+1/u^2+3/2/t/u^2+t/(s+u)/u^2+t/(s+u)^2/u+1/(s+u)^2/u+7/2/mh2/(s+u)/u+8/s/t/u-1/(s+u)/u^2+4/(s+u)/u-mh2/s/u^2-2/(t+u)^2)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])
)
+(-1/(t+u)^2+9/2/(s+u)/u^2-2/t/(s+t)/u+7/s/u-20/(s+u)/u+37/2/mh2/t/u-3/s/u^2+2/u^2-5/2/t/u^2-3/2*mh2/s/u^2+2*t/(s+u)/u^2+2*t/(s+u)^2/u-3/(s+u)^2/u+37/2/mh2/(s+u)/u-1/s/t/u)*(
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 1])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 1])
+Hlog(1,[1/t, (s+u)/mh2, 1])
)
+(2/(t+u)^2-9/(s+u)/u^2+22/t/(s+t)/u-67/6/s/u-1/(s+u)/u+13/2/mh2/t/u+109/2/s/u^2-2/u^2-15/2/t/u^2+3*mh2/s/u^2-2*t/(s+u)/u^2-2*t/(s+u)^2/u-1/(s+u)^2/u+13/2/mh2/(s+u)/u+8/3/s/t/u)*(
+Hlog(1,[0, 1-1/u, 1])
)
+(-25/12/(t+u)^2-371/24/(s+u)/u^2-25/6/t/(s+t)/u-547/72/s/u+125/6/(s+u)/u-17/4/mh2/t/u-15/2/s/u^2+5/6/u^2+3/2/t/u^2-17/24*mh2/s/u^2+5/6*t/(s+u)/u^2+5/6*t/(s+u)^2/u-79/12/(s+u)^2/u-5/4/mh2/(s+u)/u+439/72/s/t/u)*(
+ln(1-u)^3
)
+(1/4/(t+u)^2+91/8/(s+u)/u^2+13/3/t/(s+t)/u+109/72/s/u-16/(s+u)/u+43/6/mh2/t/u+65/6/s/u^2-5/6/u^2-9/4/t/u^2+11/24*mh2/s/u^2-5/6*t/(s+u)/u^2-5/6*t/(s+u)^2/u+43/12/(s+u)^2/u+29/6/mh2/(s+u)/u+11/72/s/t/u)*(
+Pi^2*ln(1-u)
)
+(26/3/(t+u)^2+169/3/(s+u)/u^2+37/t/(s+t)/u+34/3/s/u-92/(s+u)/u+69/2/mh2/t/u+301/3/s/u^2-6/u^2-33/2/t/u^2+19/3*mh2/s/u^2-6*t/(s+u)/u^2-6*t/(s+u)^2/u+73/3/(s+u)^2/u+131/6/mh2/(s+u)/u-13/s/t/u)*(
+Hlog(1,[0, 0, 1-1/u])
)
+(4/(s+u)^2/u-11/2/mh2/u^2+67/2/s/u^2-67/2/s/u+13/s/t/u-11/2/mh2/(s+t)/u-11/(s+u)/u^2+3/(s+u)/u-2/mh2/t/u-7/t/(s+t)/u+11/2/(s+t)/u+2*mh2/s/u^2+4/(t+u)^2-2*(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-4*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-(-1+u)*(-t*u+s+u)/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+ln(u/mh2)*ln(1-mh2)
-Hlog(1,[0, -u/(s+t)])
+Hlog(1,[u/(1-s-t), -u/(s+t)])
)
+(-1/u/(t+u)+2/(s+u)^2/u-11/4/mh2/u^2+55/4/s/u^2-41/4/s/u+3/2/s/t/u-11/4/mh2/(s+t)/u-11/2/(s+u)/u^2+3/2/(s+u)/u-1/mh2/t/u+5/2/t/(s+t)/u+13/4/(s+t)/u-1/2/(s+t)^2/u+mh2/s/u^2+2/(t+u)^2-1/2*(2*u*(1-t)+3*t+1+s/u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)-2*(t*u-t-u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*(
+ln(1-s-t)^2
-2*Hlog(1,[0, 1-1/(s+t)])
)
+(1/(s+u)/t/u^2*ruts)*(
+Hlog(1,[0, t/(1+t)])*ln(-(-t*u+ruts-s+t)/s)
+Hlog(1,[0, 1-1/t])*ln((t*u+ruts+s-t)/s)
+Hlog(1,[1/t, 2*s/(-t*u-ruts+s+t)])*ln(-t)
+Hlog(1,[1/t, 2*s/(-t*u+ruts+s+t)])*ln(1-t)
+Hlog(1,[t/(1+t), 1-1/t])*ln(-(-t*u+ruts-s+t)/s)
+Hlog(1,[1-1/u, 2*s/(-t*u-ruts+s+t)])*ln(-t)
+Hlog(1,[1-1/u, 2*s/(-t*u+ruts+s+t)])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2*s/(-t*u-ruts+s+t)])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2*s/(-t*u+ruts+s+t)])*ln(-t)
+1/6*Pi^2*ln((t*u+ruts+s-t)/s)
-1/6*Pi^2*ln(-(-t*u+ruts-s+t)/s)
-Hlog(1,[0, t/(1+t)])*ln((t*u+ruts+s-t)/s)
-Hlog(1,[0, 1-1/t])*ln(-(-t*u+ruts-s+t)/s)
-Hlog(1,[1/t, 2*s/(-t*u-ruts+s+t)])*ln(1-t)
-Hlog(1,[1/t, 2*s/(-t*u+ruts+s+t)])*ln(-t)
-Hlog(1,[t/(1+t), 1-1/t])*ln((t*u+ruts+s-t)/s)
-Hlog(1,[1-1/u, 2*s/(-t*u-ruts+s+t)])*ln(1-t)
-Hlog(1,[1-1/u, 2*s/(-t*u+ruts+s+t)])*ln(-t)
-Hlog(1,[1-1/(s+u), 2*s/(-t*u-ruts+s+t)])*ln(-t)
-Hlog(1,[1-1/(s+u), 2*s/(-t*u+ruts+s+t)])*ln(1-t)
+1/2*ln((t*u+ruts+s-t)/s)*ln(-t)^2
-1/2*ln(-t)^2*ln(-(-t*u+ruts-s+t)/s)
-Hlog(1,[1/t, 1/t, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1/t, 1-1/u, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1/t, 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2-r), 1/t, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2-r), 1-1/u, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[2/(mh2+r), 1/t, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2+r), 1-1/u, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/mh2, 1-1/u, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/u, 1, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/u, 1/t, 2*s/(-t*u+ruts+s+t)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2*s/(-t*u-ruts+s+t)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1/t, 1/t, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1/t, 1-1/u, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1/t, 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[2/(mh2-r), 1/t, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[2/(mh2-r), 1-1/u, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[2/(mh2+r), 1/t, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[2/(mh2+r), 1-1/u, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/mh2, 1-1/u, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/u, 1, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/u, 1/t, 2*s/(-t*u-ruts+s+t)])
+Hlog(1,[1-1/u, 2/(mh2-r), 2*s/(-t*u+ruts+s+t)])
+Hlog(1,[1-1/u, 2/(mh2+r), 2*s/(-t*u+ruts+s+t)])
)
+((1/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s*t*u+t^2*u+s^2+s*t+s*u-t*u)/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)+1-(-1+t)/s-1/u)-2/u/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2))*rtus)*(
+Hlog(1,[0, -u/s])*ln((-t*u+rtus-s+u)/u)
+Hlog(1,[0, 2*u/(t*u-rtus+s+u)])*ln(1-t)
+Hlog(1,[0, 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
+Hlog(1,[1/t, 2*u/(t*u-rtus+s+u)])*ln((-1+mh2)/u)
+Hlog(1,[1/(s+t), 2*u/(t*u+rtus+s+u)])*ln((-1+mh2)/u)
+Hlog(1,[u/(1-s-t), -u/s])*ln(-(t*u+rtus+s-u)/u)
+Hlog(1,[2/(mh2-r), 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 2*u/(t*u+rtus+s+u)])*ln(1-t)
+Hlog(1,[2/(mh2+r), 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2*u/(t*u+rtus+s+u)])*ln(1-t)
+Hlog(1,[1-1/u, 2*u/(t*u-rtus+s+u)])*ln((-1+mh2)/u)
+Hlog(1,[1-1/u, 2*u/(t*u-rtus+s+u)])*ln(1-t)
+Hlog(1,[1-1/u, 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
+ln(u/(s+u))*ln(-(t*u+rtus+s-u)/u)*ln(1-mh2)
+ln(u/(s+u))*ln((-t*u+rtus-s+u)/u)*ln(1-t)
-Hlog(1,[0, -u/s])*ln(-(t*u+rtus+s-u)/u)
-Hlog(1,[0, 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
-Hlog(1,[0, 2*u/(t*u+rtus+s+u)])*ln(1-t)
-Hlog(1,[1/t, 2*u/(t*u+rtus+s+u)])*ln((-1+mh2)/u)
-Hlog(1,[1/(s+t), 2*u/(t*u-rtus+s+u)])*ln((-1+mh2)/u)
-Hlog(1,[u/(1-s-t), -u/s])*ln((-t*u+rtus-s+u)/u)
-Hlog(1,[2/(mh2-r), 2*u/(t*u-rtus+s+u)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2*u/(t*u-rtus+s+u)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
-Hlog(1,[1-1/u, 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
-Hlog(1,[1-1/u, 2*u/(t*u+rtus+s+u)])*ln((-1+mh2)/u)
-Hlog(1,[1-1/u, 2*u/(t*u+rtus+s+u)])*ln(1-t)
-ln(u/(s+u))*ln((-t*u+rtus-s+u)/u)*ln(1-mh2)
-ln(u/(s+u))*ln(-(t*u+rtus+s-u)/u)*ln(1-t)
-Hlog(1,[1/mh2, 0, 2*u/(t*u+rtus+s+u)])
-Hlog(1,[1/mh2, 1/t, 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/mh2, 1/(s+t), 2*u/(t*u+rtus+s+u)])
-Hlog(1,[1/mh2, 2/(mh2-r), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/mh2, 2/(mh2+r), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/t, 0, 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/t, 2/(mh2-r), 2*u/(t*u+rtus+s+u)])
-Hlog(1,[1/t, 2/(mh2+r), 2*u/(t*u+rtus+s+u)])
-Hlog(1,[1/t, 1-1/u, 2*u/(t*u-rtus+s+u)])
-Hlog(1,[2/(mh2-r), 1/t, 2*u/(t*u+rtus+s+u)])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[2/(mh2-r), 1-1/u, 2*u/(t*u+rtus+s+u)])
-Hlog(1,[2/(mh2+r), 1/t, 2*u/(t*u+rtus+s+u)])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[2/(mh2+r), 1-1/u, 2*u/(t*u+rtus+s+u)])
-Hlog(1,[1-1/u, 1/t, 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1-1/u, 1/(s+t), 2*u/(t*u+rtus+s+u)])
-Hlog(1,[1-1/u, 1-1/u, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1/mh2, 0, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1/mh2, 1/t, 2*u/(t*u+rtus+s+u)])
+Hlog(1,[1/mh2, 1/(s+t), 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1/mh2, 2/(mh2-r), 2*u/(t*u+rtus+s+u)])
+Hlog(1,[1/mh2, 2/(mh2+r), 2*u/(t*u+rtus+s+u)])
+Hlog(1,[1/t, 0, 2*u/(t*u+rtus+s+u)])
+Hlog(1,[1/t, 2/(mh2-r), 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1/t, 2/(mh2+r), 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1/t, 1-1/u, 2*u/(t*u+rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1/t, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1/(s+t), 2*u/(t*u+rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1-1/u, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1/t, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1/(s+t), 2*u/(t*u+rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1-1/u, 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1-1/u, 1/t, 2*u/(t*u+rtus+s+u)])
+Hlog(1,[1-1/u, 1/(s+t), 2*u/(t*u-rtus+s+u)])
+Hlog(1,[1-1/u, 1-1/u, 2*u/(t*u+rtus+s+u)])
)
+(1/mh2/(s+u)/u*r)*(
+Hlog(1,[0, 1/t])*Hlog(1,[0, 1-1/(s+t)])
+Hlog(1,[0, 1/u])*Hlog(1,[0, u/(1+u)])
+Hlog(1,[0, 1/u])*Hlog(1,[u/(1+u), 1-1/u])
+Hlog(1,[0, s/(s+u)])*Hlog(1,[0, u/(1+u)])
+Hlog(1,[0, s/(s+u)])*Hlog(1,[u/(1+u), 1-1/u])
+Hlog(1,[0, t/(1+t)])*Hlog(1,[(s+u)/mh2, 1/t])
+Hlog(1,[0, t/(1+t)])*ln(-t/(s+u))^2
+Hlog(1,[0, u/(1+u)])*Hlog(1,[1/u, t/(t+u)])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[(s+t)/mh2, s/(s+u)])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[0, u/(1+u)])*Hlog(1,[1-1/t, 1/u])
+Hlog(1,[0, u/(1+u)])*ln(-u/t)^2
+Hlog(1,[0, (s+u)/mh2])*ln(-t)^2
+Hlog(1,[0, -u/s])*ln(1-t)^2
+Hlog(1,[0, 1-1/t])*Hlog(1,[1-1/(s+u), 1/t])
+Hlog(1,[0, 2*s/(-t*u-rtus+s+u)])*Hlog(1,[0, 1-1/u])
+Hlog(1,[0, 2*s/(-t*u+rtus+s+u)])*Hlog(1,[0, 1-1/u])
+Hlog(1,[0, 1-1/u])*Hlog(1,[t/(t+u), (s+t)/mh2])
+Hlog(1,[0, 1-1/u])*Hlog(1,[(s+t)/mh2, t/(t+u)])
+Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/t, 2/(mh2-r)])
+Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/t, 2/(mh2+r)])
+Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 1-1/(s+t)])*ln(1-t)
+Hlog(1,[1/t, 1-1/(s+u)])*ln(-t)
+Hlog(1,[1/u, t/(t+u)])*Hlog(1,[u/(1+u), 1-1/u])
+Hlog(1,[1/(s+t), 1/t])*ln(1-mh2)
+Hlog(1,[t/(1+t), 1-1/t])*ln(-t/(s+u))^2
+Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[u/(1+u), 1-1/u])*ln(-u/t)^2
+Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[(s+t)/mh2, s/(s+u)])
+Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[(s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2-r), 1/t])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1/t])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/t])
+Hlog(1,[1-1/mh2, 1-1/t])*ln(2)^2
+Hlog(1,[1/t, (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+Hlog(1,[u/mh2, (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[1-1/t, 1/u])
+Hlog(1,[1-1/t, t/(1+t)])*ln(1-t)
+Hlog(1,[0, 0, 1/t])*ln(-t)
+Hlog(1,[0, 0, 1/u])*ln(-u)
+Hlog(1,[0, 0, u/(1+u)])*ln(-u/t)
+Hlog(1,[0, 1, s/(s+u)])*ln(1-u)
+Hlog(1,[0, 1/u, t/(t+u)])*ln(1-u)
+Hlog(1,[0, 1/u, 2*s/(-t*u-rtus+s+u)])*ln(-u)
+Hlog(1,[0, 1/u, 2*s/(-t*u+rtus+s+u)])*ln(-u)
+Hlog(1,[0, 1/(s+t), 1/t])*ln(1-mh2)
+Hlog(1,[0, t/mh2, (s+t)/mh2])*ln(1-u)
+Hlog(1,[0, t/(t+u), 1/u])*ln(1-u)
+Hlog(1,[0, t/(t+u), t/mh2])*ln(1-u)
+Hlog(1,[0, u/(1+u), 1-1/u])*ln(-u/t)
+Hlog(1,[0, (s+t)/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[0, (s+u)/mh2, 1])*ln(1-t)
+Hlog(1,[0, (s+u)/mh2, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2-r), 1])*ln(1-t)
+Hlog(1,[0, 2/(mh2-r), 1/t])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2-r), t/mh2])*ln(1-u)
+Hlog(1,[0, 2/(mh2+r), 1])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), 1/t])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2+r), t/mh2])*ln(1-u)
+Hlog(1,[0, 1-1/mh2, 1-1/t])*ln(2-mh2-r)
+Hlog(1,[0, 1-1/mh2, 1-1/t])*ln(2-mh2+r)
+Hlog(1,[0, 1-1/t, t/mh2])*ln(-u)
+Hlog(1,[0, 1-1/t, 2/(mh2-r)])*ln(1-u)
+Hlog(1,[0, 1-1/t, 2/(mh2+r)])*ln(1-u)
+Hlog(1,[0, 1-1/t, 2*s/(-t*u-rtus+s+u)])*ln(-u)
+Hlog(1,[0, 1-1/t, 2*s/(-t*u+rtus+s+u)])*ln(-u)
+Hlog(1,[0, 1-1/u, 1])*ln(-u/t)
+Hlog(1,[0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])*ln(1-u)
+Hlog(1,[0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])*ln(1-u)
+Hlog(1,[0, 1-1/(s+u), (s+u)/mh2])*ln(-t)
+Hlog(1,[0, 1-1/(s+u), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[0, 1-1/(s+u), 2/(mh2+r)])*ln(1-t)
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r)])*ln(-u)
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r)])*ln(-u)
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r)])*ln(-u)
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r)])*ln(-u)
+Hlog(1,[1/t, 1-1/(s+u), 1/t])*ln(-t)
+Hlog(1,[1/u, 0, s/(s+u)])*ln(1-u)
+Hlog(1,[1/u, 0, 2*s/(-t*u-rtus+s+u)])*ln(-u)
+Hlog(1,[1/u, 0, 2*s/(-t*u+rtus+s+u)])*ln(-u)
+Hlog(1,[1/u, t/(t+u), 1/u])*ln(1-u)
+Hlog(1,[1/u, (s+t)/mh2, s/(s+u)])*ln(1-u)
+Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), 1/u])*ln(-u)
+Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(-u)
+Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), 1/u])*ln(-u)
+Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(-u)
+Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1/u, 1-1/t, t/(t+u)])*ln(1-u)
+Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2])*ln(-u)
+Hlog(1,[1/(s+t), 0, 1/t])*ln(1-mh2)
+Hlog(1,[1/(s+t), 1/t, (s+u)/mh2])*ln(-u)
+Hlog(1,[1/(s+t), 1/t, 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[1/(s+t), 1/t, 2/(mh2+r)])*ln(1-mh2)
+Hlog(1,[1/(s+t), u/mh2, (s+u)/mh2])*ln(-u)
+Hlog(1,[1/(s+t), 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[1/(s+t), 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[t/(t+u), 0, 1/u])*ln(1-u)
+Hlog(1,[t/(t+u), 0, s/(s+u)])*ln(1-u)
+Hlog(1,[t/(t+u), 0, t/mh2])*ln(1-u)
+Hlog(1,[t/(t+u), 1, (s+t)/mh2])*ln(1-u)
+Hlog(1,[t/(t+u), t/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[t/(t+u), (s+t)/mh2, 1/u])*ln(1-u)
+Hlog(1,[t/(t+u), (s+t)/mh2, s/(s+u)])*ln(1-u)
+Hlog(1,[t/(t+u), 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[t/(t+u), 2/(mh2+r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[t/(t+u), 1-1/t, 1/u])*ln(1-u)
+Hlog(1,[u/(1+u), 0, 1])*ln(-u/s)
+Hlog(1,[u/(1+u), 0, 1])*ln(-u/(s+t))
+Hlog(1,[u/(1+u), 0, 1-1/u])*ln(-u/t)
+Hlog(1,[u/(1+u), 1-1/u, 1])*ln(-u/s)
+Hlog(1,[u/(1+u), 1-1/u, 1])*ln(-u/t)
+Hlog(1,[u/(t+u), (s+u)/mh2, (s+u)/mh2])*ln(1-t)
+Hlog(1,[(s+t)/mh2, 0, t/(t+u)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 1, s/(s+u)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 1/u, t/(t+u)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, t/mh2, (s+t)/mh2])*ln(1-u)
+Hlog(1,[(s+t)/mh2, t/(t+u), 1/u])*ln(1-u)
+Hlog(1,[(s+u)/mh2, 0, 1])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 1-1/(s+u), 1/t])*ln(1-t)
+Hlog(1,[2/(mh2-r), 0, 1])*ln(1-t)
+Hlog(1,[2/(mh2-r), 0, 1/t])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 0, t/mh2])*ln(1-u)
+Hlog(1,[2/(mh2-r), 0, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2-r), 1, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2-r), 1, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 1, (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r)])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), t/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), t/(t+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), (s+t)/mh2, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 1-1/t, 1/u])*ln(1-u)
+Hlog(1,[2/(mh2-r), 1-1/t, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u])*ln(-u)
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 1/t])*ln(1-t)
+Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), 0, 1])*ln(1-t)
+Hlog(1,[2/(mh2+r), 0, 1/t])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 0, t/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), 0, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2+r), 1, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1, (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), t/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), t/(t+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), (s+t)/mh2, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 1-1/t, 1/u])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1-1/t, t/(t+u)])*ln(-u)
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u])*ln(-u)
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 1/t])*ln(1-t)
+Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/mh2, 0, 1-1/t])*ln(2-mh2-r)
+Hlog(1,[1-1/mh2, 0, 1-1/t])*ln(2-mh2+r)
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t])*ln(-t/(s+u))
+Hlog(1,[1-1/t, 0, 1])*ln(1-u)
+Hlog(1,[1-1/t, 0, t/mh2])*ln(-u)
+Hlog(1,[1-1/t, 0, 2/(mh2-r)])*ln(1-u)
+Hlog(1,[1-1/t, 0, 2/(mh2+r)])*ln(1-u)
+Hlog(1,[1-1/t, 0, 2*s/(-t*u-rtus+s+u)])*ln(-u)
+Hlog(1,[1-1/t, 0, 2*s/(-t*u+rtus+s+u)])*ln(-u)
+Hlog(1,[1-1/t, 1, t/(t+u)])*ln(1-u)
+Hlog(1,[1-1/t, 1, (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/t, t/mh2, t/(t+u)])*ln(-u)
+Hlog(1,[1-1/t, t/mh2, (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2-r), 1/u])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/t, 2/(mh2+r), 1/u])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])*ln(-u)
+Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(-u)
+Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])*ln(-u)
+Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(-u)
+Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])*ln(1-u)
+Hlog(1,[1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
+Hlog(1,[1-1/(s+t), 1, s/(s+u)])*ln(-u)
+Hlog(1,[1-1/(s+t), 1, t/(t+u)])*ln(-u)
+Hlog(1,[1-1/(s+t), 1, 1-1/t])*ln(-t/(s+u))
+Hlog(1,[1-1/(s+t), 1/u, t/(t+u)])*ln(-u)
+Hlog(1,[1-1/(s+t), 1/u, (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/(s+t), (s+t)/mh2, s/(s+u)])*ln(-u)
+Hlog(1,[1-1/(s+t), (s+t)/mh2, t/(t+u)])*ln(1-u)
+Hlog(1,[1-1/(s+t), (s+t)/mh2, (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/(s+t), 2/(mh2-r), 1/u])*ln(-u)
+Hlog(1,[1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])*ln(-u)
+Hlog(1,[1-1/(s+t), 2/(mh2+r), 1/u])*ln(-u)
+Hlog(1,[1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])*ln(-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(-u)
+Hlog(1,[1-1/(s+t), 1-1/t, 1])*ln(-t/(s+u))
+Hlog(1,[1-1/(s+t), 1-1/t, 1/u])*ln(-u)
+Hlog(1,[1-1/(s+t), 1-1/t, t/(t+u)])*ln(1-u)
+Hlog(1,[1-1/(s+t), 1-1/(s+t), 1/u])*ln(1-u)
+Hlog(1,[1-1/(s+u), 0, 1])*ln(1-t)
+Hlog(1,[1-1/(s+u), 0, (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/(s+u), 0, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[1-1/(s+u), 0, 2/(mh2+r)])*ln(1-t)
+Hlog(1,[1-1/(s+u), 0, 1-1/(s+u)])*ln(-t)
+Hlog(1,[1-1/(s+u), 1, (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/(s+u), 1/t, 1-1/(s+u)])*ln(-t)
+Hlog(1,[1-1/(s+u), (s+u)/mh2, 1/t])*ln(-t)
+Hlog(1,[1-1/(s+u), 2/(mh2-r), 1/t])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2/(mh2-r), (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/(s+u), 2/(mh2+r), 1/t])*ln(1-t)
+Hlog(1,[1-1/(s+u), 2/(mh2+r), (s+u)/mh2])*ln(-t)
+Hlog(1,[1-1/(s+u), 1-1/(s+u), 1/t])*ln(-t)
+ln(2)*ln(-u)^2
+ln(2)^2*ln(-t)
+ln(2)^2*ln(-u)
+Zeta(3)*ln(-u/(s+t))
+ln(-u/t)*ln(1-u)^2
+ln(-u)*ln(2-mh2+r)
+Hlog(1,[0, 1/t])*ln(-u)*ln(1-s-t)
+Hlog(1,[0, 1-1/t])*ln(-t)*ln(-t/(s+u))
+Hlog(1,[0, 1-1/u])*ln(-u/t)*ln(1-u)
+Hlog(1,[1/t, 2/(mh2-r)])*ln(-u)*ln(1-s-t)
+Hlog(1,[1/t, 2/(mh2+r)])*ln(-u)*ln(1-s-t)
+Hlog(1,[1/u, (s+t)/mh2])*ln(-u)*ln(1-u)
+Hlog(1,[t/(t+u), (s+t)/mh2])*ln(-u)*ln(1-u)
+Hlog(1,[(s+t)/mh2, t/(t+u)])*ln(-u)*ln(1-u)
+Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-u)*ln(1-s-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-u)*ln(1-s-t)
+Hlog(1,[1-1/t, t/(t+u)])*ln(-u)*ln(1-u)
+Hlog(1,[1-1/(s+t), 1/u])*ln(-u)*ln(1-u)
+Hlog(1,[1-1/(s+t), 1-1/t])*ln(-u)*ln(-t/(s+u))
+ln(-t)*ln(1-t)*ln(1-s-u)
+ln(-u)*ln(1-t)*ln(1-s-t)
+ln(2)*ln(-u)*ln(1-t)*ln(2-mh2-r)
+ln(2)*ln(-u)*ln(1-t)*ln(2-mh2+r)
+1145/9459*Pi^2
-1/18*Pi^4
+28783/6306*ln(2)^2
+2290/3153*ln((-1+mh2)/t)^2
-4/3*ln((-1+mh2)/t)^3
-1145/3153*ln(-t)^2
+1/2*ln(-t)^3
-2*ln(1-t)^2
-31733/6306*ln(1-u)^2
+28783/12612*ln(2-mh2-r)^2
+28783/12612*ln(2-mh2+r)^2
-1/6*Pi^2*Hlog(1,[0, s/(s+u)])
+1/3*Pi^2*Hlog(1,[0, t/(1+t)])
+1/3*Pi^2*Hlog(1,[0, (s+u)/mh2])
+1/6*Pi^2*Hlog(1,[0, 2*s/(-t*u-rtus+s+u)])
+1/6*Pi^2*Hlog(1,[0, 2*s/(-t*u+rtus+s+u)])
-1/3*Pi^2*Hlog(1,[0, -t/(s+u)])
+7/6*Pi^2*Hlog(1,[0, 1-1/(s+u)])
-2/3*Pi^2*Hlog(1,[1/t, 1-1/(s+u)])
+1/3*Pi^2*Hlog(1,[t/(1+t), 1-1/t])
+1/6*Pi^2*Hlog(1,[t/(t+u), (s+t)/mh2])
+1/3*Pi^2*Hlog(1,[t/(1-s-u), -t/(s+u)])
-1/6*Pi^2*Hlog(1,[(s+t)/mh2, s/(s+u)])
+1/6*Pi^2*Hlog(1,[(s+t)/mh2, t/(t+u)])
-1/6*Pi^2*Hlog(1,[(s+u)/mh2, 1/t])
+1/2*Pi^2*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])
-1/3*Pi^2*Hlog(1,[2/(mh2-r), 1-1/(s+u)])
-1/3*Pi^2*Hlog(1,[2/(mh2+r), 1-1/(s+u)])
+1/6*Pi^2*Hlog(1,[2*s/(-t*u-rtus+s+u), 1/u])
+1/6*Pi^2*Hlog(1,[2*s/(-t*u-rtus+s+u), s/(s+u)])
-1/6*Pi^2*Hlog(1,[2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+1/6*Pi^2*Hlog(1,[2*s/(-t*u+rtus+s+u), 1/u])
+1/6*Pi^2*Hlog(1,[2*s/(-t*u+rtus+s+u), s/(s+u)])
-1/6*Pi^2*Hlog(1,[2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+1/3*Pi^2*Hlog(1,[1-1/mh2, 1-1/(s+u)])
-1/6*Pi^2*Hlog(1,[1-1/(s+t), 1/u])
+1/2*Pi^2*Hlog(1,[1-1/(s+t), 2/(mh2-r)])
+1/6*Pi^2*Hlog(1,[1-1/(s+u), 1/t])
-1/2*Pi^2*Hlog(1,[1-1/(s+u), (s+u)/mh2])
-1/6*Pi^2*ln((-1+mh2)/t)
+1/3*Pi^2*ln(-t)
-1/6*Pi^2*ln(-t)^2
-1/4*Pi^2*ln(-t/(s+u))
-1/6*Pi^2*ln(-t/(s+u))^2
-1/3*Pi^2*ln(-u/t)
-1/6*Pi^2*ln(-u/t)^2
-1/3*Pi^2*ln(-(-t*u+rtus-s+u)/s)
-1/12*Pi^2*ln(1-s-u)^2
-Hlog(1,[0, 1/t])*Hlog(1,[0, t/(1+t)])
-5*Hlog(1,[0, 1/t])*Hlog(1,[0, 1-1/t])
-Hlog(1,[0, 1/t])*Hlog(1,[t/(1+t), 1-1/t])
+4*Hlog(1,[0, 1/t])*Hlog(1,[1-1/mh2, 1-1/t])
-Hlog(1,[0, 1/t])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-1/2*Hlog(1,[0, 1/t])*ln(-u)^2
+1/2*Hlog(1,[0, 1/t])*ln(1-mh2)^2
-19/2*Hlog(1,[0, 1/t])*ln(1-t)
-1/2*Hlog(1,[0, 1/t])*ln(1-s-t)^2
-1/2*Hlog(1,[0, 1/u])*ln(-u)^2
-Hlog(1,[0, s/(s+u)])*Hlog(1,[0, 1-1/u])
-1/2*Hlog(1,[0, s/(s+u)])*ln(-u)^2
-3*Hlog(1,[0, t/(1+t)])*Hlog(1,[0, 1-1/(s+u)])
+4*Hlog(1,[0, t/(1+t)])*Hlog(1,[1/t, 1-1/(s+u)])
-3*Hlog(1,[0, t/(1+t)])*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])
+3/2*Hlog(1,[0, t/(1+t)])*ln(-t/(s+u))
-2*Hlog(1,[0, t/(1+t)])*ln(1-t)
+1/2*Hlog(1,[0, t/(1+t)])*ln(1-s-u)^2
+2*Hlog(1,[0, t/(t+u)])*ln(1-u)
-Hlog(1,[0, t/(1-s-u)])*ln(1-mh2)
-Hlog(1,[0, u/(1+u)])*Hlog(1,[0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[1/u, (s+t)/mh2])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[t/(t+u), (s+t)/mh2])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[(s+t)/mh2, t/(t+u)])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[0, u/(1+u)])*Hlog(1,[1-1/t, t/(t+u)])
-2*Hlog(1,[0, u/(1+u)])*ln(2)
+2*Hlog(1,[0, u/(1+u)])*ln(-u/t)
+2*Hlog(1,[0, u/(1+u)])*ln(-(-t*u+rtus-s+u)/s)
-2*Hlog(1,[0, t/(1+t)])*Hlog(1,[0, (s+u)/mh2])
+3*Hlog(1,[0, (s+u)/mh2])*Hlog(1,[0, 1-1/t])
-2*Hlog(1,[0, (s+u)/mh2])*Hlog(1,[t/(1+t), 1-1/t])
-2*Hlog(1,[0, (s+u)/mh2])*ln(1-mh2)^2
-3/2*Hlog(1,[0, (s+u)/mh2])*ln(1-t)^2
-Hlog(1,[0, 2*s/(-t*u-rtus+s+u)])*Hlog(1,[u/(1+u), 1-1/u])
+1/2*Hlog(1,[0, 2*s/(-t*u-rtus+s+u)])*ln(-u)^2
-Hlog(1,[0, 2*s/(-t*u+rtus+s+u)])*Hlog(1,[u/(1+u), 1-1/u])
+1/2*Hlog(1,[0, 2*s/(-t*u+rtus+s+u)])*ln(-u)^2
+1/2*Hlog(1,[0, -u/s])*ln(1-mh2)^2
+3*Hlog(1,[0, 1/t])*Hlog(1,[0, 1-1/mh2])
-4*Hlog(1,[0, -t/(s+u)])*Hlog(1,[0, 1-1/mh2])
+3*Hlog(1,[0, -u/s])*Hlog(1,[0, 1-1/mh2])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/t, (s+u)/mh2])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/t, 2/(mh2-r)])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/t, 2/(mh2+r)])
+6*Hlog(1,[0, 1-1/mh2])*Hlog(1,[t/(1-s-u), -t/(s+u)])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2-r), (s+u)/mh2])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2+r), (s+u)/mh2])
-Hlog(1,[0, 1-1/mh2])*Hlog(1,[-u/(s+t), -u/s])
-1/2*Hlog(1,[0, 1-1/mh2])*ln(t/mh2)^2
-3*Hlog(1,[0, 1-1/mh2])*ln((-1+mh2)/t)
+3*Hlog(1,[0, 1-1/mh2])*ln(1-t)
-2*Hlog(1,[0, -u/s])*Hlog(1,[0, 1-1/t])
+10*Hlog(1,[0, 1-1/t])*Hlog(1,[0, 1-1/(s+u)])
-4*Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, 1-1/(s+u)])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[u/(t+u), 2/(mh2+r)])
-Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, u/(t+u)])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2-r), u/(t+u)])
+3*Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2+r), u/(t+u)])
-3*Hlog(1,[0, 1-1/t])*Hlog(1,[1-1/(s+u), (s+u)/mh2])
-4*Hlog(1,[0, 1-1/t])*ln(-u/t)
-2*Hlog(1,[0, 1-1/t])*ln(1-t)
+2*Hlog(1,[0, 1-1/t])*ln(1-s-u)
-Hlog(1,[0, 1-1/t])*ln(1-s-u)^2
+3*Hlog(1,[0, 1-1/t])*ln(2-mh2-r)
-Hlog(1,[0, 1-1/u])*Hlog(1,[(s+t)/mh2, s/(s+u)])
-Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[0, 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[0, 1-1/u])*Hlog(1,[1-1/(s+t), 1/u])
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[1-1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[0, 1-1/u])*ln(2)
-4*Hlog(1,[0, 1-1/u])*ln(-u/t)
-2*Hlog(1,[0, 1-1/u])*ln(-(-t*u+rtus-s+u)/s)
-Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/t, (s+u)/mh2])
-Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[u/mh2, (s+u)/mh2])
+3*Hlog(1,[0, 1-1/(s+u)])*Hlog(1,[t/(1+t), 1-1/t])
+6*Hlog(1,[0, 1-1/(s+u)])*Hlog(1,[1-1/t, t/(1+t)])
-3/2*Hlog(1,[0, 1-1/(s+u)])*ln(-t)
-1/2*Hlog(1,[0, 1-1/(s+u)])*ln(-t)^2
-3*Hlog(1,[0, 1-1/(s+u)])*ln(1-t)^2
-4*Hlog(1,[1/mh2, 1/t])*ln(1-mh2)
-4*Hlog(1,[1/t, u/(t+u)])*ln(1-t)
-3/2*Hlog(1,[1/t, (s+u)/mh2])*ln(-t)
-1/2*Hlog(1,[1/t, (s+u)/mh2])*ln(-t)^2
+1/2*Hlog(1,[1/t, (s+u)/mh2])*ln(-u)^2
-1/2*Hlog(1,[1/t, (s+u)/mh2])*ln(1-mh2)^2
+5*Hlog(1,[1/t, (s+u)/mh2])*ln(1-t)
+1/2*Hlog(1,[1/t, (s+u)/mh2])*ln(1-s-t)^2
-1/2*Hlog(1,[1/t, 2/(mh2-r)])*ln(-u)^2
+1/2*Hlog(1,[1/t, 2/(mh2-r)])*ln(1-mh2)^2
-4*Hlog(1,[1/t, 2/(mh2-r)])*ln(1-t)
-1/2*Hlog(1,[1/t, 2/(mh2-r)])*ln(1-s-t)^2
-1/2*Hlog(1,[1/t, 2/(mh2+r)])*ln(-u)^2
+1/2*Hlog(1,[1/t, 2/(mh2+r)])*ln(1-mh2)^2
-4*Hlog(1,[1/t, 2/(mh2+r)])*ln(1-t)
-1/2*Hlog(1,[1/t, 2/(mh2+r)])*ln(1-s-t)^2
+2*Hlog(1,[1/t, 1-1/(s+u)])*Hlog(1,[t/(1+t), 1-1/t])
-2*Hlog(1,[1/t, 1-1/(s+u)])*Hlog(1,[1-1/t, t/(1+t)])
-Hlog(1,[1/t, 1-1/(s+u)])*ln(-t)^2
+2*Hlog(1,[1/t, 1-1/(s+u)])*ln(1-t)
+4*Hlog(1,[1/t, 1-1/(s+u)])*ln(1-t)^2
+2*Hlog(1,[1/u, t/(t+u)])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2])*Hlog(1,[u/(1+u), 1-1/u])
-2*Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u)])*ln(-u)
+2*Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
-Hlog(1,[1/(s+t), 1/t])*ln(-u)
+3/2*Hlog(1,[t/(1+t), 1-1/t])*ln(-t/(s+u))
-Hlog(1,[t/(1+t), 1-1/t])*ln(1-t)
-1/2*Hlog(1,[t/(1+t), 1-1/t])*ln(1-s-u)^2
-1/2*Hlog(1,[t/(t+u), 1/u])*ln(1-u)^2
+1/2*Hlog(1,[t/(t+u), (s+t)/mh2])*ln(-u)^2
-1/2*Hlog(1,[t/(t+u), (s+t)/mh2])*ln(1-u)^2
+5*Hlog(1,[t/(1-s-u), -t/(s+u)])*ln(1-mh2)^2
+1/2*Hlog(1,[u/mh2, (s+u)/mh2])*ln(1-s-t)^2
-Hlog(1,[t/(t+u), (s+t)/mh2])*Hlog(1,[u/(1+u), 1-1/u])
-Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[2*s/(-t*u+rtus+s+u), s/(s+u)])
-2*Hlog(1,[u/(1+u), 1-1/u])*ln(2)
+2*Hlog(1,[u/(1+u), 1-1/u])*ln(-u/t)
+2*Hlog(1,[u/(1+u), 1-1/u])*ln(-(-t*u+rtus-s+u)/s)
-4*Hlog(1,[u/(t+u), 1/t])*ln(1-t)
-2*Hlog(1,[u/(t+u), (s+u)/mh2])*ln(1-t)^2
-6*Hlog(1,[u/(t+u), 2/(mh2-r)])*ln(1-t)
+1/2*Hlog(1,[u/(t+u), 2/(mh2-r)])*ln(1-t)^2
+1/2*Hlog(1,[u/(t+u), 2/(mh2+r)])*ln(1-t)^2
-1/2*Hlog(1,[(s+t)/mh2, s/(s+u)])*ln(-u)^2
-Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[(s+t)/mh2, t/(t+u)])
+1/2*Hlog(1,[(s+t)/mh2, t/(t+u)])*ln(-u)^2
+2*Hlog(1,[(s+t)/mh2, t/(t+u)])*ln(1-u)
-1/2*Hlog(1,[(s+t)/mh2, t/(t+u)])*ln(1-u)^2
-1/2*Hlog(1,[(s+u)/mh2, 1/t])*ln(-t)^2
+5/2*Hlog(1,[(s+u)/mh2, 1/t])*ln(1-t)
+2*Hlog(1,[(s+u)/mh2, u/(t+u)])*ln(1-t)
-3/2*Hlog(1,[(s+u)/mh2, u/(t+u)])*ln(1-t)^2
-3*Hlog(1,[t/(1+t), 1-1/t])*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])
+3/2*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])*ln(-t)^2
-3*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])*ln(1-t)
-3*Hlog(1,[(s+u)/mh2, 1-1/(s+u)])*ln(1-t)^2
-Hlog(1,[2/(mh2-r), 1/t])*ln(-u)
-2*Hlog(1,[2/(mh2-r), t/(t+u)])*ln(1-u)
+1/2*Hlog(1,[2/(mh2-r), u/(t+u)])*ln(1-t)^2
-1/2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-u)^2
+1/2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(1-mh2)^2
-1/2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(1-s-t)^2
-Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 1/t])*ln(-u)
-2*Hlog(1,[2/(mh2+r), t/(t+u)])*ln(1-u)
+1/2*Hlog(1,[2/(mh2+r), u/(t+u)])*ln(1-t)^2
-1/2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-u)^2
+1/2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(1-mh2)^2
-1/2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(1-s-t)^2
-Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(1-t)
+1/2*Hlog(1,[2*s/(-t*u-rtus+s+u), 1/u])*ln(-u)^2
+1/2*Hlog(1,[2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(-u)^2
-1/2*Hlog(1,[2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(-u)^2
+1/2*Hlog(1,[2*s/(-t*u+rtus+s+u), 1/u])*ln(-u)^2
+1/2*Hlog(1,[2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(-u)^2
-1/2*Hlog(1,[2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(-u)^2
-3*Hlog(1,[-t/(s+u), t/(1-s-u)])*ln(1-mh2)
-3/2*Hlog(1,[-u/(s+t), -u/s])*ln(1-mh2)^2
-4*Hlog(1,[1/t, (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/t])
+4*Hlog(1,[1/t, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/t])
+4*Hlog(1,[1/t, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/t])
-2*Hlog(1,[(s+u)/mh2, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/t])
-2*Hlog(1,[(s+u)/mh2, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/t])
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/t])
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/t])
-1/2*Hlog(1,[1-1/mh2, 1-1/t])*ln(-t/(s+u))^2
+4*Hlog(1,[1-1/mh2, 1-1/t])*ln(1-t)
+1/2*Hlog(1,[1-1/mh2, 1-1/t])*ln(2-mh2-r)^2
+1/2*Hlog(1,[1-1/mh2, 1-1/t])*ln(2-mh2+r)^2
-Hlog(1,[1/t, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[1/t, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[2/(mh2-r), (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[2/(mh2+r), (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(1-t)
+1/2*Hlog(1,[1-1/t, 1/u])*ln(1-u)^2
-Hlog(1,[1-1/t, t/(1+t)])*ln(1-s-u)^2
-Hlog(1,[u/(1+u), 1-1/u])*Hlog(1,[1-1/t, t/(t+u)])
-1/2*Hlog(1,[1-1/t, t/(t+u)])*ln(1-u)^2
-2*Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u)])*ln(-u)
+2*Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
-2*Hlog(1,[1-1/u, u/(t+u)])*ln(1-t)
-1/2*Hlog(1,[1-1/(s+t), 1/u])*ln(-u)^2
-1/2*Hlog(1,[1-1/(s+t), 1/u])*ln(1-u)^2
-1/2*Hlog(1,[1-1/(s+t), 2/(mh2-r)])*ln(-u)^2
+1/2*Hlog(1,[1-1/(s+t), 2/(mh2-r)])*ln(1-u)^2
+2*Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u)])*ln(-u)
-2*Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1-1/t])*ln(-u)
-1/2*Hlog(1,[1-1/(s+u), 1/t])*ln(-t)
+1/2*Hlog(1,[1-1/(s+u), 1/t])*ln(-t)^2
+1/2*Hlog(1,[1-1/(s+u), 1/t])*ln(1-t)
+1/2*Hlog(1,[1-1/(s+u), 1/t])*ln(1-t)^2
+1/2*Hlog(1,[1-1/(s+u), (s+u)/mh2])*ln(-t)^2
-1/2*Hlog(1,[1-1/(s+u), (s+u)/mh2])*ln(1-t)^2
-2*Hlog(1,[0, 0, t/mh2])*ln(1-u)
+4*Hlog(1,[0, 0, t/(1+t)])*ln(1-s-u)
+2*Hlog(1,[0, 0, u/(1+u)])*ln(-u/s)
-Hlog(1,[0, 0, u/(1+u)])*ln(-u/(s+t))
-Hlog(1,[0, 0, 2/(mh2-r)])*ln(-t)
-Hlog(1,[0, 0, 2/(mh2+r)])*ln(-t)
+3*Hlog(1,[0, 0, -t/(s+u)])*ln(1-mh2)
-Hlog(1,[0, 0, -u/s])*ln(1-mh2)
-6*Hlog(1,[0, 0, 1-1/mh2])*ln(t/mh2)
+3*Hlog(1,[0, 0, 1-1/mh2])*ln(u/(s+u))
-4*Hlog(1,[0, 0, 1-1/t])*ln(2)
-3*Hlog(1,[0, 0, 1-1/t])*ln(u/(s+u))
+3*Hlog(1,[0, 0, 1-1/t])*ln(-u/t)
+20*Hlog(1,[0, 0, 1-1/t])*ln(1-s-u)
+2*Hlog(1,[0, 0, 1-1/t])*ln(2-mh2-r)
+2*Hlog(1,[0, 0, 1-1/t])*ln(2-mh2+r)
-Hlog(1,[0, 0, 1-1/u])*ln(-u/s)
-2*Hlog(1,[0, 0, 1-1/(s+u)])*ln(-t)
+2*Hlog(1,[0, 0, 1-1/(s+u)])*ln(1-t)
-Hlog(1,[0, 1, t/(t+u)])*ln(1-u)
-Hlog(1,[0, 1, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[0, 1, (s+u)/mh2])*ln(1-t)
+4*Hlog(1,[0, 1, 2/(mh2-r)])*ln(1-u)
-2*Hlog(1,[0, 1, 2/(mh2+r)])*ln(-u)
+3*Hlog(1,[0, 1, 1-1/mh2])*ln(t/mh2)
-12*Hlog(1,[0, 1, 1-1/t])*ln(1-s-u)
-3*Hlog(1,[0, 1, 1-1/(s+u)])*ln(-t)
+6*Hlog(1,[0, 1, 1-1/(s+u)])*ln(1-t)
-4*Hlog(1,[0, 1/mh2, 1/t])*ln(1-mh2)
+2*Hlog(1,[0, 1/t, 1/t])*ln(-t)
+4*Hlog(1,[0, 1/t, 1/t])*ln(-u)
-4*Hlog(1,[0, 1/t, 1/t])*ln(1-mh2)
-4*Hlog(1,[0, 1/t, u/(t+u)])*ln(1-t)
-Hlog(1,[0, 1/t, (s+u)/mh2])*ln(-t)
+3*Hlog(1,[0, 1/t, 1-1/(s+u)])*ln(1-t)
-Hlog(1,[0, 1/u, (s+t)/mh2])*ln(-u)
-Hlog(1,[0, 1/u, 2*s/(-t*u-rtus+s+u)])*ln(1-u)
-Hlog(1,[0, 1/u, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
-Hlog(1,[0, 1/(s+t), 1/t])*ln(-u)
-Hlog(1,[0, t/mh2, t/(t+u)])*ln(1-u)
+4*Hlog(1,[0, t/(1+t), t/(1+t)])*ln(1-s-u)
+2*Hlog(1,[0, t/(1+t), 1-1/t])*ln(1-s-u)
-Hlog(1,[0, t/(t+u), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[0, t/(t+u), 2/(mh2+r)])*ln(1-u)
+2*Hlog(1,[0, t/(1-s-u), -t/(s+u)])*ln(1-mh2)
-Hlog(1,[0, u/mh2, (s+u)/mh2])*ln(1-mh2)
+2*Hlog(1,[0, u/(1+u), 1])*ln(-u/s)
-Hlog(1,[0, u/(1+u), 1-1/u])*ln(-u/(s+t))
-4*Hlog(1,[0, u/(t+u), 1/t])*ln(1-t)
-Hlog(1,[0, (s+t)/mh2, s/(s+u)])*ln(1-u)
-Hlog(1,[0, (s+t)/mh2, t/mh2])*ln(1-u)
+2*Hlog(1,[0, (s+u)/mh2, 1/t])*ln(1-t)
+2*Hlog(1,[0, (s+u)/mh2, 2/(mh2-r)])*ln(1-mh2)
+2*Hlog(1,[0, (s+u)/mh2, 2/(mh2+r)])*ln(1-mh2)
-3*Hlog(1,[0, (s+u)/mh2, 1-1/(s+u)])*ln(1-t)
-Hlog(1,[0, 2/(mh2-r), 1])*ln(-t)
-Hlog(1,[0, 2/(mh2-r), 1/t])*ln(-t)
-Hlog(1,[0, 2/(mh2-r), 1/t])*ln(-u)
-Hlog(1,[0, 2/(mh2-r), t/mh2])*ln(-u)
-Hlog(1,[0, 2/(mh2-r), t/(t+u)])*ln(1-u)
-Hlog(1,[0, 2/(mh2+r), 1])*ln(-t)
-Hlog(1,[0, 2/(mh2+r), 1/t])*ln(-t)
-Hlog(1,[0, 2/(mh2+r), 1/t])*ln(-u)
-Hlog(1,[0, 2/(mh2+r), t/mh2])*ln(-u)
-Hlog(1,[0, 2/(mh2+r), t/(t+u)])*ln(1-u)
-2*Hlog(1,[0, -t/(s+u), -t/(s+u)])*ln(1-mh2)
-Hlog(1,[0, -u/(s+t), -u/s])*ln(1-mh2)
-2*Hlog(1,[0, 1-1/mh2, 1])*ln(t/mh2)
+4*Hlog(1,[0, 1-1/mh2, 1])*ln(u/(s+u))
-3*Hlog(1,[0, 1-1/mh2, 1-1/mh2])*ln(t/mh2)
-3*Hlog(1,[0, 1-1/mh2, 1-1/mh2])*ln(u/(s+u))
-2*Hlog(1,[0, 1-1/mh2, 1-1/t])*ln(2)
-Hlog(1,[0, 1-1/mh2, 1-1/t])*ln(-t/(s+u))
-4*Hlog(1,[0, 1-1/t, 1])*ln(u/(s+u))
+4*Hlog(1,[0, 1-1/t, 1])*ln(-u/t)
+18*Hlog(1,[0, 1-1/t, 1])*ln(1-s-u)
-Hlog(1,[0, 1-1/t, t/mh2])*ln(1-u)
-2*Hlog(1,[0, 1-1/t, t/(1+t)])*ln(1-s-u)
-Hlog(1,[0, 1-1/t, 2/(mh2-r)])*ln(-u)
-Hlog(1,[0, 1-1/t, 2/(mh2+r)])*ln(-u)
-Hlog(1,[0, 1-1/t, 2*s/(-t*u-rtus+s+u)])*ln(1-u)
-Hlog(1,[0, 1-1/t, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
+3*Hlog(1,[0, 1-1/t, 1-1/t])*ln(u/(s+u))
-3*Hlog(1,[0, 1-1/t, 1-1/t])*ln(-u/t)
-4*Hlog(1,[0, 1-1/t, 1-1/t])*ln(1-s-u)
-2*Hlog(1,[0, 1-1/u, 1])*ln(-u/s)
-Hlog(1,[0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])*ln(-u)
-Hlog(1,[0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])*ln(-u)
-5*Hlog(1,[0, 1-1/(s+u), 1])*ln(-t)
+5*Hlog(1,[0, 1-1/(s+u), 1])*ln(1-t)
-Hlog(1,[0, 1-1/(s+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[0, 1-1/(s+u), 2/(mh2-r)])*ln(-t)
-Hlog(1,[0, 1-1/(s+u), 2/(mh2+r)])*ln(-t)
+4*Hlog(1,[0, 1-1/(s+u), 1-1/(s+u)])*ln(-t)
-4*Hlog(1,[0, 1-1/(s+u), 1-1/(s+u)])*ln(1-t)
-4*Hlog(1,[1/mh2, 0, 1/t])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 0, (s+u)/mh2])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 1/t, (s+u)/mh2])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 1/t, 2/(mh2-r)])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 1/t, 2/(mh2+r)])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
+2*Hlog(1,[1/t, 0, 1])*ln(-t)
+4*Hlog(1,[1/t, 0, 1])*ln(1-t)
+3*Hlog(1,[1/t, 0, 1/t])*ln(-t)
+4*Hlog(1,[1/t, 0, 1/t])*ln(-u)
-4*Hlog(1,[1/t, 0, 1/t])*ln(1-mh2)
-2*Hlog(1,[1/t, 0, (s+u)/mh2])*ln(-t)
-4*Hlog(1,[1/t, 0, (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[1/t, 1/t, (s+u)/mh2])*ln(-t)
-4*Hlog(1,[1/t, 1/t, (s+u)/mh2])*ln(-u)
+4*Hlog(1,[1/t, 1/t, (s+u)/mh2])*ln(1-mh2)
+4*Hlog(1,[1/t, 1/t, 2/(mh2-r)])*ln(-u)
-4*Hlog(1,[1/t, 1/t, 2/(mh2-r)])*ln(1-mh2)
+4*Hlog(1,[1/t, 1/t, 2/(mh2+r)])*ln(-u)
-4*Hlog(1,[1/t, 1/t, 2/(mh2+r)])*ln(1-mh2)
-2*Hlog(1,[1/t, 1/t, 1-1/(s+u)])*ln(-t)
-4*Hlog(1,[1/t, 1/t, 1-1/(s+u)])*ln(1-t)
+4*Hlog(1,[1/t, u/(t+u), (s+u)/mh2])*ln(1-t)
-4*Hlog(1,[1/t, u/(t+u), 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[1/t, u/(t+u), 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[1/t, (s+u)/mh2, 1])*ln(-t)
-4*Hlog(1,[1/t, (s+u)/mh2, 1])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 1/t])*ln(-t)
+4*Hlog(1,[1/t, (s+u)/mh2, u/(t+u)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])*ln(-t)
-Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])*ln(-u)
-2*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r)])*ln(1-mh2)
-2*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r)])*ln(-u)
+2*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r)])*ln(1-mh2)
+3*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u)])*ln(-t)
+6*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u)])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2-r), u/(t+u)])*ln(1-t)
+2*Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2])*ln(-u)
-2*Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r)])*ln(1-mh2)
-4*Hlog(1,[1/t, 2/(mh2+r), u/(t+u)])*ln(1-t)
+2*Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2])*ln(-u)
-2*Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r)])*ln(1-mh2)
+2*Hlog(1,[1/t, 1-1/(s+u), 1])*ln(-t)
+4*Hlog(1,[1/t, 1-1/(s+u), 1])*ln(1-t)
-2*Hlog(1,[1/t, 1-1/(s+u), 1/t])*ln(1-t)
+4*Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2])*ln(1-t)
-2*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u)])*ln(-t)
-4*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u)])*ln(1-t)
-Hlog(1,[1/u, 0, 1/u])*ln(-u)
-Hlog(1,[1/u, 0, s/(s+u)])*ln(-u)
-Hlog(1,[1/u, 0, 2*s/(-t*u-rtus+s+u)])*ln(1-u)
-Hlog(1,[1/u, 0, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
-Hlog(1,[1/u, t/(t+u), t/(t+u)])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, s/(s+u)])*ln(-u)
-Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), 1/u])*ln(1-u)
-Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(1-u)
-Hlog(1,[1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(-u)
-Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), 1/u])*ln(1-u)
-Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(1-u)
-Hlog(1,[1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(-u)
-Hlog(1,[1/u, 1-1/t, 1/u])*ln(1-u)
-Hlog(1,[1/u, 1-1/(s+t), 1/u])*ln(-u)
+2*Hlog(1,[1/u, 1-1/(s+t), 1/u])*ln(1-u)
-4*Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/(s+t), 0, 1/t])*ln(-u)
-Hlog(1,[1/(s+t), 1/t, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/(s+t), 1/t, 2/(mh2-r)])*ln(-u)
-Hlog(1,[1/(s+t), 1/t, 2/(mh2+r)])*ln(-u)
-Hlog(1,[1/(s+t), u/mh2, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/(s+t), 2/(mh2-r), (s+u)/mh2])*ln(-u)
-Hlog(1,[1/(s+t), 2/(mh2+r), (s+u)/mh2])*ln(-u)
+3*Hlog(1,[t/(1+t), 0, 1])*ln(1-s-u)
-2*Hlog(1,[t/(1+t), 0, t/(1+t)])*ln(1-s-u)
-Hlog(1,[t/(1+t), 0, 1-1/t])*ln(1-s-u)
+6*Hlog(1,[t/(1+t), 1, 1-1/t])*ln(1-s-u)
-4*Hlog(1,[t/(1+t), t/(1+t), 1-1/t])*ln(1-s-u)
+3*Hlog(1,[t/(1+t), 1-1/t, 1])*ln(1-s-u)
-2*Hlog(1,[t/(1+t), 1-1/t, t/(1+t)])*ln(1-s-u)
-Hlog(1,[t/(1+t), 1-1/t, 1-1/t])*ln(1-s-u)
-Hlog(1,[t/(t+u), 0, t/(t+u)])*ln(1-u)
-Hlog(1,[t/(t+u), 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[t/(t+u), 0, 2/(mh2+r)])*ln(1-u)
-2*Hlog(1,[t/(t+u), 1, s/(s+u)])*ln(1-u)
-Hlog(1,[t/(t+u), t/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[t/(t+u), t/(t+u), 1/u])*ln(1-u)
-Hlog(1,[t/(t+u), (s+t)/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[t/(t+u), 2/(mh2-r), 1/u])*ln(1-u)
-Hlog(1,[t/(t+u), 2/(mh2+r), 1/u])*ln(1-u)
-Hlog(1,[t/(t+u), 1-1/t, t/(t+u)])*ln(1-u)
+4*Hlog(1,[t/(1-s-u), 0, -t/(s+u)])*ln(1-mh2)
-16*Hlog(1,[t/(1-s-u), t/(1-s-u), -t/(s+u)])*ln(1-mh2)
+4*Hlog(1,[t/(1-s-u), -t/(s+u), -t/(s+u)])*ln(1-mh2)
-Hlog(1,[u/(1+u), 0, 1])*ln(-u/t)
-Hlog(1,[u/(1+u), 0, 1-1/u])*ln(-u/(s+t))
-Hlog(1,[u/(1+u), 1-1/u, 1])*ln(-u/(s+t))
-4*Hlog(1,[u/(t+u), 0, 1/t])*ln(1-t)
+4*Hlog(1,[u/(t+u), 1/t, (s+u)/mh2])*ln(1-t)
-4*Hlog(1,[u/(t+u), 1/t, 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[u/(t+u), 1/t, 2/(mh2+r)])*ln(1-t)
+2*Hlog(1,[u/(t+u), (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
+2*Hlog(1,[u/(t+u), (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[u/(t+u), 2/(mh2-r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[u/(t+u), 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[u/(t+u), 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[u/(t+u), 2/(mh2+r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[u/(t+u), 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[u/(t+u), 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
-4*Hlog(1,[u/(1-s-t), 0, -u/s])*ln(1-mh2)
+4*Hlog(1,[u/(1-s-t), -u/(s+t), -u/s])*ln(1-mh2)
-Hlog(1,[(s+t)/mh2, 0, s/(s+u)])*ln(1-u)
-Hlog(1,[(s+t)/mh2, 0, t/mh2])*ln(1-u)
-4*Hlog(1,[(s+t)/mh2, 1, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[(s+t)/mh2, t/mh2, t/(t+u)])*ln(1-u)
-Hlog(1,[(s+t)/mh2, t/(t+u), (s+t)/mh2])*ln(1-u)
-Hlog(1,[(s+t)/mh2, (s+t)/mh2, t/(t+u)])*ln(1-u)
-Hlog(1,[(s+t)/mh2, 1-1/(s+t), 1/u])*ln(1-u)
+4*Hlog(1,[(s+t)/mh2, 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
+2*Hlog(1,[(s+u)/mh2, 0, 1/t])*ln(1-t)
-3*Hlog(1,[(s+u)/mh2, 1, 1-1/(s+u)])*ln(1-t)
+3*Hlog(1,[(s+u)/mh2, 1/t, 1-1/(s+u)])*ln(1-t)
+3*Hlog(1,[(s+u)/mh2, u/(t+u), 2/(mh2-r)])*ln(1-t)
+3*Hlog(1,[(s+u)/mh2, u/(t+u), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[(s+u)/mh2, (s+u)/mh2, u/(t+u)])*ln(1-t)
-6*Hlog(1,[(s+u)/mh2, (s+u)/mh2, 1-1/(s+u)])*ln(1-t)
+3*Hlog(1,[(s+u)/mh2, 2/(mh2-r), u/(t+u)])*ln(1-t)
+3*Hlog(1,[(s+u)/mh2, 2/(mh2+r), u/(t+u)])*ln(1-t)
-6*Hlog(1,[(s+u)/mh2, 1-1/(s+u), 1])*ln(1-t)
-4*Hlog(1,[(s+u)/mh2, 1-1/(s+u), (s+u)/mh2])*ln(1-t)
+6*Hlog(1,[(s+u)/mh2, 1-1/(s+u), 1-1/(s+u)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 0, 1])*ln(-t)
-Hlog(1,[2/(mh2-r), 0, 1/t])*ln(-t)
-Hlog(1,[2/(mh2-r), 0, 1/t])*ln(-u)
-Hlog(1,[2/(mh2-r), 0, t/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 0, t/(t+u)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2-r), 1, (s+u)/mh2])*ln(-t)
-Hlog(1,[2/(mh2-r), 1, (s+u)/mh2])*ln(-u)
-2*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r)])*ln(-u)
+2*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])*ln(-t)
-Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r)])*ln(-u)
-Hlog(1,[2/(mh2-r), 1/u, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2-r), t/mh2, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[2/(mh2-r), t/(t+u), 1/u])*ln(1-u)
-Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2])*ln(-u)
-2*Hlog(1,[2/(mh2-r), u/(t+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), u/(t+u), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), u/(t+u), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2])*ln(-u)
+2*Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])*ln(1-mh2)
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])*ln(-u)
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])*ln(1-mh2)
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])*ln(-u)
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1-1/t, 1/u])*ln(-u)
-Hlog(1,[2/(mh2-r), 1-1/t, t/(t+u)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1/t])*ln(-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2+r), 0, 1])*ln(-t)
-Hlog(1,[2/(mh2+r), 0, 1/t])*ln(-t)
-Hlog(1,[2/(mh2+r), 0, 1/t])*ln(-u)
-Hlog(1,[2/(mh2+r), 0, t/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 0, t/(t+u)])*ln(1-u)
-Hlog(1,[2/(mh2+r), 1, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2+r), 1, (s+u)/mh2])*ln(-t)
-Hlog(1,[2/(mh2+r), 1, (s+u)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])*ln(-t)
-Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r)])*ln(-u)
-Hlog(1,[2/(mh2+r), 1/u, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2+r), t/mh2, t/(t+u)])*ln(-u)
-Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[2/(mh2+r), t/(t+u), 1/u])*ln(1-u)
-Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2])*ln(-u)
-2*Hlog(1,[2/(mh2+r), u/(t+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2+r), u/(t+u), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), u/(t+u), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2])*ln(-u)
+2*Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])*ln(1-mh2)
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])*ln(-u)
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])*ln(1-mh2)
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])*ln(-u)
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/(t+u)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1-1/t, 1/u])*ln(-u)
-Hlog(1,[2/(mh2+r), 1-1/t, t/(t+u)])*ln(1-u)
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u])*ln(1-u)
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1/t])*ln(-t)
-Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2])*ln(1-t)
-4*Hlog(1,[-t/(s+u), 0, -t/(s+u)])*ln(1-mh2)
+6*Hlog(1,[-t/(s+u), t/(1-s-u), -t/(s+u)])*ln(1-mh2)
+3*Hlog(1,[-u/(s+t), 0, -u/s])*ln(1-mh2)
-Hlog(1,[-u/(s+t), -u/(s+t), -u/s])*ln(1-mh2)
-2*Hlog(1,[1-1/mh2, 0, 1])*ln(t/mh2)
+4*Hlog(1,[1-1/mh2, 0, 1])*ln(u/(s+u))
-3*Hlog(1,[1-1/mh2, 0, 1-1/mh2])*ln(u/(s+u))
-2*Hlog(1,[1-1/mh2, 0, 1-1/t])*ln(2)
-Hlog(1,[1-1/mh2, 0, 1-1/t])*ln(-t/(s+u))
+4*Hlog(1,[1-1/mh2, 1, 1-1/t])*ln(2)
+2*Hlog(1,[1-1/mh2, 1, 1-1/t])*ln(-t/(s+u))
-2*Hlog(1,[1-1/mh2, 1, 1-1/t])*ln(2-mh2-r)
-2*Hlog(1,[1-1/mh2, 1, 1-1/t])*ln(2-mh2+r)
-6*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/t])*ln(2)
-3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/t])*ln(-t/(s+u))
+3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/t])*ln(2-mh2-r)
+3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/t])*ln(2-mh2+r)
+4*Hlog(1,[1-1/mh2, 1-1/t, 1])*ln(2)
-Hlog(1,[1-1/mh2, 1-1/t, 1])*ln(-t/(s+u))
-2*Hlog(1,[1-1/mh2, 1-1/t, 1])*ln(2-mh2-r)
-2*Hlog(1,[1-1/mh2, 1-1/t, 1])*ln(2-mh2+r)
-6*Hlog(1,[1-1/mh2, 1-1/t, 1-1/t])*ln(2)
-3*Hlog(1,[1-1/mh2, 1-1/t, 1-1/t])*ln(-t/(s+u))
+3*Hlog(1,[1-1/mh2, 1-1/t, 1-1/t])*ln(2-mh2-r)
+3*Hlog(1,[1-1/mh2, 1-1/t, 1-1/t])*ln(2-mh2+r)
+2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t])*ln(2)
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t])*ln(2-mh2-r)
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t])*ln(2-mh2+r)
-4*Hlog(1,[1-1/t, 0, 1])*ln(u/(s+u))
-Hlog(1,[1-1/t, 0, 1])*ln(-u)
+4*Hlog(1,[1-1/t, 0, 1])*ln(-u/t)
+12*Hlog(1,[1-1/t, 0, 1])*ln(1-s-u)
-Hlog(1,[1-1/t, 0, t/mh2])*ln(1-u)
-2*Hlog(1,[1-1/t, 0, t/(1+t)])*ln(1-s-u)
-Hlog(1,[1-1/t, 0, 2/(mh2-r)])*ln(-u)
-Hlog(1,[1-1/t, 0, 2/(mh2+r)])*ln(-u)
-Hlog(1,[1-1/t, 0, 2*s/(-t*u-rtus+s+u)])*ln(1-u)
-Hlog(1,[1-1/t, 0, 2*s/(-t*u+rtus+s+u)])*ln(1-u)
+3*Hlog(1,[1-1/t, 0, 1-1/t])*ln(u/(s+u))
-7*Hlog(1,[1-1/t, 0, 1-1/t])*ln(-t/(s+u))
-3*Hlog(1,[1-1/t, 0, 1-1/t])*ln(-u/t)
-10*Hlog(1,[1-1/t, 0, 1-1/t])*ln(1-s-u)
-2*Hlog(1,[1-1/t, 1, s/(s+u)])*ln(-u)
+2*Hlog(1,[1-1/t, 1, s/(s+u)])*ln(1-u)
+12*Hlog(1,[1-1/t, 1, t/(1+t)])*ln(1-s-u)
-Hlog(1,[1-1/t, 1, t/(t+u)])*ln(-u)
-Hlog(1,[1-1/t, 1, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1-1/t, t/mh2, t/(t+u)])*ln(1-u)
-Hlog(1,[1-1/t, t/mh2, (s+t)/mh2])*ln(-u)
+6*Hlog(1,[1-1/t, t/(1+t), 1])*ln(1-s-u)
-8*Hlog(1,[1-1/t, t/(1+t), t/(1+t)])*ln(1-s-u)
+2*Hlog(1,[1-1/t, t/(1+t), 1-1/t])*ln(1-s-u)
-Hlog(1,[1-1/t, 2/(mh2-r), 1/u])*ln(-u)
-Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1-1/t, 2/(mh2+r), 1/u])*ln(-u)
-Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])*ln(1-u)
-Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(1-u)
-Hlog(1,[1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])*ln(1-u)
-Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(1-u)
-Hlog(1,[1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(-u)
-2*Hlog(1,[1-1/t, 1-1/t, t/(1+t)])*ln(1-s-u)
-Hlog(1,[1-1/u, 0, 1])*ln(-u/s)
+2*Hlog(1,[1-1/u, 0, 1])*ln(-u/t)
-Hlog(1,[1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])*ln(-u)
-Hlog(1,[1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])*ln(-u)
-Hlog(1,[1-1/(s+t), 1, s/(s+u)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1, t/(t+u)])*ln(1-u)
-4*Hlog(1,[1-1/(s+t), 1, 2/(mh2-r)])*ln(-u)
+4*Hlog(1,[1-1/(s+t), 1, 2/(mh2-r)])*ln(1-u)
+2*Hlog(1,[1-1/(s+t), 1, 1-1/t])*ln(2)
-Hlog(1,[1-1/(s+t), 1, 1-1/t])*ln(2-mh2-r)
-Hlog(1,[1-1/(s+t), 1, 1-1/t])*ln(2-mh2+r)
-Hlog(1,[1-1/(s+t), 1/u, t/(t+u)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1/u, (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/(s+t), (s+t)/mh2, s/(s+u)])*ln(1-u)
-Hlog(1,[1-1/(s+t), (s+t)/mh2, t/(t+u)])*ln(-u)
-Hlog(1,[1-1/(s+t), (s+t)/mh2, (s+t)/mh2])*ln(1-u)
-2*Hlog(1,[1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2-r), 1/u])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2+r), 1/u])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])*ln(-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])*ln(-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])*ln(-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])*ln(-u)
-Hlog(1,[1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])*ln(1-u)
+2*Hlog(1,[1-1/(s+t), 1-1/t, 1])*ln(2)
-Hlog(1,[1-1/(s+t), 1-1/t, 1])*ln(2-mh2-r)
-Hlog(1,[1-1/(s+t), 1-1/t, 1])*ln(2-mh2+r)
-Hlog(1,[1-1/(s+t), 1-1/t, 1/u])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1-1/t, t/(t+u)])*ln(-u)
-Hlog(1,[1-1/(s+t), 1-1/(s+t), 1/u])*ln(-u)
+3*Hlog(1,[1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])*ln(-u)
-3*Hlog(1,[1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1-1/(s+u), 0, 1])*ln(-t)
-Hlog(1,[1-1/(s+u), 0, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1-1/(s+u), 0, 2/(mh2-r)])*ln(-t)
-Hlog(1,[1-1/(s+u), 0, 2/(mh2+r)])*ln(-t)
-Hlog(1,[1-1/(s+u), 0, 1-1/(s+u)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 1, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1-1/(s+u), 1/t, 1-1/(s+u)])*ln(1-t)
+2*Hlog(1,[1-1/(s+u), (s+u)/mh2, 1])*ln(-t)
-2*Hlog(1,[1-1/(s+u), (s+u)/mh2, 1])*ln(1-t)
-Hlog(1,[1-1/(s+u), (s+u)/mh2, 1/t])*ln(1-t)
-3*Hlog(1,[1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])*ln(-t)
+3*Hlog(1,[1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2/(mh2-r), 1/t])*ln(-t)
-Hlog(1,[1-1/(s+u), 2/(mh2-r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1-1/(s+u), 2/(mh2+r), 1/t])*ln(-t)
-Hlog(1,[1-1/(s+u), 2/(mh2+r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1-1/(s+u), 1-1/(s+u), 1/t])*ln(1-t)
-3*Hlog(1,[1-1/(s+u), 1-1/(s+u), (s+u)/mh2])*ln(-t)
+3*Hlog(1,[1-1/(s+u), 1-1/(s+u), (s+u)/mh2])*ln(1-t)
-16/3*ln(2)*ln(-u)
+126932/9459*ln(2)*ln(1-t)
-28783/6306*ln(2)*ln(2-mh2-r)
-28783/6306*ln(2)*ln(2-mh2+r)
-1/4*ln(-t)*ln(1-s-u)^2
-1/6*ln(-t)*ln(1-s-u)^3
-3/4*ln(-t)^2*ln(-t/(s+u))
-1/2*ln(-t)^2*ln(-t/(s+u))^2
-ln(-t)^2*ln(1-s-u)
-1/4*ln(-t)^2*ln(1-s-u)^2
+1/3*ln(-t)^3*ln(1-s-u)
-ln(-u)^2*ln(-u/t)
-1/2*ln(-u)^2*ln(-u/t)^2
-ln(-u)^2*ln(-(-t*u+rtus-s+u)/s)
+1/3*ln(-u)^3*ln(-u/s)
+1/6*ln(-u)^3*ln(-u/t)
-1/6*ln(-u)^3*ln(-u/(s+t))
+3*Zeta(3)*ln(-u/s)
-Zeta(3)*ln(-u/t)
-2290/3153*ln(t/mh2)*ln(1-mh2)
+1/6*ln(t/mh2)^3*ln(1-mh2)
-4580/3153*ln((-1+mh2)/t)*ln(1-mh2)
+4*ln((-1+mh2)/t)^2*ln(1-mh2)
-2*ln(1-mh2)*ln(1-t)^2
-3/4*ln(t/mh2)^2*ln(1-mh2)^2
-5/2*ln((-1+mh2)/t)*ln(1-mh2)^2
+1/2*ln(1-mh2)^2*ln(1-t)
+7/6*ln(t/mh2)*ln(1-mh2)^3
-1/2*ln(u/(s+u))*ln(1-mh2)^3
+1/2*ln(-t)^2*ln(1-t)
-1/2*ln(1-t)*ln(1-s-t)^2
+1/6*ln(1-t)*ln(1-s-u)^3
+1/2*ln(-t)*ln(1-t)^2
+1/2*ln(1-t)^2*ln(1-s-u)^2
+1/2*ln(u/(s+u))*ln(1-t)^3
-1/2*ln(-u/t)*ln(1-t)^3
+5/3*ln(1-t)^3*ln(1-s-u)
-ln(-u/t)^2*ln(1-u)
-1/6*ln(-u/s)*ln(1-u)^3
-1/2*ln(-u/t)*ln(1-u)^3
-9*Zeta(3)*ln(1-s-u)
+13/3*ln(-u)*ln(2-mh2-r)
+1/2*ln(1-t)^2*ln(2-mh2-r)
+1/2*ln(-t)*ln(2-mh2-r)^2
+1/2*ln(-u)*ln(2-mh2-r)^2
+1/2*ln(-t)*ln(2-mh2+r)^2
+1/2*ln(-u)*ln(2-mh2+r)^2
+1/2*Pi^2*ln(-t)*ln(1-s-u)
+1/3*Pi^2*ln(-u)*ln(-u/s)
+1/6*Pi^2*ln(-u)*ln(-u/t)
-1/6*Pi^2*ln(-u)*ln(-u/(s+t))
-1/6*Pi^2*ln(t/mh2)*ln(1-mh2)
+1/3*Pi^2*ln(1-mh2)*ln(2-mh2-r)
+5/2*Pi^2*ln(1-t)*ln(1-s-u)
-1/6*Pi^2*ln(-u/s)*ln(1-u)
-1/3*Pi^2*ln(-u)*ln(2-mh2-r)
-2*Hlog(1,[0, 1/t])*ln(-t)*ln(1-t)
-4*Hlog(1,[0, 1/t])*ln(-u)*ln(1-t)
+2*Hlog(1,[0, (s+u)/mh2])*ln(-t)*ln(1-t)
-8*Hlog(1,[0, 1-1/t])*ln(2)*ln(-u)
-Hlog(1,[0, 1-1/t])*ln(-u)*ln(-t/(s+u))
+4*Hlog(1,[0, 1-1/t])*ln(-u)*ln(2-mh2-r)
+4*Hlog(1,[0, 1-1/t])*ln(-u)*ln(2-mh2+r)
-Hlog(1,[0, 1-1/u])*ln(-u/(s+t))*ln(1-u)
-Hlog(1,[0, 1-1/(s+u)])*ln(-t)*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2])*ln(-u)*ln(1-s-t)
-2*Hlog(1,[1/t, (s+u)/mh2])*ln(-t)*ln(1-t)
+4*Hlog(1,[1/t, (s+u)/mh2])*ln(-u)*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2-r)])*ln(-u)*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2+r)])*ln(-u)*ln(1-t)
-Hlog(1,[1/u, t/(t+u)])*ln(-u)*ln(1-u)
-Hlog(1,[u/mh2, (s+u)/mh2])*ln(-u)*ln(1-s-t)
+2*Hlog(1,[(s+u)/mh2, 2/(mh2-r)])*ln(-u)*ln(1-t)
+2*Hlog(1,[(s+u)/mh2, 2/(mh2+r)])*ln(-u)*ln(1-t)
-2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-u)*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(-u)*ln(1-t)
-2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-u)*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(-u)*ln(1-t)
-Hlog(1,[1-1/mh2, 1-1/t])*ln(2)*ln(2-mh2-r)
-Hlog(1,[1-1/mh2, 1-1/t])*ln(2)*ln(2-mh2+r)
-Hlog(1,[1-1/t, 1/u])*ln(-u)*ln(1-u)
-Hlog(1,[1-1/(s+t), (s+t)/mh2])*ln(-u)*ln(1-u)
+2*Hlog(1,[1-1/(s+t), 1-1/t])*ln(2)*ln(-u)
-Hlog(1,[1-1/(s+t), 1-1/t])*ln(-u)*ln(2-mh2-r)
-Hlog(1,[1-1/(s+t), 1-1/t])*ln(-u)*ln(2-mh2+r)
-Hlog(1,[1-1/(s+u), 1/t])*ln(-t)*ln(1-t)
-ln(2)*ln(-u)^2*ln(1-t)
-ln(2)*ln(-t)*ln(2-mh2-r)
-ln(2)*ln(-u)*ln(2-mh2-r)
-ln(2)*ln(-t)*ln(2-mh2+r)
-ln(2)*ln(-u)*ln(2-mh2+r)
-ln(2)^2*ln(-u)*ln(1-t)
+1/2*ln(-t)*ln(-t/(s+u))^2*ln(1-t)
+1/2*ln(-t)*ln(1-t)*ln(1-s-u)^2
+1/2*ln(-t)^2*ln(-t/(s+u))*ln(1-t)
-1/2*ln(-u)^2*ln(-t/(s+u))*ln(1-t)
+1/2*ln(-u)*ln(-t/(s+u))^2*ln(1-t)
+1/2*ln(-t)*ln(-t/(s+u))*ln(1-t)^2
-3/2*ln(-u)*ln(-t/(s+u))*ln(1-t)^2
-2*ln(-u)*ln(-u/t)*ln(1-u)
-ln(-u)*ln(-u/t)^2*ln(1-u)
+1/2*ln(-u)*ln(-u/t)*ln(1-u)^2
-1/2*ln(-u)*ln(-u/(s+t))*ln(1-u)^2
+1/2*ln(-u)^2*ln(1-t)*ln(2-mh2-r)
-1/2*ln(-u)*ln(1-t)*ln(2-mh2-r)^2
+1/2*ln(-u)^2*ln(1-t)*ln(2-mh2+r)
-1/2*ln(-u)*ln(1-t)*ln(2-mh2+r)^2
+4*Hlog(1,[0, 1/t])
+31733/3153*Hlog(1,[0, 1/u])
-2290/3153*Hlog(1,[0, t/(1-s-u)])
+2290/3153*Hlog(1,[0, -t/(s+u)])
+4*Hlog(1,[0, 1-1/t])
+31733/3153*Hlog(1,[0, 1-1/u])
-2290/3153*Hlog(1,[t/(1-s-u), -t/(s+u)])
+63466/9459*Hlog(1,[2/(mh2-r), 1/t])
-19/2*Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+63466/9459*Hlog(1,[2/(mh2+r), 1/t])
-19/2*Hlog(1,[2/(mh2+r), 2/(mh2-r)])
+47701/6306*Hlog(1,[1-1/u, 2/(mh2-r)])
+3/2*Hlog(1,[0, 0, t/(1+t)])
+2*Hlog(1,[0, 1, 2/(mh2-r)])
-3*Hlog(1,[0, 1, 1-1/t])
+2*Hlog(1,[0, 1/mh2, 1/t])
+8*Hlog(1,[0, 1/t, 1/t])
+2*Hlog(1,[0, 1/t, u/(t+u)])
-Hlog(1,[0, t/(1+t), 1])
+4*Hlog(1,[0, t/(1+t), t/(1+t)])
+4*Hlog(1,[0, t/(1-s-u), t/(1-s-u)])
-6*Hlog(1,[0, 2/(mh2-r), 1/t])
-6*Hlog(1,[0, 2/(mh2+r), 1/t])
-3*Hlog(1,[0, -t/(s+u), t/(1-s-u)])
+2*Hlog(1,[0, 1-1/mh2, 2/(mh2-r)])
+2*Hlog(1,[0, 1-1/mh2, 2/(mh2+r)])
-3/2*Hlog(1,[0, 1-1/t, t/(1+t)])
+2*Hlog(1,[0, 1-1/u, 1/t])
-2*Hlog(1,[0, 1-1/u, u/(t+u)])
-2*Hlog(1,[1/mh2, 0, 1/t])
+4*Hlog(1,[1/mh2, 1/mh2, 1/t])
+4*Hlog(1,[1/mh2, 1/t, 1/t])
-Hlog(1,[1/mh2, 1/(s+t), 1/t])
-Hlog(1,[1/mh2, 2/(mh2-r), 1/t])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/t])
+19/2*Hlog(1,[1/t, 0, 1/t])
+4*Hlog(1,[1/t, 1/t, u/(t+u)])
-5*Hlog(1,[1/t, 1/t, (s+u)/mh2])
+4*Hlog(1,[1/t, 1/t, 2/(mh2-r)])
+4*Hlog(1,[1/t, 1/t, 2/(mh2+r)])
-2*Hlog(1,[1/t, 1/t, 1-1/(s+u)])
+4*Hlog(1,[1/t, u/(t+u), 1/t])
-2*Hlog(1,[1/t, u/(t+u), u/(t+u)])
+6*Hlog(1,[1/t, u/(t+u), 2/(mh2-r)])
-5/2*Hlog(1,[1/t, (s+u)/mh2, 1/t])
-2*Hlog(1,[1/t, (s+u)/mh2, u/(t+u)])
+3*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u)])
+2*Hlog(1,[1/t, 1-1/u, u/(t+u)])
-1/2*Hlog(1,[1/t, 1-1/(s+u), 1/t])
-2*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u)])
-2*Hlog(1,[1/u, 0, t/(t+u)])
-2*Hlog(1,[1/u, 1/u, t/(t+u)])
-2*Hlog(1,[1/u, 1/u, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[1/u, t/(t+u), t/(t+u)])
-2*Hlog(1,[1/u, (s+t)/mh2, t/(t+u)])
+2*Hlog(1,[1/u, 2/(mh2-r), t/(t+u)])
+2*Hlog(1,[1/u, 2/(mh2+r), t/(t+u)])
-2*Hlog(1,[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+3/2*Hlog(1,[t/(1+t), 0, 1])
-1/2*Hlog(1,[t/(1+t), 0, t/(1+t)])
-1/2*Hlog(1,[t/(1+t), 0, 1-1/t])
+3*Hlog(1,[t/(1+t), 1, 1-1/t])
-2*Hlog(1,[t/(1+t), t/(1+t), 1-1/t])
+5/2*Hlog(1,[t/(1+t), 1-1/t, 1])
-3/2*Hlog(1,[t/(1+t), 1-1/t, t/(1+t)])
-1/2*Hlog(1,[t/(1+t), 1-1/t, 1-1/t])
+3*Hlog(1,[t/(1-s-u), -t/(s+u), t/(1-s-u)])
-7/2*Hlog(1,[2/(mh2-r), 0, 1/t])
+2*Hlog(1,[2/(mh2-r), 0, t/(t+u)])
+2*Hlog(1,[2/(mh2-r), 0, u/(t+u)])
+2*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1, t/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1, u/(t+u)])
+7/2*Hlog(1,[2/(mh2-r), 1, (s+u)/mh2])
-3*Hlog(1,[2/(mh2-r), 1, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/t])
-3*Hlog(1,[2/(mh2-r), 1/t, 1/t])
-2*Hlog(1,[2/(mh2-r), 1/t, u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u)])
-2*Hlog(1,[2/(mh2-r), t/mh2, t/(t+u)])
+3*Hlog(1,[2/(mh2-r), u/mh2, 1])
-2*Hlog(1,[2/(mh2-r), u/mh2, u/(t+u)])
+2*Hlog(1,[2/(mh2-r), (s+t)/mh2, t/(t+u)])
+5/2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t])
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u)])
-3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u)])
-1/2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t])
+1/2*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
-1/2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t])
+1/2*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u)])
-3*Hlog(1,[2/(mh2-r), 1-1/u, 1])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1/t])
+2*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+1/2*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1/t])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u)])
-7/2*Hlog(1,[2/(mh2+r), 0, 1/t])
+2*Hlog(1,[2/(mh2+r), 0, t/(t+u)])
+2*Hlog(1,[2/(mh2+r), 0, u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1, t/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1, u/(t+u)])
+7/2*Hlog(1,[2/(mh2+r), 1, (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), 1, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/t])
-3*Hlog(1,[2/(mh2+r), 1/t, 1/t])
-2*Hlog(1,[2/(mh2+r), 1/t, u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u)])
-2*Hlog(1,[2/(mh2+r), t/mh2, t/(t+u)])
+3*Hlog(1,[2/(mh2+r), u/mh2, 1])
-2*Hlog(1,[2/(mh2+r), u/mh2, u/(t+u)])
+2*Hlog(1,[2/(mh2+r), (s+t)/mh2, t/(t+u)])
+5/2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t])
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u)])
-3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u)])
-1/2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t])
+1/2*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
-1/2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t])
+1/2*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u)])
-3*Hlog(1,[2/(mh2+r), 1-1/u, 1])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1/t])
+2*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+1/2*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1/t])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u)])
+2*Hlog(1,[1-1/mh2, 0, 2/(mh2-r)])
+2*Hlog(1,[1-1/mh2, 0, 2/(mh2+r)])
+2*Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u)])
-2*Hlog(1,[1-1/mh2, 1, 1-1/t])
+3*Hlog(1,[1-1/mh2, 1, 1-1/(s+u)])
+1/2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1/t])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u)])
+1/2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1/t])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u)])
+3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/t])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+u)])
-2*Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u)])
+3*Hlog(1,[1-1/mh2, 1-1/t, 1-1/t])
+2*Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t])
+3/2*Hlog(1,[1-1/mh2, 1-1/(s+u), 1])
-1/2*Hlog(1,[1-1/mh2, 1-1/(s+u), 1/t])
-2*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u)])
-3/2*Hlog(1,[1-1/t, 0, t/(1+t)])
+9*Hlog(1,[1-1/t, 1, t/(1+t)])
+2*Hlog(1,[1-1/t, 1, t/(t+u)])
-2*Hlog(1,[1-1/t, 1, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[1-1/t, 1/u, t/(t+u)])
-2*Hlog(1,[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[1-1/t, t/mh2, t/(t+u)])
+5*Hlog(1,[1-1/t, t/(1+t), 1])
-6*Hlog(1,[1-1/t, t/(1+t), t/(1+t)])
-2*Hlog(1,[1-1/t, t/(t+u), t/(t+u)])
-2*Hlog(1,[1-1/t, 2/(mh2-r), t/(t+u)])
+2*Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u)])
-2*Hlog(1,[1-1/t, 2/(mh2+r), t/(t+u)])
+2*Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u)])
-3/2*Hlog(1,[1-1/t, 1-1/t, t/(1+t)])
+2*Hlog(1,[1-1/u, 0, 1/t])
-2*Hlog(1,[1-1/u, 0, u/(t+u)])
+2*Hlog(1,[1-1/u, 1, u/(t+u)])
+4*Hlog(1,[1-1/u, 1/t, 1/t])
-Hlog(1,[1-1/u, 1/(s+t), 1/t])
-3*Hlog(1,[1-1/u, u/mh2, 1])
+2*Hlog(1,[1-1/u, u/mh2, u/(t+u)])
-4*Hlog(1,[1-1/u, u/(t+u), 1/t])
+2*Hlog(1,[1-1/u, u/(t+u), u/(t+u)])
-6*Hlog(1,[1-1/u, u/(t+u), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 1/t])
-Hlog(1,[1-1/u, 2/(mh2+r), 1/t])
+4*Hlog(1,[1-1/u, 1-1/u, 1/t])
-6*Hlog(1,[1-1/u, 1-1/u, u/(t+u)])
-Hlog(1,[1-1/(s+t), 1, 1-1/t])
-Hlog(1,[1-1/(s+t), 1-1/t, 1])
+2*Hlog(1,[0, 0, 0, -t/(s+u)])
-3*Hlog(1,[0, 0, 0, -u/s])
-2*Hlog(1,[0, 0, t/(1-s-u), -t/(s+u)])
-Hlog(1,[0, 0, 2/(mh2-r), t/mh2])
-Hlog(1,[0, 0, 2/(mh2+r), t/mh2])
-Hlog(1,[0, 0, -t/(s+u), -t/(s+u)])
-Hlog(1,[0, 0, 1-1/mh2, 1])
-Hlog(1,[0, 0, 1-1/t, t/(t+u)])
-Hlog(1,[0, 0, 1-1/t, 2/(mh2-r)])
-Hlog(1,[0, 0, 1-1/t, 2/(mh2+r)])
+3*Hlog(1,[0, 1, 1, 2/(mh2+r)])
-Hlog(1,[0, 1, 2/(mh2+r), 2/(mh2+r)])
+4*Hlog(1,[0, 1/mh2, 1/mh2, 1/t])
+4*Hlog(1,[0, 1/mh2, 1/t, 1/t])
-Hlog(1,[0, 1/mh2, 1/(s+t), 1/t])
-Hlog(1,[0, 1/mh2, 2/(mh2-r), 1/t])
-Hlog(1,[0, 1/mh2, 2/(mh2+r), 1/t])
+4*Hlog(1,[0, 1/t, 1/t, u/(t+u)])
+4*Hlog(1,[0, 1/t, u/(t+u), 1/t])
-Hlog(1,[0, 1/t, 2/(mh2-r), 1])
-Hlog(1,[0, 1/t, 2/(mh2+r), 1])
-Hlog(1,[0, 1/t, 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[0, 1/t, 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[0, 1/u, 0, 1])
-Hlog(1,[0, 1/u, t/(t+u), t/mh2])
-Hlog(1,[0, 1/u, t/(t+u), (s+t)/mh2])
-Hlog(1,[0, 1/u, (s+t)/mh2, t/(t+u)])
-Hlog(1,[0, 1/u, 2/(mh2-r), t/mh2])
-Hlog(1,[0, 1/u, 2/(mh2+r), t/mh2])
-Hlog(1,[0, 1/u, 1-1/t, 1])
-Hlog(1,[0, 1/u, 1-1/t, 2/(mh2-r)])
-Hlog(1,[0, 1/u, 1-1/t, 2/(mh2+r)])
-Hlog(1,[0, 1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
-8*Hlog(1,[0, t/(1-s-u), t/(1-s-u), -t/(s+u)])
+3*Hlog(1,[0, t/(1-s-u), -t/(s+u), -t/(s+u)])
-2*Hlog(1,[0, u/(1-s-t), 0, -u/s])
+2*Hlog(1,[0, u/(1-s-t), -u/(s+t), -u/s])
-2*Hlog(1,[0, 2/(mh2-r), 0, t/mh2])
-Hlog(1,[0, 2/(mh2-r), 1, t/(t+u)])
-2*Hlog(1,[0, 2/(mh2-r), 1/mh2, 1/t])
-2*Hlog(1,[0, 2/(mh2-r), 1/t, u/(t+u)])
-Hlog(1,[0, 2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[0, 2/(mh2-r), t/mh2, t/mh2])
-Hlog(1,[0, 2/(mh2-r), t/mh2, t/(t+u)])
-Hlog(1,[0, 2/(mh2-r), t/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), t/mh2, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, t/mh2])
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, 1])
-Hlog(1,[0, 2/(mh2-r), 1-1/t, t/mh2])
-Hlog(1,[0, 2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u)])
-2*Hlog(1,[0, 2/(mh2-r), 1-1/u, 1/t])
+2*Hlog(1,[0, 2/(mh2-r), 1-1/u, u/(t+u)])
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
-2*Hlog(1,[0, 2/(mh2+r), 0, t/mh2])
-Hlog(1,[0, 2/(mh2+r), 1, t/(t+u)])
-2*Hlog(1,[0, 2/(mh2+r), 1/mh2, 1/t])
-2*Hlog(1,[0, 2/(mh2+r), 1/t, u/(t+u)])
-Hlog(1,[0, 2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[0, 2/(mh2+r), t/mh2, t/mh2])
-Hlog(1,[0, 2/(mh2+r), t/mh2, t/(t+u)])
-Hlog(1,[0, 2/(mh2+r), t/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), t/mh2, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, t/mh2])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, 1])
-Hlog(1,[0, 2/(mh2+r), 1-1/t, t/mh2])
-Hlog(1,[0, 2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u)])
-2*Hlog(1,[0, 2/(mh2+r), 1-1/u, 1/t])
+2*Hlog(1,[0, 2/(mh2+r), 1-1/u, u/(t+u)])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
-4*Hlog(1,[0, -t/(s+u), 0, -t/(s+u)])
+6*Hlog(1,[0, -t/(s+u), t/(1-s-u), -t/(s+u)])
-Hlog(1,[0, -t/(s+u), -t/(s+u), -t/(s+u)])
+3*Hlog(1,[0, -u/(s+t), 0, -u/s])
-Hlog(1,[0, -u/(s+t), -u/(s+t), -u/s])
-Hlog(1,[0, 1-1/mh2, 0, 1])
-Hlog(1,[0, 1-1/mh2, 1, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1-1/mh2, 1, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 1-1/mh2, 2/(mh2-r), t/mh2])
-Hlog(1,[0, 1-1/mh2, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 1-1/mh2, 2/(mh2+r), t/mh2])
-Hlog(1,[0, 1-1/mh2, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[0, 1-1/mh2, 1-1/t, 1])
-Hlog(1,[0, 1-1/mh2, 1-1/t, 2/(mh2-r)])
-Hlog(1,[0, 1-1/mh2, 1-1/t, 2/(mh2+r)])
-Hlog(1,[0, 1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 1-1/mh2, 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[0, 1-1/mh2, 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[0, 1-1/t, 0, t/(t+u)])
-Hlog(1,[0, 1-1/t, 0, 2/(mh2-r)])
-Hlog(1,[0, 1-1/t, 0, 2/(mh2+r)])
-Hlog(1,[0, 1-1/t, 1, t/mh2])
-Hlog(1,[0, 1-1/t, 1, (s+t)/mh2])
-Hlog(1,[0, 1-1/t, 1/u, (s+t)/mh2])
-2*Hlog(1,[0, 1-1/t, t/mh2, t/mh2])
-Hlog(1,[0, 1-1/t, t/mh2, (s+t)/mh2])
-Hlog(1,[0, 1-1/t, t/(t+u), 1])
-Hlog(1,[0, 1-1/t, t/(t+u), 2/(mh2-r)])
-Hlog(1,[0, 1-1/t, t/(t+u), 2/(mh2+r)])
-Hlog(1,[0, 1-1/t, 2/(mh2-r), t/(t+u)])
-Hlog(1,[0, 1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[0, 1-1/t, 2/(mh2+r), t/(t+u)])
-Hlog(1,[0, 1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[0, 1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u)])
+4*Hlog(1,[0, 1-1/u, 1/t, 1/t])
-Hlog(1,[0, 1-1/u, 1/(s+t), 1/t])
-4*Hlog(1,[0, 1-1/u, u/(t+u), 1/t])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), 1/t])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), 1/t])
+4*Hlog(1,[0, 1-1/u, 1-1/u, 1/t])
-4*Hlog(1,[0, 1-1/u, 1-1/u, u/(t+u)])
+2*Hlog(1,[1/mh2, 0, 1, 2/(mh2+r)])
+4*Hlog(1,[1/mh2, 0, 1/mh2, 1/t])
+4*Hlog(1,[1/mh2, 0, 1/t, 1/t])
-Hlog(1,[1/mh2, 0, 1/(s+t), 1/t])
-Hlog(1,[1/mh2, 0, (s+u)/mh2, (s+u)/mh2])
-2*Hlog(1,[1/mh2, 0, (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 0, (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1/mh2, 0, 2/(mh2-r), 1/t])
-Hlog(1,[1/mh2, 0, 2/(mh2+r), 1/t])
+4*Hlog(1,[1/mh2, 1/mh2, 0, 1/t])
-4*Hlog(1,[1/mh2, 1/mh2, 0, (s+u)/mh2])
-4*Hlog(1,[1/mh2, 1/mh2, 1/t, (s+u)/mh2])
+4*Hlog(1,[1/mh2, 1/mh2, 1/t, 2/(mh2-r)])
+4*Hlog(1,[1/mh2, 1/mh2, 1/t, 2/(mh2+r)])
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r), (s+u)/mh2])
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r), (s+u)/mh2])
+4*Hlog(1,[1/mh2, 1/t, 0, 1/t])
-4*Hlog(1,[1/mh2, 1/t, 1/t, (s+u)/mh2])
+4*Hlog(1,[1/mh2, 1/t, 1/t, 2/(mh2-r)])
+4*Hlog(1,[1/mh2, 1/t, 1/t, 2/(mh2+r)])
-Hlog(1,[1/mh2, 1/t, (s+u)/mh2, (s+u)/mh2])
-2*Hlog(1,[1/mh2, 1/t, (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 1/t, (s+u)/mh2, 2/(mh2+r)])
+2*Hlog(1,[1/mh2, 1/t, 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[1/mh2, 1/t, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1/mh2, 1/(s+t), 0, 1/t])
-Hlog(1,[1/mh2, 1/(s+t), 1/t, 2/(mh2-r)])
-Hlog(1,[1/mh2, 1/(s+t), 1/t, 2/(mh2+r)])
-Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/mh2, 1/(s+t), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1/mh2, 2/(mh2-r), 0, 1/t])
-Hlog(1,[1/mh2, 2/(mh2-r), 1, (s+u)/mh2])
-2*Hlog(1,[1/mh2, 2/(mh2-r), 1, 2/(mh2+r)])
-Hlog(1,[1/mh2, 2/(mh2-r), 1/t, 2/(mh2-r)])
-Hlog(1,[1/mh2, 2/(mh2-r), 1/t, 2/(mh2+r)])
-Hlog(1,[1/mh2, 2/(mh2-r), u/mh2, (s+u)/mh2])
+2*Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1/mh2, 2/(mh2+r), 0, 1/t])
-Hlog(1,[1/mh2, 2/(mh2+r), 1, (s+u)/mh2])
-2*Hlog(1,[1/mh2, 2/(mh2+r), 1, 2/(mh2+r)])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/t, 2/(mh2-r)])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/t, 2/(mh2+r)])
-Hlog(1,[1/mh2, 2/(mh2+r), u/mh2, (s+u)/mh2])
+2*Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
+4*Hlog(1,[1/t, 0, 0, 1])
+4*Hlog(1,[1/t, 0, 1, 1])
-3*Hlog(1,[1/t, 0, 1, 1-1/(s+u)])
+4*Hlog(1,[1/t, 0, 1/t, u/(t+u)])
-3*Hlog(1,[1/t, 0, 1/t, 1-1/(s+u)])
+4*Hlog(1,[1/t, 0, u/(t+u), 1/t])
-Hlog(1,[1/t, 0, (s+u)/mh2, 1])
-2*Hlog(1,[1/t, 0, (s+u)/mh2, 1/t])
+3*Hlog(1,[1/t, 0, (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[1/t, 0, 2/(mh2-r), 1])
-Hlog(1,[1/t, 0, 2/(mh2+r), 1])
-Hlog(1,[1/t, 0, 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[1/t, 0, 1-1/(s+u), 2/(mh2+r)])
-4*Hlog(1,[1/t, 1/t, 0, 1])
+4*Hlog(1,[1/t, 1/t, 0, (s+u)/mh2])
+4*Hlog(1,[1/t, 1/t, 1/t, 1-1/(s+u)])
-4*Hlog(1,[1/t, 1/t, u/(t+u), (s+u)/mh2])
+4*Hlog(1,[1/t, 1/t, u/(t+u), 2/(mh2-r)])
+4*Hlog(1,[1/t, 1/t, u/(t+u), 2/(mh2+r)])
+4*Hlog(1,[1/t, 1/t, (s+u)/mh2, 1])
-4*Hlog(1,[1/t, 1/t, (s+u)/mh2, u/(t+u)])
-6*Hlog(1,[1/t, 1/t, (s+u)/mh2, 1-1/(s+u)])
+4*Hlog(1,[1/t, 1/t, 2/(mh2-r), u/(t+u)])
+4*Hlog(1,[1/t, 1/t, 2/(mh2+r), u/(t+u)])
-4*Hlog(1,[1/t, 1/t, 1-1/(s+u), 1])
+2*Hlog(1,[1/t, 1/t, 1-1/(s+u), 1/t])
-4*Hlog(1,[1/t, 1/t, 1-1/(s+u), (s+u)/mh2])
+4*Hlog(1,[1/t, 1/t, 1-1/(s+u), 1-1/(s+u)])
+4*Hlog(1,[1/t, u/(t+u), 0, 1/t])
-4*Hlog(1,[1/t, u/(t+u), 1/t, (s+u)/mh2])
+4*Hlog(1,[1/t, u/(t+u), 1/t, 2/(mh2-r)])
+4*Hlog(1,[1/t, u/(t+u), 1/t, 2/(mh2+r)])
-Hlog(1,[1/t, u/(t+u), (s+u)/mh2, (s+u)/mh2])
-2*Hlog(1,[1/t, u/(t+u), (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1/t, u/(t+u), (s+u)/mh2, 2/(mh2+r)])
+2*Hlog(1,[1/t, u/(t+u), 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[1/t, u/(t+u), 2/(mh2+r), (s+u)/mh2])
+3*Hlog(1,[1/t, (s+u)/mh2, 0, 1])
-2*Hlog(1,[1/t, (s+u)/mh2, 0, 1/t])
-4*Hlog(1,[1/t, (s+u)/mh2, 1, 1])
+3*Hlog(1,[1/t, (s+u)/mh2, 1, 1-1/(s+u)])
-3*Hlog(1,[1/t, (s+u)/mh2, 1/t, 1-1/(s+u)])
-3*Hlog(1,[1/t, (s+u)/mh2, u/(t+u), 2/(mh2-r)])
-3*Hlog(1,[1/t, (s+u)/mh2, u/(t+u), 2/(mh2+r)])
-4*Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, 1])
+6*Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, 1-1/(s+u)])
-3*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), u/(t+u)])
-3*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), u/(t+u)])
+6*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u), 1])
-Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u), 1/t])
+4*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u), (s+u)/mh2])
-6*Hlog(1,[1/t, (s+u)/mh2, 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[1/t, 2/(mh2-r), 0, 1])
-Hlog(1,[1/t, 2/(mh2-r), 1, (s+u)/mh2])
+2*Hlog(1,[1/t, 2/(mh2-r), u/(t+u), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2-r), 1-1/(s+u), 1/t])
-Hlog(1,[1/t, 2/(mh2+r), 0, 1])
-Hlog(1,[1/t, 2/(mh2+r), 1, (s+u)/mh2])
+2*Hlog(1,[1/t, 2/(mh2+r), u/(t+u), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), 1-1/(s+u), 1/t])
-Hlog(1,[1/t, 1-1/(s+u), 0, 2/(mh2-r)])
-Hlog(1,[1/t, 1-1/(s+u), 0, 2/(mh2+r)])
+4*Hlog(1,[1/t, 1-1/(s+u), 1, 1])
-3*Hlog(1,[1/t, 1-1/(s+u), 1, 1-1/(s+u)])
+2*Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, 1])
-3*Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[1/t, 1-1/(s+u), 2/(mh2-r), 1/t])
-Hlog(1,[1/t, 1-1/(s+u), 2/(mh2+r), 1/t])
-4*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u), 1])
-3*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u), (s+u)/mh2])
+4*Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u), 1-1/(s+u)])
+2*Hlog(1,[1/u, 0, 0, t/mh2])
-Hlog(1,[1/u, 0, 1, s/(s+u)])
-4*Hlog(1,[1/u, 0, 1, 2/(mh2-r)])
-Hlog(1,[1/u, 0, 1/u, t/(t+u)])
-Hlog(1,[1/u, 0, t/mh2, (s+t)/mh2])
-Hlog(1,[1/u, 0, t/(t+u), 1/u])
-Hlog(1,[1/u, 0, t/(t+u), t/mh2])
-Hlog(1,[1/u, 0, (s+t)/mh2, t/(t+u)])
-Hlog(1,[1/u, 0, 2/(mh2-r), t/mh2])
-Hlog(1,[1/u, 0, 2/(mh2+r), t/mh2])
-Hlog(1,[1/u, 0, 1-1/t, 1])
-Hlog(1,[1/u, 0, 1-1/t, 2/(mh2-r)])
-Hlog(1,[1/u, 0, 1-1/t, 2/(mh2+r)])
-Hlog(1,[1/u, 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1/u, 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1/u, 1/u, 0, s/(s+u)])
-Hlog(1,[1/u, 1/u, t/(t+u), 1/u])
-Hlog(1,[1/u, 1/u, (s+t)/mh2, s/(s+u)])
-Hlog(1,[1/u, 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1/u, 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1/u, 1/u, 1-1/t, t/(t+u)])
-2*Hlog(1,[1/u, 1/u, 1-1/(s+t), 1/u])
+4*Hlog(1,[1/u, 1/u, 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[1/u, t/(t+u), 0, 1/u])
-Hlog(1,[1/u, t/(t+u), 0, s/(s+u)])
-Hlog(1,[1/u, t/(t+u), 0, t/mh2])
+2*Hlog(1,[1/u, t/(t+u), 1, s/(s+u)])
-Hlog(1,[1/u, t/(t+u), 1, (s+t)/mh2])
-Hlog(1,[1/u, t/(t+u), t/mh2, t/(t+u)])
-Hlog(1,[1/u, t/(t+u), t/(t+u), t/(t+u)])
-Hlog(1,[1/u, t/(t+u), (s+t)/mh2, 1/u])
-Hlog(1,[1/u, t/(t+u), (s+t)/mh2, s/(s+u)])
-Hlog(1,[1/u, t/(t+u), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, t/(t+u), 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1/u, t/(t+u), 1-1/t, 1/u])
-Hlog(1,[1/u, (s+t)/mh2, 0, t/(t+u)])
-Hlog(1,[1/u, (s+t)/mh2, 1, s/(s+u)])
+4*Hlog(1,[1/u, (s+t)/mh2, 1, 2/(mh2-r)])
-Hlog(1,[1/u, (s+t)/mh2, 1/u, t/(t+u)])
-Hlog(1,[1/u, (s+t)/mh2, t/mh2, (s+t)/mh2])
-Hlog(1,[1/u, (s+t)/mh2, t/(t+u), 1/u])
-2*Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, 1])
-4*Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[1/u, 2/(mh2-r), 0, t/mh2])
-Hlog(1,[1/u, 2/(mh2-r), 1, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2-r), t/mh2, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2-r), t/(t+u), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2-r), 1-1/t, 1/u])
-Hlog(1,[1/u, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[1/u, 2/(mh2+r), 0, t/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 1, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2+r), t/mh2, t/(t+u)])
-Hlog(1,[1/u, 2/(mh2+r), t/(t+u), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 1-1/t, 1/u])
-Hlog(1,[1/u, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[1/u, 1-1/t, 0, 1])
-Hlog(1,[1/u, 1-1/t, 0, 2/(mh2-r)])
-Hlog(1,[1/u, 1-1/t, 0, 2/(mh2+r)])
-2*Hlog(1,[1/u, 1-1/t, 1, s/(s+u)])
-Hlog(1,[1/u, 1-1/t, 1, t/(t+u)])
-Hlog(1,[1/u, 1-1/t, t/mh2, (s+t)/mh2])
-Hlog(1,[1/u, 1-1/t, 2/(mh2-r), 1/u])
-Hlog(1,[1/u, 1-1/t, 2/(mh2+r), 1/u])
-Hlog(1,[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1/u, 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])
-4*Hlog(1,[1/u, 1-1/(s+t), 1, 2/(mh2-r)])
-Hlog(1,[1/u, 1-1/(s+t), 1/u, (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, t/(t+u)])
-2*Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1/u, 1-1/(s+t), 1-1/t, t/(t+u)])
-Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), 1/u])
+3*Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])
-3*Hlog(1,[t/(1-s-u), 0, 0, -t/(s+u)])
-2*Hlog(1,[t/(1-s-u), 0, t/(1-s-u), -t/(s+u)])
+2*Hlog(1,[t/(1-s-u), 0, -t/(s+u), -t/(s+u)])
-4*Hlog(1,[t/(1-s-u), t/(1-s-u), 0, -t/(s+u)])
+16*Hlog(1,[t/(1-s-u), t/(1-s-u), t/(1-s-u), -t/(s+u)])
-4*Hlog(1,[t/(1-s-u), t/(1-s-u), -t/(s+u), -t/(s+u)])
+4*Hlog(1,[t/(1-s-u), -t/(s+u), 0, -t/(s+u)])
-6*Hlog(1,[t/(1-s-u), -t/(s+u), t/(1-s-u), -t/(s+u)])
+4*Hlog(1,[u/(1-s-t), u/(1-s-t), 0, -u/s])
-4*Hlog(1,[u/(1-s-t), u/(1-s-t), -u/(s+t), -u/s])
-3*Hlog(1,[u/(1-s-t), -u/(s+t), 0, -u/s])
-3*Hlog(1,[2/(mh2-r), 0, 0, t/mh2])
-Hlog(1,[2/(mh2-r), 0, 1, t/(t+u)])
+3*Hlog(1,[2/(mh2-r), 0, 1, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 0, 1/mh2, 1/t])
-2*Hlog(1,[2/(mh2-r), 0, 1/t, u/(t+u)])
+3*Hlog(1,[2/(mh2-r), 0, 1/t, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 0, 1/u, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2-r), 0, 1/u, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[2/(mh2-r), 0, t/mh2, t/mh2])
-2*Hlog(1,[2/(mh2-r), 0, t/mh2, t/(t+u)])
+2*Hlog(1,[2/(mh2-r), 0, t/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 0, t/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, t/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 0, t/(t+u), (s+t)/mh2])
+3*Hlog(1,[2/(mh2-r), 0, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2-r), 0, u/(t+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, s/(s+u)])
-Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, t/mh2])
+2*Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 1/t])
-3*Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 1-1/(s+u)])
+3*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), u/(t+u)])
+3*Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), u/(t+u)])
-Hlog(1,[2/(mh2-r), 0, 1-1/t, t/mh2])
-Hlog(1,[2/(mh2-r), 0, 1-1/t, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2-r), 0, 1-1/t, 2*s/(-t*u+rtus+s+u)])
-2*Hlog(1,[2/(mh2-r), 0, 1-1/u, 1/t])
+2*Hlog(1,[2/(mh2-r), 0, 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1, 1, s/(s+u)])
-Hlog(1,[2/(mh2-r), 1, 1, (s+u)/mh2])
+3*Hlog(1,[2/(mh2-r), 1, 1, 2/(mh2+r)])
-6*Hlog(1,[2/(mh2-r), 1, 1, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 1, t/(t+u), 1/u])
-Hlog(1,[2/(mh2-r), 1, u/mh2, (s+u)/mh2])
-3*Hlog(1,[2/(mh2-r), 1, u/(t+u), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), 1, u/(t+u), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, 1])
-Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, 1/t])
+2*Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, 2/(mh2+r)])
+3*Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), u/(t+u)])
+8*Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), 2/(mh2+r)])
-6*Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), u/(t+u)])
+8*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), 2/(mh2+r)])
-6*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), 1-1/(s+u)])
+12*Hlog(1,[2/(mh2-r), 1, 1-1/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 1, 1-1/t, t/(t+u)])
-Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), 1/u])
+4*Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), 2/(mh2-r)])
-6*Hlog(1,[2/(mh2-r), 1, 1-1/(s+u), 1])
-4*Hlog(1,[2/(mh2-r), 1, 1-1/(s+u), (s+u)/mh2])
+6*Hlog(1,[2/(mh2-r), 1, 1-1/(s+u), 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 0, 1/t])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 0, (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 1/t, (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/t, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/t, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r), (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1/t, 0, 1])
-2*Hlog(1,[2/(mh2-r), 1/t, 1/t, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 1/t, u/(t+u), (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/t, u/(t+u), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/t, u/(t+u), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, 1])
+2*Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, u/(t+u)])
+3*Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), u/(t+u)])
+2*Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u), 1])
-Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u), 1/t])
+2*Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u), (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 1/u, 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2-r), 1/u, 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/(s+t), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2, (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), t/mh2, 0, t/mh2])
-Hlog(1,[2/(mh2-r), t/mh2, 0, t/(t+u)])
-Hlog(1,[2/(mh2-r), t/mh2, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), t/mh2, 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), t/mh2, 1, s/(s+u)])
+2*Hlog(1,[2/(mh2-r), t/mh2, t/mh2, t/(t+u)])
-2*Hlog(1,[2/(mh2-r), t/mh2, t/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), t/mh2, t/(t+u), 1/u])
-Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2-r), 1/u])
-Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2+r), 1/u])
-Hlog(1,[2/(mh2-r), t/mh2, 1-1/t, t/(t+u)])
-Hlog(1,[2/(mh2-r), u/mh2, 1, (s+u)/mh2])
-3*Hlog(1,[2/(mh2-r), u/mh2, u/(t+u), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), u/mh2, u/(t+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), u/(t+u)])
+2*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), (s+u)/mh2])
-3*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), u/(t+u)])
+2*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, s/(s+u)])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, t/mh2])
-4*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, t/mh2, t/(t+u)])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, t/(t+u), (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, t/(t+u)])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1/u])
+4*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, 1])
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, 1/t])
+4*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1, 1])
-3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1, 1-1/(s+u)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, 1-1/(s+u)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, u/(t+u), 2/(mh2+r)])
+4*Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, u/(t+u)])
-6*Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1-1/(s+u)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), u/(t+u)])
+3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), u/(t+u)])
-6*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1])
-4*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), (s+u)/mh2])
+6*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, u/(t+u)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, 2/(mh2+r)])
+3*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1])
+3*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), 1-1/(s+u)])
+3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 1])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, u/(t+u)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, 2/(mh2+r)])
+3*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1])
+3*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), 1-1/(s+u)])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1, (s+u)/mh2])
+6*Hlog(1,[2/(mh2-r), 1-1/mh2, 1, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2-r), 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2+r), 1-1/(s+u)])
-8*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/mh2, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 2/(mh2-r)])
+4*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+u), (s+u)/mh2])
-4*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/t, 0, t/mh2])
-Hlog(1,[2/(mh2-r), 1-1/t, 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2-r), 1-1/t, 0, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[2/(mh2-r), 1-1/t, 1, s/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/t, 1, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/t, t/mh2, t/(t+u)])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 0, 1/t])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 0, u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1, u/(t+u)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 1, (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 1/t, (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1/t, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1/t, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, u/(t+u)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u), (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, u/(t+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), u/(t+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, s/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, t/(t+u)])
+4*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u, t/(t+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, s/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1/u])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1/u])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/t, 1/u])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 0, (s+u)/mh2])
-4*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1, 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1, (s+u)/mh2])
+3*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1/t, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1/t])
+3*Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), (s+u)/mh2])
+4*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1/t])
+3*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), (s+u)/mh2])
-4*Hlog(1,[2/(mh2-r), 1-1/(s+u), 1-1/(s+u), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 0, 0, t/mh2])
-10*Hlog(1,[2/(mh2+r), 0, 1, 1])
-Hlog(1,[2/(mh2+r), 0, 1, t/(t+u)])
+3*Hlog(1,[2/(mh2+r), 0, 1, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 0, 1/mh2, 1/t])
-2*Hlog(1,[2/(mh2+r), 0, 1/t, u/(t+u)])
+3*Hlog(1,[2/(mh2+r), 0, 1/t, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 0, 1/u, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2+r), 0, 1/u, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[2/(mh2+r), 0, t/mh2, t/mh2])
-2*Hlog(1,[2/(mh2+r), 0, t/mh2, t/(t+u)])
+2*Hlog(1,[2/(mh2+r), 0, t/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 0, t/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, t/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, t/(t+u), (s+t)/mh2])
+3*Hlog(1,[2/(mh2+r), 0, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2+r), 0, u/(t+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, s/(s+u)])
-Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, t/mh2])
+2*Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 1/t])
-3*Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 1-1/(s+u)])
+3*Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), u/(t+u)])
+3*Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), u/(t+u)])
-Hlog(1,[2/(mh2+r), 0, 1-1/t, t/mh2])
-Hlog(1,[2/(mh2+r), 0, 1-1/t, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2+r), 0, 1-1/t, 2*s/(-t*u+rtus+s+u)])
-2*Hlog(1,[2/(mh2+r), 0, 1-1/u, 1/t])
+2*Hlog(1,[2/(mh2+r), 0, 1-1/u, u/(t+u)])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1, 1, s/(s+u)])
-Hlog(1,[2/(mh2+r), 1, 1, (s+u)/mh2])
-6*Hlog(1,[2/(mh2+r), 1, 1, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 1, t/(t+u), 1/u])
-Hlog(1,[2/(mh2+r), 1, u/mh2, (s+u)/mh2])
-3*Hlog(1,[2/(mh2+r), 1, u/(t+u), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), 1, u/(t+u), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, 1])
-Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, 1/t])
+2*Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, 2/(mh2+r)])
+3*Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), u/(t+u)])
+8*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), 2/(mh2+r)])
-6*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), 1-1/(s+u)])
-3*Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), u/(t+u)])
+8*Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), (s+u)/mh2])
-6*Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), 1-1/(s+u)])
+12*Hlog(1,[2/(mh2+r), 1, 1-1/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 1, 1-1/t, t/(t+u)])
-Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), 1/u])
+4*Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), 2/(mh2-r)])
-6*Hlog(1,[2/(mh2+r), 1, 1-1/(s+u), 1])
-4*Hlog(1,[2/(mh2+r), 1, 1-1/(s+u), (s+u)/mh2])
+6*Hlog(1,[2/(mh2+r), 1, 1-1/(s+u), 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 0, 1/t])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 0, (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 1/t, (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/t, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/t, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r), (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1/t, 0, 1])
-2*Hlog(1,[2/(mh2+r), 1/t, 1/t, 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 1/t, u/(t+u), (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1/t, u/(t+u), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/t, u/(t+u), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, 1])
+2*Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, u/(t+u)])
+3*Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), u/(t+u)])
+2*Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u), 1])
-Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u), 1/t])
+2*Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u), (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 1/u, 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2+r), 1/u, 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/(s+t), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2, (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), t/mh2, 0, t/mh2])
-Hlog(1,[2/(mh2+r), t/mh2, 0, t/(t+u)])
-Hlog(1,[2/(mh2+r), t/mh2, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), t/mh2, 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), t/mh2, 1, s/(s+u)])
+2*Hlog(1,[2/(mh2+r), t/mh2, t/mh2, t/(t+u)])
-2*Hlog(1,[2/(mh2+r), t/mh2, t/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), t/mh2, t/(t+u), 1/u])
-Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2-r), 1/u])
-Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2+r), 1/u])
-Hlog(1,[2/(mh2+r), t/mh2, 1-1/t, t/(t+u)])
-Hlog(1,[2/(mh2+r), u/mh2, 1, (s+u)/mh2])
-3*Hlog(1,[2/(mh2+r), u/mh2, u/(t+u), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), u/mh2, u/(t+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2, 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), u/(t+u)])
+2*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), (s+u)/mh2])
-3*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), u/(t+u)])
+2*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, s/(s+u)])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, t/mh2])
-4*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, t/mh2, t/(t+u)])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, t/(t+u), (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, t/(t+u)])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1/u])
+4*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 2/(mh2-r)])
-3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, 1])
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, 1/t])
+4*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1, 1])
-3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1, 1-1/(s+u)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, 1-1/(s+u)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, u/(t+u), 2/(mh2+r)])
+4*Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, u/(t+u)])
-6*Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1-1/(s+u)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), u/(t+u)])
+3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), u/(t+u)])
-6*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1])
-4*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), (s+u)/mh2])
+6*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1-1/(s+u)])
+3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 1])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, u/(t+u)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, 2/(mh2+r)])
+3*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1])
+3*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, u/(t+u)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, (s+u)/mh2])
+3*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1])
+3*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), 1-1/(s+u)])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1, (s+u)/mh2])
+6*Hlog(1,[2/(mh2+r), 1-1/mh2, 1, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2-r), 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2+r), 1-1/(s+u)])
-8*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/mh2, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 2/(mh2-r)])
+4*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+u), (s+u)/mh2])
-4*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/t, 0, t/mh2])
-Hlog(1,[2/(mh2+r), 1-1/t, 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[2/(mh2+r), 1-1/t, 0, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[2/(mh2+r), 1-1/t, 1, s/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/t, 1, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/t, t/mh2, t/(t+u)])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 0, 1/t])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 0, u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1, u/(t+u)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 1, (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 1/t, (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1/t, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1/t, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, u/(t+u)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u), (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, u/(t+u), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), u/(t+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, s/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, t/(t+u)])
+4*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u, t/(t+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, s/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1/u])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1/u])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/t, 1/u])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 0, (s+u)/mh2])
-4*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1, 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1, (s+u)/mh2])
+3*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1/t, 1-1/(s+u)])
-2*Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1/t])
+3*Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), (s+u)/mh2])
+4*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1/t])
+3*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), (s+u)/mh2])
-4*Hlog(1,[2/(mh2+r), 1-1/(s+u), 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 0, 0, 1])
-Hlog(1,[1-1/mh2, 0, 1, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/mh2, 0, 1, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/mh2, 0, 2/(mh2-r), t/mh2])
-Hlog(1,[1-1/mh2, 0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 0, 2/(mh2+r), t/mh2])
-Hlog(1,[1-1/mh2, 0, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 0, 1-1/t, 1])
-Hlog(1,[1-1/mh2, 0, 1-1/t, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 0, 1-1/t, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/mh2, 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/mh2, 0, 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 0, 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 1, 0, 1/t])
-Hlog(1,[1-1/mh2, 1, 0, t/(t+u)])
+2*Hlog(1,[1-1/mh2, 1, 0, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 1, 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/mh2, 1, 0, 2*s/(-t*u+rtus+s+u)])
+2*Hlog(1,[1-1/mh2, 1, 1, s/(s+u)])
+6*Hlog(1,[1-1/mh2, 1, 1, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 1, t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1, (s+t)/mh2, t/(t+u)])
-2*Hlog(1,[1-1/mh2, 1, (s+t)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1-1/mh2, 1, (s+u)/mh2, 1])
-3*Hlog(1,[1-1/mh2, 1, (s+u)/mh2, 1-1/(s+u)])
-6*Hlog(1,[1-1/mh2, 1, 2/(mh2-r), (s+u)/mh2])
+6*Hlog(1,[1-1/mh2, 1, 2/(mh2-r), 1-1/(s+u)])
-6*Hlog(1,[1-1/mh2, 1, 2/(mh2+r), (s+u)/mh2])
+6*Hlog(1,[1-1/mh2, 1, 2/(mh2+r), 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), s/(s+u)])
-12*Hlog(1,[1-1/mh2, 1, 1-1/mh2, 1-1/(s+u)])
-4*Hlog(1,[1-1/mh2, 1, 1-1/(s+t), 2/(mh2-r)])
+6*Hlog(1,[1-1/mh2, 1, 1-1/(s+u), 1])
-Hlog(1,[1-1/mh2, 1, 1-1/(s+u), 1/t])
+4*Hlog(1,[1-1/mh2, 1, 1-1/(s+u), (s+u)/mh2])
-6*Hlog(1,[1-1/mh2, 1, 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 0, s/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 0, t/mh2])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), 0, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1, s/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1, t/(t+u)])
+3*Hlog(1,[1-1/mh2, 2/(mh2-r), 1, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1/t, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1/u, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), t/mh2, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, s/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1/t])
+3*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2-r), 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2+r), 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/mh2, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/t, 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1])
-2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 0, s/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 0, t/mh2])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), 0, (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1, s/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1, t/(t+u)])
+3*Hlog(1,[1-1/mh2, 2/(mh2+r), 1, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1/t, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1/u, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), t/mh2, t/(t+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, s/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1/t])
+3*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2-r), 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2+r), 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/mh2, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/t, 1/u])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1])
-2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+u), 1-1/(s+u)])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 1, (s+u)/mh2])
-12*Hlog(1,[1-1/mh2, 1-1/mh2, 1, 1-1/(s+u)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2-r), (s+u)/mh2])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2-r), 1-1/(s+u)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2+r), (s+u)/mh2])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2+r), 1-1/(s+u)])
+16*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/mh2, 1-1/(s+u)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t), 2/(mh2-r)])
-8*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+u), 1])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+u), (s+u)/mh2])
+8*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/t, 0, 1])
-Hlog(1,[1-1/mh2, 1-1/t, 0, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 1-1/t, 0, 2/(mh2+r)])
-2*Hlog(1,[1-1/mh2, 1-1/t, 1, s/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/t, 1, t/(t+u)])
-Hlog(1,[1-1/mh2, 1-1/t, t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2-r), 1/u])
-Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2+r), 1/u])
-Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])
-4*Hlog(1,[1-1/mh2, 1-1/(s+t), 1, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1/u, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, t/(t+u)])
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t, t/(t+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1/u])
+3*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 0, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 0, 2/(mh2+r)])
+4*Hlog(1,[1-1/mh2, 1-1/(s+u), 1, 1])
-3*Hlog(1,[1-1/mh2, 1-1/(s+u), 1, 1-1/(s+u)])
+2*Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1])
-3*Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1-1/(s+u)])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2-r), 1/t])
-Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2+r), 1/t])
-4*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1])
-3*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u), (s+u)/mh2])
+4*Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1-1/(s+u)])
-Hlog(1,[1-1/t, 0, 0, t/(t+u)])
-Hlog(1,[1-1/t, 0, 0, 2/(mh2-r)])
-Hlog(1,[1-1/t, 0, 0, 2/(mh2+r)])
-Hlog(1,[1-1/t, 0, 1, 1])
-Hlog(1,[1-1/t, 0, 1, t/mh2])
-Hlog(1,[1-1/t, 0, 1, (s+t)/mh2])
-Hlog(1,[1-1/t, 0, 1/u, (s+t)/mh2])
-2*Hlog(1,[1-1/t, 0, t/mh2, t/mh2])
-Hlog(1,[1-1/t, 0, t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, 0, t/(t+u), 1])
-Hlog(1,[1-1/t, 0, t/(t+u), 2/(mh2-r)])
-Hlog(1,[1-1/t, 0, t/(t+u), 2/(mh2+r)])
-Hlog(1,[1-1/t, 0, 2/(mh2-r), t/(t+u)])
-Hlog(1,[1-1/t, 0, 2/(mh2-r), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/t, 0, 2/(mh2-r), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/t, 0, 2/(mh2+r), t/(t+u)])
-Hlog(1,[1-1/t, 0, 2/(mh2+r), 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/t, 0, 2/(mh2+r), 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/t, 1, 0, 1/u])
-Hlog(1,[1-1/t, 1, 0, s/(s+u)])
-Hlog(1,[1-1/t, 1, 0, t/mh2])
-Hlog(1,[1-1/t, 1, 1, s/(s+u)])
-Hlog(1,[1-1/t, 1, 1, t/(t+u)])
-Hlog(1,[1-1/t, 1, t/mh2, t/(t+u)])
-Hlog(1,[1-1/t, 1, t/(t+u), (s+t)/mh2])
-Hlog(1,[1-1/t, 1, (s+t)/mh2, 1/u])
-Hlog(1,[1-1/t, 1, (s+t)/mh2, s/(s+u)])
-Hlog(1,[1-1/t, 1, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/t, 1, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/t, 1, 1-1/t, 1/u])
-Hlog(1,[1-1/t, 1/u, 0, 1/u])
-Hlog(1,[1-1/t, 1/u, 0, s/(s+u)])
-Hlog(1,[1-1/t, 1/u, t/(t+u), t/(t+u)])
-Hlog(1,[1-1/t, 1/u, (s+t)/mh2, 1/u])
-Hlog(1,[1-1/t, 1/u, (s+t)/mh2, s/(s+u)])
-Hlog(1,[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
-Hlog(1,[1-1/t, 1/u, 1-1/t, 1/u])
-Hlog(1,[1-1/t, t/mh2, 0, 1/u])
-Hlog(1,[1-1/t, t/mh2, 0, s/(s+u)])
-2*Hlog(1,[1-1/t, t/mh2, 0, t/mh2])
-2*Hlog(1,[1-1/t, t/mh2, t/mh2, t/(t+u)])
+2*Hlog(1,[1-1/t, t/mh2, t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, t/mh2, t/(t+u), (s+t)/mh2])
-Hlog(1,[1-1/t, t/mh2, (s+t)/mh2, 1/u])
-Hlog(1,[1-1/t, t/mh2, (s+t)/mh2, s/(s+u)])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1-1/t, t/mh2, 1-1/t, 1/u])
-Hlog(1,[1-1/t, t/(t+u), 0, 1])
-Hlog(1,[1-1/t, t/(t+u), 0, 2/(mh2-r)])
-Hlog(1,[1-1/t, t/(t+u), 0, 2/(mh2+r)])
-2*Hlog(1,[1-1/t, t/(t+u), 1, s/(s+u)])
-Hlog(1,[1-1/t, t/(t+u), 1, t/(t+u)])
-Hlog(1,[1-1/t, t/(t+u), t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, t/(t+u), t/(t+u), 1/u])
-Hlog(1,[1-1/t, t/(t+u), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, t/(t+u), 2/(mh2-r), 1/u])
-Hlog(1,[1-1/t, t/(t+u), 2/(mh2+r), 1/u])
-Hlog(1,[1-1/t, t/(t+u), 1-1/t, t/(t+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), 0, t/(t+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), 1, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2-r), t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2-r), t/(t+u), 1/u])
-Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/t, 2/(mh2-r), 1-1/t, t/(t+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), 0, t/(t+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), 0, 2*s/(-t*u-rtus+s+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), 0, 2*s/(-t*u+rtus+s+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), 1, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2+r), t/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2+r), t/(t+u), 1/u])
-Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1/u])
-Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1/u])
-Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), s/(s+u)])
-Hlog(1,[1-1/t, 2/(mh2+r), 1-1/t, t/(t+u)])
+4*Hlog(1,[1-1/u, 0, 1/t, 1/t])
-Hlog(1,[1-1/u, 0, 1/(s+t), 1/t])
-4*Hlog(1,[1-1/u, 0, u/(t+u), 1/t])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), 1/t])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), 1/t])
+4*Hlog(1,[1-1/u, 0, 1-1/u, 1/t])
-4*Hlog(1,[1-1/u, 0, 1-1/u, u/(t+u)])
-Hlog(1,[1-1/u, 1, 1, u/(t+u)])
-3*Hlog(1,[1-1/u, 1, 1, 2/(mh2+r)])
-Hlog(1,[1-1/u, 1, u/mh2, u/(t+u)])
+3*Hlog(1,[1-1/u, 1, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[1-1/u, 1, u/(t+u), 2/(mh2+r)])
-Hlog(1,[1-1/u, 1, (s+u)/mh2, (s+u)/mh2])
-2*Hlog(1,[1-1/u, 1, (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/u, 1, (s+u)/mh2, 2/(mh2+r)])
+3*Hlog(1,[1-1/u, 1, 2/(mh2-r), u/(t+u)])
-2*Hlog(1,[1-1/u, 1, 2/(mh2-r), (s+u)/mh2])
+3*Hlog(1,[1-1/u, 1, 2/(mh2+r), u/(t+u)])
-2*Hlog(1,[1-1/u, 1, 2/(mh2+r), (s+u)/mh2])
+4*Hlog(1,[1-1/u, 1/t, 0, 1/t])
-4*Hlog(1,[1-1/u, 1/t, 1/t, (s+u)/mh2])
+4*Hlog(1,[1-1/u, 1/t, 1/t, 2/(mh2-r)])
+4*Hlog(1,[1-1/u, 1/t, 1/t, 2/(mh2+r)])
-Hlog(1,[1-1/u, 1/t, (s+u)/mh2, (s+u)/mh2])
-2*Hlog(1,[1-1/u, 1/t, (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/u, 1/t, (s+u)/mh2, 2/(mh2+r)])
+2*Hlog(1,[1-1/u, 1/t, 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[1-1/u, 1/t, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1-1/u, 1/(s+t), 0, 1/t])
-Hlog(1,[1-1/u, 1/(s+t), 1/t, 2/(mh2-r)])
-Hlog(1,[1-1/u, 1/(s+t), 1/t, 2/(mh2+r)])
-Hlog(1,[1-1/u, 1/(s+t), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/u, 1/(s+t), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1-1/u, u/mh2, 1, u/(t+u)])
-Hlog(1,[1-1/u, u/mh2, 1, 2/(mh2+r)])
-Hlog(1,[1-1/u, u/mh2, u/mh2, u/(t+u)])
+3*Hlog(1,[1-1/u, u/mh2, u/(t+u), 2/(mh2-r)])
+3*Hlog(1,[1-1/u, u/mh2, u/(t+u), 2/(mh2+r)])
-Hlog(1,[1-1/u, u/mh2, (s+u)/mh2, (s+u)/mh2])
-2*Hlog(1,[1-1/u, u/mh2, (s+u)/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/u, u/mh2, (s+u)/mh2, 2/(mh2+r)])
+3*Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), u/(t+u)])
-2*Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), (s+u)/mh2])
+3*Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), u/(t+u)])
-2*Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), (s+u)/mh2])
-4*Hlog(1,[1-1/u, u/(t+u), 0, 1/t])
+4*Hlog(1,[1-1/u, u/(t+u), 1/t, (s+u)/mh2])
-4*Hlog(1,[1-1/u, u/(t+u), 1/t, 2/(mh2-r)])
-4*Hlog(1,[1-1/u, u/(t+u), 1/t, 2/(mh2+r)])
+2*Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2, 2/(mh2+r)])
-2*Hlog(1,[1-1/u, u/(t+u), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/u, u/(t+u), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/u, u/(t+u), 2/(mh2-r), 2/(mh2+r)])
-2*Hlog(1,[1-1/u, u/(t+u), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1-1/u, u/(t+u), 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[1-1/u, u/(t+u), 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 0, 1/t])
-Hlog(1,[1-1/u, 2/(mh2-r), 1, u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2-r), 1, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 1/t, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 1/t, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2-r), u/mh2, u/(t+u)])
-2*Hlog(1,[1-1/u, 2/(mh2-r), u/(t+u), (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), u/(t+u), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), u/(t+u), 2/(mh2+r)])
+2*Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2+r), 0, 1/t])
-Hlog(1,[1-1/u, 2/(mh2+r), 1, u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2+r), 1, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 1/t, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 1/t, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2+r), u/mh2, u/(t+u)])
-2*Hlog(1,[1-1/u, 2/(mh2+r), u/(t+u), (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2+r), u/(t+u), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), u/(t+u), 2/(mh2+r)])
+2*Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), u/(t+u)])
+4*Hlog(1,[1-1/u, 1-1/u, 0, 1/t])
-4*Hlog(1,[1-1/u, 1-1/u, 0, u/(t+u)])
+4*Hlog(1,[1-1/u, 1-1/u, 1, u/(t+u)])
-4*Hlog(1,[1-1/u, 1-1/u, 1, (s+u)/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, 1, 2/(mh2+r)])
-4*Hlog(1,[1-1/u, 1-1/u, 1/t, (s+u)/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, 1/t, 2/(mh2-r)])
+4*Hlog(1,[1-1/u, 1-1/u, 1/t, 2/(mh2+r)])
+4*Hlog(1,[1-1/u, 1-1/u, u/mh2, u/(t+u)])
-4*Hlog(1,[1-1/u, 1-1/u, u/mh2, (s+u)/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, u/(t+u), (s+u)/mh2])
-4*Hlog(1,[1-1/u, 1-1/u, u/(t+u), 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 1-1/u, u/(t+u), 2/(mh2+r)])
-4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), u/(t+u)])
+4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), (s+u)/mh2])
-4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), u/(t+u)])
+4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), (s+u)/mh2])
-31733/18918*ln(2-mh2+r)
+Hlog(1,[0, 0, t/(1-s-u)])
+Hlog(1,[0, t/(1+t), 1-1/t])
+Hlog(1,[0, 1-1/mh2, 1-1/t])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[t/(1-s-u), 0, t/(1-s-u)])
+Hlog(1,[2/(mh2-r), 1, u/mh2])
+Hlog(1,[2/(mh2-r), 1/t, 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 1/(s+t), 1/t])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 1, u/mh2])
+Hlog(1,[2/(mh2+r), 1/t, 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 1/(s+t), 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 0, 1-1/t])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+u)])
+Hlog(1,[1-1/t, t/(1+t), 1-1/t])
+Hlog(1,[0, 0, 1/u, t/(t+u)])
+Hlog(1,[0, 0, -u/(s+t), -u/s])
+Hlog(1,[0, 0, 1-1/mh2, 2/(mh2-r)])
+Hlog(1,[0, 0, 1-1/mh2, 2/(mh2+r)])
+Hlog(1,[0, 0, 1-1/t, 1/u])
+Hlog(1,[0, 0, 1-1/t, t/mh2])
+Hlog(1,[0, 1/t, 0, u/(t+u)])
+Hlog(1,[0, 1/t, (s+u)/mh2, 1])
+Hlog(1,[0, 1/t, 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[0, 1/u, 0, t/mh2])
+Hlog(1,[0, 1/u, 1/u, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1/u, 1/u, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 1/u, t/(t+u), 1])
+Hlog(1,[0, 1/u, t/(t+u), 2/(mh2-r)])
+Hlog(1,[0, 1/u, t/(t+u), 2/(mh2+r)])
+Hlog(1,[0, 1/u, (s+t)/mh2, t/mh2])
+Hlog(1,[0, 1/u, 2/(mh2-r), t/(t+u)])
+Hlog(1,[0, 1/u, 2/(mh2+r), t/(t+u)])
+Hlog(1,[0, 1/u, 1-1/t, t/mh2])
+Hlog(1,[0, 1/u, 1-1/t, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1/u, 1-1/t, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, t/(1-s-u), 0, -t/(s+u)])
+Hlog(1,[0, 2/(mh2-r), 0, t/(t+u)])
+Hlog(1,[0, 2/(mh2-r), 1/(s+t), 1/t])
+Hlog(1,[0, 2/(mh2-r), t/mh2, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, t/(t+u)])
+Hlog(1,[0, 2/(mh2-r), 1-1/t, 1])
+Hlog(1,[0, 2/(mh2-r), 1-1/t, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), 1-1/t, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 2/(mh2-r), 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 0, t/(t+u)])
+Hlog(1,[0, 2/(mh2+r), 1/(s+t), 1/t])
+Hlog(1,[0, 2/(mh2+r), t/mh2, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, t/(t+u)])
+Hlog(1,[0, 2/(mh2+r), 1-1/t, 1])
+Hlog(1,[0, 2/(mh2+r), 1-1/t, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 1-1/t, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 2/(mh2+r), 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[0, 1-1/mh2, 0, 2/(mh2-r)])
+Hlog(1,[0, 1-1/mh2, 0, 2/(mh2+r)])
+Hlog(1,[0, 1-1/mh2, 1, t/mh2])
+Hlog(1,[0, 1-1/mh2, 1, (s+u)/mh2])
+Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 1-1/mh2, 1-1/t, t/mh2])
+Hlog(1,[0, 1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[0, 1-1/t, 0, 1/u])
+Hlog(1,[0, 1-1/t, 0, t/mh2])
+Hlog(1,[0, 1-1/t, 1, t/(t+u)])
+Hlog(1,[0, 1-1/t, 1, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1-1/t, 1, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 1-1/t, 1/u, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[0, 1-1/t, 1/u, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[0, 1-1/t, t/mh2, t/(t+u)])
+Hlog(1,[0, 1-1/t, t/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1-1/t, t/mh2, 2/(mh2+r)])
+Hlog(1,[0, 1-1/t, t/(t+u), t/mh2])
+Hlog(1,[0, 1-1/t, t/(t+u), (s+t)/mh2])
+Hlog(1,[0, 1-1/t, 2/(mh2-r), 1])
+Hlog(1,[0, 1-1/t, 2/(mh2-r), t/mh2])
+Hlog(1,[0, 1-1/t, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[0, 1-1/t, 2/(mh2+r), 1])
+Hlog(1,[0, 1-1/t, 2/(mh2+r), t/mh2])
+Hlog(1,[0, 1-1/t, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1/mh2, 0, 1, (s+u)/mh2])
+Hlog(1,[1/mh2, 0, u/mh2, (s+u)/mh2])
+Hlog(1,[1/mh2, 1/t, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/mh2, 1/t, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/mh2, 1/t, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/mh2, 1/t, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1/mh2, 1/(s+t), 1/t, (s+u)/mh2])
+Hlog(1,[1/mh2, 1/(s+t), u/mh2, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), 1/t, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), 1/t, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/t, 0, 1, (s+u)/mh2])
+Hlog(1,[1/t, 0, 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1/t, u/(t+u), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/t, u/(t+u), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/t, u/(t+u), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/t, u/(t+u), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, u/(t+u)])
+Hlog(1,[1/t, 2/(mh2-r), u/(t+u), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2-r), u/(t+u), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), u/(t+u)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), u/(t+u)])
+Hlog(1,[1/t, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1/t, 2/(mh2+r), u/(t+u), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2+r), u/(t+u), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), u/(t+u)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), u/(t+u)])
+Hlog(1,[1/t, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1/t, 1-1/(s+u), 0, (s+u)/mh2])
+Hlog(1,[1/t, 1-1/(s+u), 1, (s+u)/mh2])
+Hlog(1,[1/t, 1-1/(s+u), 1/t, 1-1/(s+u)])
+Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2, 1/t])
+Hlog(1,[1/t, 1-1/(s+u), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1/t, 1-1/(s+u), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/t, 1-1/(s+u), 1-1/(s+u), 1/t])
+Hlog(1,[1/u, 0, 1/u, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1/u, 0, 1/u, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1/u, 0, t/mh2, t/(t+u)])
+Hlog(1,[1/u, 0, t/(t+u), 2/(mh2-r)])
+Hlog(1,[1/u, 0, t/(t+u), 2/(mh2+r)])
+Hlog(1,[1/u, 0, (s+t)/mh2, s/(s+u)])
+Hlog(1,[1/u, 0, (s+t)/mh2, t/mh2])
+Hlog(1,[1/u, 0, 2/(mh2-r), t/(t+u)])
+Hlog(1,[1/u, 0, 2/(mh2+r), t/(t+u)])
+Hlog(1,[1/u, 0, 1-1/t, t/mh2])
+Hlog(1,[1/u, 0, 1-1/t, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1/u, 0, 1-1/t, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1/u, 1/u, 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1/u, 1/u, 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1/u, 1/u, t/(t+u), t/(t+u)])
+Hlog(1,[1/u, 1/u, 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1/u, 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1/u, 1/u, 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1/u, 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1/u, 1/u, 1-1/t, 1/u])
+Hlog(1,[1/u, t/(t+u), 0, 1])
+Hlog(1,[1/u, t/(t+u), 0, 2/(mh2-r)])
+Hlog(1,[1/u, t/(t+u), 0, 2/(mh2+r)])
+Hlog(1,[1/u, t/(t+u), 1, t/(t+u)])
+Hlog(1,[1/u, t/(t+u), t/mh2, (s+t)/mh2])
+Hlog(1,[1/u, t/(t+u), t/(t+u), 1/u])
+Hlog(1,[1/u, t/(t+u), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1/u, t/(t+u), 2/(mh2-r), 1/u])
+Hlog(1,[1/u, t/(t+u), 2/(mh2+r), 1/u])
+Hlog(1,[1/u, t/(t+u), 1-1/t, t/(t+u)])
+Hlog(1,[1/u, (s+t)/mh2, 0, s/(s+u)])
+Hlog(1,[1/u, (s+t)/mh2, 0, t/mh2])
+Hlog(1,[1/u, (s+t)/mh2, t/mh2, t/(t+u)])
+Hlog(1,[1/u, (s+t)/mh2, t/(t+u), (s+t)/mh2])
+Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, t/(t+u)])
+Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), 1/u])
+Hlog(1,[1/u, 2/(mh2-r), 0, t/(t+u)])
+Hlog(1,[1/u, 2/(mh2-r), t/mh2, (s+t)/mh2])
+Hlog(1,[1/u, 2/(mh2-r), t/(t+u), 1/u])
+Hlog(1,[1/u, 2/(mh2-r), 1-1/t, t/(t+u)])
+Hlog(1,[1/u, 2/(mh2-r), 1-1/(s+t), 1/u])
+Hlog(1,[1/u, 2/(mh2+r), 0, t/(t+u)])
+Hlog(1,[1/u, 2/(mh2+r), t/mh2, (s+t)/mh2])
+Hlog(1,[1/u, 2/(mh2+r), t/(t+u), 1/u])
+Hlog(1,[1/u, 2/(mh2+r), 1-1/t, t/(t+u)])
+Hlog(1,[1/u, 2/(mh2+r), 1-1/(s+t), 1/u])
+Hlog(1,[1/u, 1-1/t, 0, t/mh2])
+Hlog(1,[1/u, 1-1/t, 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1/u, 1-1/t, 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1/u, 1-1/t, 1, (s+t)/mh2])
+Hlog(1,[1/u, 1-1/t, t/mh2, t/(t+u)])
+Hlog(1,[1/u, 1-1/t, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[1/u, 1-1/t, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1/u, 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1/u, 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1/u, 1-1/(s+t), 1, s/(s+u)])
+Hlog(1,[1/u, 1-1/(s+t), 1, t/(t+u)])
+Hlog(1,[1/u, 1-1/(s+t), 1/u, t/(t+u)])
+Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, s/(s+u)])
+Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r), 1/u])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r), 1/u])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[1/u, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[1/u, 1-1/(s+t), 1-1/t, 1/u])
+Hlog(1,[t/(1-s-u), -t/(s+u), -t/(s+u), -t/(s+u)])
+Hlog(1,[u/(1-s-t), 0, 0, -u/s])
+Hlog(1,[u/(1-s-t), 0, -u/(s+t), -u/s])
+Hlog(1,[u/(1-s-t), -u/(s+t), -u/(s+t), -u/s])
+Hlog(1,[2/(mh2-r), 0, 0, t/(t+u)])
+Hlog(1,[2/(mh2-r), 0, 1, s/(s+u)])
+Hlog(1,[2/(mh2-r), 0, 1/u, t/(t+u)])
+Hlog(1,[2/(mh2-r), 0, 1/(s+t), 1/t])
+Hlog(1,[2/(mh2-r), 0, t/(t+u), 1/u])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 1])
+Hlog(1,[2/(mh2-r), 0, 1-1/t, 1])
+Hlog(1,[2/(mh2-r), 0, 1-1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, 1-1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2-r), 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2-r), 0, 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1, 0, 1/t])
+Hlog(1,[2/(mh2-r), 1, 1, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1, t/(t+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2-r), 1, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1, 1-1/t, 1/u])
+Hlog(1,[2/(mh2-r), 1, 1-1/(s+u), 1/t])
+Hlog(1,[2/(mh2-r), 1/u, 0, s/(s+u)])
+Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, s/(s+u)])
+Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), 1/u])
+Hlog(1,[2/(mh2-r), 1/(s+t), 0, 1/t])
+Hlog(1,[2/(mh2-r), 1/(s+t), 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1/(s+t), 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), t/mh2, 0, 1/u])
+Hlog(1,[2/(mh2-r), t/mh2, 0, s/(s+u)])
+Hlog(1,[2/(mh2-r), t/mh2, t/(t+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2-r), t/mh2, (s+t)/mh2, s/(s+u)])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), t/mh2, 1-1/t, 1/u])
+Hlog(1,[2/(mh2-r), u/mh2, 1, u/(t+u)])
+Hlog(1,[2/(mh2-r), u/mh2, 1, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), u/mh2, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, t/(t+u)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1, s/(s+u)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, t/(t+u)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, t/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, t/(t+u), 1/u])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1-1/(s+u), 1/t])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/t, 0, 1])
+Hlog(1,[2/(mh2-r), 1-1/t, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1-1/t, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1-1/t, 1, t/(t+u)])
+Hlog(1,[2/(mh2-r), 1-1/t, t/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/t, t/(t+u)])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1/u])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2+r), 0, 0, t/(t+u)])
+Hlog(1,[2/(mh2+r), 0, 1, s/(s+u)])
+Hlog(1,[2/(mh2+r), 0, 1/u, t/(t+u)])
+Hlog(1,[2/(mh2+r), 0, 1/(s+t), 1/t])
+Hlog(1,[2/(mh2+r), 0, t/(t+u), 1/u])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 1])
+Hlog(1,[2/(mh2+r), 0, 1-1/t, 1])
+Hlog(1,[2/(mh2+r), 0, 1-1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 1-1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 1-1/(s+t), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2+r), 0, 1-1/(s+t), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2+r), 0, 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1, 0, 1/t])
+Hlog(1,[2/(mh2+r), 1, 1, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1, t/(t+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1, 1-1/t, 1/u])
+Hlog(1,[2/(mh2+r), 1, 1-1/(s+u), 1/t])
+Hlog(1,[2/(mh2+r), 1/u, 0, s/(s+u)])
+Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, s/(s+u)])
+Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/u, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), 1/u])
+Hlog(1,[2/(mh2+r), 1/(s+t), 0, 1/t])
+Hlog(1,[2/(mh2+r), 1/(s+t), 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1/(s+t), 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), t/mh2, 0, 1/u])
+Hlog(1,[2/(mh2+r), t/mh2, 0, s/(s+u)])
+Hlog(1,[2/(mh2+r), t/mh2, t/(t+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2+r), t/mh2, (s+t)/mh2, s/(s+u)])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), t/mh2, 1-1/t, 1/u])
+Hlog(1,[2/(mh2+r), u/mh2, 1, u/(t+u)])
+Hlog(1,[2/(mh2+r), u/mh2, 1, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), u/mh2, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, t/(t+u)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1, s/(s+u)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, t/(t+u)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, t/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, t/(t+u), 1/u])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1-1/(s+u), 1/t])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/t, 0, 1])
+Hlog(1,[2/(mh2+r), 1-1/t, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1-1/t, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1-1/t, 1, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1-1/t, t/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/t, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/t, t/(t+u)])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1/u])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r), 1/t])
+Hlog(1,[1-1/mh2, 0, 0, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 0, 0, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 0, 1, t/mh2])
+Hlog(1,[1-1/mh2, 0, 1, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/mh2, 0, 1-1/t, t/mh2])
+Hlog(1,[1-1/mh2, 0, 1-1/t, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/mh2, 0, 1-1/t, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1, 0, 1/u])
+Hlog(1,[1-1/mh2, 1, 0, s/(s+u)])
+Hlog(1,[1-1/mh2, 1, 0, t/mh2])
+Hlog(1,[1-1/mh2, 1, 1, t/(t+u)])
+Hlog(1,[1-1/mh2, 1, 1, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1, t/mh2, t/(t+u)])
+Hlog(1,[1-1/mh2, 1, (s+t)/mh2, s/(s+u)])
+Hlog(1,[1-1/mh2, 1, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1, (s+u)/mh2, 1/t])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1, 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1, 1-1/(s+t), 1/u])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 1/t])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1/u, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), t/mh2, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/t, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 1/t])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1/u, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), t/mh2, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/t, t/(t+u)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/t, 0, t/mh2])
+Hlog(1,[1-1/mh2, 1-1/t, 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/mh2, 1-1/t, 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/mh2, 1-1/t, 1, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/t, t/mh2, t/(t+u)])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1-1/mh2, 1-1/t, 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1, s/(s+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1, t/(t+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1/u, t/(t+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, s/(s+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1/u])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1/u])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/t, 1/u])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 0, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 1, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 1/t, 1-1/(s+u)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2, 1/t])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 1-1/(s+u), 1/t])
+Hlog(1,[1-1/t, 0, 0, 1/u])
+Hlog(1,[1-1/t, 0, 0, t/mh2])
+Hlog(1,[1-1/t, 0, 1, t/(t+u)])
+Hlog(1,[1-1/t, 0, 1, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/t, 0, 1, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/t, 0, 1/u, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/t, 0, 1/u, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/t, 0, t/mh2, t/(t+u)])
+Hlog(1,[1-1/t, 0, t/mh2, 2/(mh2-r)])
+Hlog(1,[1-1/t, 0, t/mh2, 2/(mh2+r)])
+Hlog(1,[1-1/t, 0, t/(t+u), t/mh2])
+Hlog(1,[1-1/t, 0, t/(t+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 0, 2/(mh2-r), 1])
+Hlog(1,[1-1/t, 0, 2/(mh2-r), t/mh2])
+Hlog(1,[1-1/t, 0, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[1-1/t, 0, 2/(mh2+r), 1])
+Hlog(1,[1-1/t, 0, 2/(mh2+r), t/mh2])
+Hlog(1,[1-1/t, 0, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1-1/t, 1, 0, t/(t+u)])
+Hlog(1,[1-1/t, 1, 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/t, 1, 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/t, 1, 1, (s+t)/mh2])
+Hlog(1,[1-1/t, 1, t/mh2, (s+t)/mh2])
+Hlog(1,[1-1/t, 1, t/(t+u), 1/u])
+Hlog(1,[1-1/t, 1, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1-1/t, 1, 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1-1/t, 1, 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/t, 1, 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1-1/t, 1, 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/t, 1, 1-1/t, t/(t+u)])
+Hlog(1,[1-1/t, 1/u, 0, 2*s/(-t*u-rtus+s+u)])
+Hlog(1,[1-1/t, 1/u, 0, 2*s/(-t*u+rtus+s+u)])
+Hlog(1,[1-1/t, 1/u, t/(t+u), 1/u])
+Hlog(1,[1-1/t, 1/u, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), 1/u])
+Hlog(1,[1-1/t, 1/u, 2*s/(-t*u-rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), 1/u])
+Hlog(1,[1-1/t, 1/u, 2*s/(-t*u+rtus+s+u), s/(s+u)])
+Hlog(1,[1-1/t, 1/u, 1-1/t, t/(t+u)])
+Hlog(1,[1-1/t, t/mh2, 0, t/(t+u)])
+Hlog(1,[1-1/t, t/mh2, 0, 2/(mh2-r)])
+Hlog(1,[1-1/t, t/mh2, 0, 2/(mh2+r)])
+Hlog(1,[1-1/t, t/mh2, 1, s/(s+u)])
+Hlog(1,[1-1/t, t/mh2, t/(t+u), 1/u])
+Hlog(1,[1-1/t, t/mh2, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1-1/t, t/mh2, 2/(mh2-r), 1/u])
+Hlog(1,[1-1/t, t/mh2, 2/(mh2+r), 1/u])
+Hlog(1,[1-1/t, t/mh2, 1-1/t, t/(t+u)])
+Hlog(1,[1-1/t, t/(t+u), 0, 1/u])
+Hlog(1,[1-1/t, t/(t+u), 0, s/(s+u)])
+Hlog(1,[1-1/t, t/(t+u), 0, t/mh2])
+Hlog(1,[1-1/t, t/(t+u), 1, (s+t)/mh2])
+Hlog(1,[1-1/t, t/(t+u), t/mh2, t/(t+u)])
+Hlog(1,[1-1/t, t/(t+u), t/(t+u), t/(t+u)])
+Hlog(1,[1-1/t, t/(t+u), (s+t)/mh2, 1/u])
+Hlog(1,[1-1/t, t/(t+u), (s+t)/mh2, s/(s+u)])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1-1/t, t/(t+u), 1-1/t, 1/u])
+Hlog(1,[1-1/t, 2/(mh2-r), 0, 1])
+Hlog(1,[1-1/t, 2/(mh2-r), 0, 1/u])
+Hlog(1,[1-1/t, 2/(mh2-r), 0, s/(s+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), 0, t/mh2])
+Hlog(1,[1-1/t, 2/(mh2-r), 1, s/(s+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), 1, t/(t+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), t/mh2, t/(t+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), t/(t+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2, 1/u])
+Hlog(1,[1-1/t, 2/(mh2-r), (s+t)/mh2, s/(s+u)])
+Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2-r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2-r), 1-1/t, 1/u])
+Hlog(1,[1-1/t, 2/(mh2+r), 0, 1])
+Hlog(1,[1-1/t, 2/(mh2+r), 0, 1/u])
+Hlog(1,[1-1/t, 2/(mh2+r), 0, s/(s+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), 0, t/mh2])
+Hlog(1,[1-1/t, 2/(mh2+r), 1, s/(s+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), 1, t/(t+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), t/mh2, t/(t+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), t/(t+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2, 1/u])
+Hlog(1,[1-1/t, 2/(mh2+r), (s+t)/mh2, s/(s+u)])
+Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u-rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2+r), 2*s/(-t*u+rtus+s+u), (s+t)/mh2])
+Hlog(1,[1-1/t, 2/(mh2+r), 1-1/t, 1/u])
+Hlog(1,[1-1/u, 1, u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 1, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1-1/u, 1, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1-1/u, 1/t, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1-1/u, 1/t, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1-1/u, 1/t, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1-1/u, 1/t, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1-1/u, 1/(s+t), 1/t, (s+u)/mh2])
+Hlog(1,[1-1/u, 1/(s+t), u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, u/mh2, 1, (s+u)/mh2])
+Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 1, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 1/t, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 1, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 1/t, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
)
+(1/2/s/u^2*r)*(
+ln(2)^2*ln(1-t)
+2/3*ln(1-s-u)^3
+1/2*ln(1-t)*ln(2-mh2-r)^2
+1/2*ln(1-t)*ln(2-mh2+r)^2
-ln(2)*ln(1-t)*ln(2-mh2-r)
-ln(2)*ln(1-t)*ln(2-mh2+r)
+4*Hlog(1,[0, 0, 1-1/(s+u)])
+4*Hlog(1,[0, 1-1/(s+u), 1])
+2*Hlog(1,[1-1/u, 1, u/mh2])
+Hlog(1,[0, 1/t, 2/(mh2-r)])
+Hlog(1,[0, 1/t, 2/(mh2+r)])
)
+((2/mh2/s/u+2/s/u^2)*r)*(
-Hlog(1,[1-1/u, u/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r)])
)
+((-8/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1-1/(s+t)])*ln(-u)
+Hlog(1,[0, 1-1/(s+t), 1])*ln(-u)
-Hlog(1,[0, 0, 1-1/(s+t)])*ln(1-u)
-Hlog(1,[0, 1-1/(s+t), 1])*ln(1-u)
)
+((-5/mh2/(s+u)/u+2/mh2/s/u)*r)*(
-Hlog(1,[2/(mh2-r), 0, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 0, (s+t)/mh2])
+Hlog(1,[1/u, 0, (s+t)/mh2])
)
+((-1/mh2/(s+u)/u-1/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+ln(2)*ln(1-mh2)
-ln(1-mh2)*ln(2-mh2+r)
+Hlog(1,[0, 1/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r)])
)
+((4/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2+r), 1, 0, 1])
)
+((-85537/3153/mh2/(s+u)/u+1/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+Hlog(1,[0, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r)])
)
+((-43939/9459/mh2/(s+u)/u+1/mh2/(s+t)/u)*r)*(
+ln(2)
)
+((-29/2/mh2/(s+u)/u-9/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2+r), 0, 0, 1])
)
+((-15/2/mh2/(s+u)/u-5/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2+r), 0, 1])
)
+((-9/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
-Hlog(1,[0, 0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 0, 1/t, (s+u)/mh2])
)
+((-7/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+1/6*Pi^2*ln(-u)*ln(1-s-t)
-1/6*Pi^2*ln(1-u)*ln(1-s-t)
-Hlog(1,[1/u, 1-1/(s+t), 1, 1])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 1, 1])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 1, 1])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1, 1])
+Hlog(1,[1/u, (s+t)/mh2, 1, 1])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, 1])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, 1])
)
+((-5/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[1-1/mh2, 1, 0, 1])
)
+((-5/6/mh2/(s+u)/u+23/6/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[0, 1-1/u])
)
+((-1/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 0, (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1])*ln(-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1])*ln(-u)
+Hlog(1,[1-1/(s+t), (s+t)/mh2, 1])*ln(1-u)
-Hlog(1,[1-1/(s+t), (s+t)/mh2, 1])*ln(-u)
-Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, 1])
-Hlog(1,[1-1/mh2, 1, (s+t)/mh2, 1])
-Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 1])
+Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, 1])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 1])
+Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, 1])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 1])
+Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 1])
+Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 1])
)
+((-1/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 1/(s+t)])*ln(-u)
+Hlog(1,[2/(mh2+r), 1/(s+t)])*ln(-u)
+Hlog(1,[0, 2/(mh2-r), 1/(s+t)])*ln(-u)
+Hlog(1,[0, 2/(mh2-r), u/mh2])*ln(-u)
+Hlog(1,[0, 2/(mh2+r), 1/(s+t)])*ln(-u)
+Hlog(1,[0, 2/(mh2+r), u/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 0, 1/(s+t)])*ln(-u)
+Hlog(1,[2/(mh2+r), 0, 1/(s+t)])*ln(-u)
+43/216*ln(2-mh2-r)^4
-1/2*Pi^2*Hlog(1,[0, 1/(s+t)])
+16/27*Pi^2*Hlog(1,[1/u, 2/(mh2+r)])
+3*Hlog(1,[0, 1/(s+t)])*Hlog(1,[0, 1-1/(s+t)])
-3*Hlog(1,[0, 1/(s+t)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+1/2*Hlog(1,[0, 1/(s+t)])*ln(-u)^2
-4*Hlog(1,[0, 1/(s+t)])*ln(1-mh2)
-1/2*Hlog(1,[0, 1/(s+t)])*ln(1-mh2)^2
-3/2*Hlog(1,[0, 1/(s+t)])*ln(1-s-t)^2
-3*Hlog(1,[0, 1/(s+t)])*Hlog(1,[0, 1-1/mh2])
-3*Hlog(1,[0, 1-1/mh2])*ln(1-s-t)
+32/3*Hlog(1,[0, 1-1/u])*Hlog(1,[1/u, 2/(mh2+r)])
+16/3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+8/3*Hlog(1,[0, 1-1/u])*ln(2-mh2-r)^2
+4*Hlog(1,[0, 1-1/(s+t)])*ln(2)
+2*Hlog(1,[0, 1-1/(s+t)])*ln(-u)
+3*Hlog(1,[0, 1-1/(s+t)])*ln(1-s-t)
-4*Hlog(1,[0, 1-1/(s+t)])*ln(2-mh2+r)
+4*Hlog(1,[1/mh2, 1/(s+t)])*ln(1-mh2)
+80/9*Hlog(1,[1/u, 2/(mh2+r)])*ln(1-u)^2
+4*Hlog(1,[1/(s+t), 2/(mh2-r)])*ln(-u)
-4*Hlog(1,[1/(s+t), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1/(s+t)])*ln(1-mh2)
+8/9*Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(1-u)^2
-Hlog(1,[2/(mh2+r), 1/(s+t)])*ln(1-mh2)
-4*Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2)
-3*Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(1-s-t)
+4*Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2-mh2+r)
-Hlog(1,[0, 0, 1/(s+t)])*ln(-u)
-7*Hlog(1,[0, 0, 1/(s+t)])*ln(1-mh2)
-16/3*Hlog(1,[0, 1, 1-1/u])*ln(2-mh2-r)
+4*Hlog(1,[0, 1/mh2, 1/(s+t)])*ln(1-mh2)
-3*Hlog(1,[0, 1/(s+t), 1/(s+t)])*ln(-u)
+3*Hlog(1,[0, 1/(s+t), 1/(s+t)])*ln(1-mh2)
-Hlog(1,[0, 1/(s+t), u/mh2])*ln(-u)
+2*Hlog(1,[0, 1/(s+t), 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[0, 1/(s+t), 2/(mh2+r)])*ln(-u)
-2*Hlog(1,[0, 1/(s+t), 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2-r), 1/(s+t)])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2+r), 1/(s+t)])*ln(1-mh2)
-32/3*Hlog(1,[0, 1-1/u, 1])*ln(2-mh2-r)
+16*Hlog(1,[0, 1-1/u, 1-1/u])*ln(2-mh2-r)
+4*Hlog(1,[1/mh2, 0, 1/(s+t)])*ln(1-mh2)
-256/9*Hlog(1,[1/u, 1/u, 2/(mh2+r)])*ln(1-u)
-64/9*Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
-64/9*Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r)])*ln(1-u)
-3*Hlog(1,[1/(s+t), 0, 1/(s+t)])*ln(-u)
+3*Hlog(1,[1/(s+t), 0, 1/(s+t)])*ln(1-mh2)
+2*Hlog(1,[1/(s+t), 0, 2/(mh2+r)])*ln(-u)
-2*Hlog(1,[1/(s+t), 0, 2/(mh2+r)])*ln(1-mh2)
+32/3*Hlog(1,[(s+t)/mh2, 1/u, 2/(mh2+r)])*ln(1-u)
-2*Hlog(1,[(s+t)/mh2, 2/(mh2-r), 1])*ln(1-u)
-2*Hlog(1,[(s+t)/mh2, 2/(mh2+r), 1])*ln(1-u)
-Hlog(1,[2/(mh2-r), 0, 1/(s+t)])*ln(1-mh2)
+32/9*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r)])*ln(1-u)
-16/9*Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
-16/9*Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])*ln(1-u)
-Hlog(1,[2/(mh2+r), 0, 1/(s+t)])*ln(1-mh2)
+32/9*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r)])*ln(1-u)
-16/9*Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
-32/3*Hlog(1,[1-1/u, 0, 1])*ln(2-mh2-r)
+32/3*Hlog(1,[1-1/u, 0, 1-1/u])*ln(2-mh2-r)
-2*Hlog(1,[1-1/(s+t), 2/(mh2-r), 1])*ln(-u)
+2*Hlog(1,[1-1/(s+t), 2/(mh2-r), 1])*ln(1-u)
-2*Hlog(1,[1-1/(s+t), 2/(mh2+r), 1])*ln(-u)
+2*Hlog(1,[1-1/(s+t), 2/(mh2+r), 1])*ln(1-u)
-2*ln(2)*ln(1-s-t)^2
-43/54*ln(2)*ln(2-mh2-r)^3
+43/36*ln(2)^2*ln(2-mh2-r)^2
-43/54*ln(2)^3*ln(2-mh2-r)
-1/3*ln(-u)*ln(1-s-t)^3
+2*ln(1-mh2)*ln(1-s-t)
+3/2*ln(1-mh2)*ln(1-s-t)^2
-1/2*ln(1-mh2)^2*ln(1-s-t)
-2*ln(1-u)*ln(1-s-t)
+1/3*ln(1-u)*ln(1-s-t)^3
-8/27*ln(1-u)^3*ln(2-mh2-r)
+4/9*ln(1-u)^2*ln(2-mh2-r)^2
-8/27*ln(1-u)*ln(2-mh2-r)^3
+2*ln(1-s-t)^2*ln(2-mh2+r)
+8/27*Pi^2*ln(1-u)*ln(2-mh2-r)
+3*Hlog(1,[0, 1/(s+t)])*ln(-u)*ln(1-s-t)
-16/3*Hlog(1,[0, 1-1/u])*ln(2)*ln(2-mh2-r)
+4*ln(2)*ln(-u)*ln(1-s-t)
-8/9*ln(2)*ln(1-u)^2*ln(2-mh2-r)
+8/9*ln(2)*ln(1-u)*ln(2-mh2-r)^2
-8/9*ln(2)^2*ln(1-u)*ln(2-mh2-r)
-4*ln(-u)*ln(1-s-t)*ln(2-mh2+r)
-2*Hlog(1,[1/mh2, 1/(s+t)])
-2*Hlog(1,[1/u, 1-1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+t)])
-2*Hlog(1,[1-1/u, 1/(s+t)])
-2*Hlog(1,[0, 1, 1-1/(s+t)])
-Hlog(1,[0, 1-1/mh2, 1-1/(s+t)])
+2*Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])
+4*Hlog(1,[1/mh2, 0, 1/(s+t)])
-4*Hlog(1,[1/mh2, 1/mh2, 1/(s+t)])
-3*Hlog(1,[1/mh2, 1/(s+t), 1/(s+t)])
+4*Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r)])
-4*Hlog(1,[2/(mh2-r), 0, 1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+t)])
+3*Hlog(1,[2/(mh2-r), 1/(s+t), 1/(s+t)])
-4*Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r)])
-4*Hlog(1,[2/(mh2-r), u/mh2, 1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 1/(s+t)])
-4*Hlog(1,[2/(mh2+r), 0, 1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 1/(s+t), 1/(s+t)])
-4*Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r)])
-4*Hlog(1,[2/(mh2+r), u/mh2, 1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 1/(s+t)])
-Hlog(1,[1-1/mh2, 0, 1-1/(s+t)])
-4*Hlog(1,[1-1/mh2, 1-1/(s+t), 1])
-3*Hlog(1,[1-1/u, 1/(s+t), 1/(s+t)])
+4*Hlog(1,[1-1/u, 1/(s+t), 2/(mh2-r)])
+4*Hlog(1,[1-1/u, u/mh2, 1/(s+t)])
-4*Hlog(1,[1-1/u, 1-1/u, 1/(s+t)])
-Hlog(1,[0, 0, 1/mh2, 1/(s+t)])
-Hlog(1,[0, 0, 2/(mh2-r), u/mh2])
-Hlog(1,[0, 0, 2/(mh2+r), u/mh2])
-Hlog(1,[0, 0, 1-1/u, 1/(s+t)])
+2/3*Hlog(1,[0, 1, 1-1/u, 1])
+3*Hlog(1,[0, 1/mh2, 0, 1/(s+t)])
-Hlog(1,[0, 1/mh2, 0, u/mh2])
-4*Hlog(1,[0, 1/mh2, 1/mh2, 1/(s+t)])
-3*Hlog(1,[0, 1/mh2, 1/(s+t), 1/(s+t)])
-Hlog(1,[0, 1/mh2, 1/(s+t), u/mh2])
+2*Hlog(1,[0, 1/mh2, 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[0, 1/mh2, 1/(s+t), 2/(mh2+r)])
-3*Hlog(1,[0, 2/(mh2-r), 0, 1/(s+t)])
+2*Hlog(1,[0, 2/(mh2-r), 1/mh2, 1/(s+t)])
+3*Hlog(1,[0, 2/(mh2-r), 1/(s+t), 1/(s+t)])
-2*Hlog(1,[0, 2/(mh2-r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[0, 2/(mh2-r), 1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[0, 2/(mh2-r), u/mh2, 1/(s+t)])
+2*Hlog(1,[0, 2/(mh2-r), u/mh2, 2/(mh2-r)])
+2*Hlog(1,[0, 2/(mh2-r), u/mh2, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), u/mh2])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), u/mh2])
+2*Hlog(1,[0, 2/(mh2-r), 1-1/u, 1/(s+t)])
-2*Hlog(1,[0, 2/(mh2-r), 1-1/u, u/mh2])
-3*Hlog(1,[0, 2/(mh2+r), 0, 1/(s+t)])
+2*Hlog(1,[0, 2/(mh2+r), 1/mh2, 1/(s+t)])
+3*Hlog(1,[0, 2/(mh2+r), 1/(s+t), 1/(s+t)])
-2*Hlog(1,[0, 2/(mh2+r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[0, 2/(mh2+r), 1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[0, 2/(mh2+r), u/mh2, 1/(s+t)])
+2*Hlog(1,[0, 2/(mh2+r), u/mh2, 2/(mh2-r)])
+2*Hlog(1,[0, 2/(mh2+r), u/mh2, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), u/mh2])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), u/mh2])
+2*Hlog(1,[0, 2/(mh2+r), 1-1/u, 1/(s+t)])
-2*Hlog(1,[0, 2/(mh2+r), 1-1/u, u/mh2])
-Hlog(1,[0, 1-1/u, 0, 1/(s+t)])
-Hlog(1,[0, 1-1/u, 1, u/mh2])
-3*Hlog(1,[0, 1-1/u, 1/(s+t), 1/(s+t)])
-Hlog(1,[0, 1-1/u, 1/(s+t), u/mh2])
+2*Hlog(1,[0, 1-1/u, 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[0, 1-1/u, 1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[0, 1-1/u, u/mh2, 1/(s+t)])
-2*Hlog(1,[0, 1-1/u, u/mh2, 2/(mh2-r)])
-2*Hlog(1,[0, 1-1/u, u/mh2, 2/(mh2+r)])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), u/mh2])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), u/mh2])
-4*Hlog(1,[0, 1-1/u, 1-1/u, 1/(s+t)])
+4*Hlog(1,[0, 1-1/u, 1-1/u, u/mh2])
+7*Hlog(1,[1/mh2, 0, 0, 1/(s+t)])
-4*Hlog(1,[1/mh2, 0, 1/mh2, 1/(s+t)])
-3*Hlog(1,[1/mh2, 0, 1/(s+t), 1/(s+t)])
+2*Hlog(1,[1/mh2, 0, 1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[1/mh2, 1/mh2, 0, 1/(s+t)])
-3*Hlog(1,[1/mh2, 1/(s+t), 0, 1/(s+t)])
+2*Hlog(1,[1/mh2, 1/(s+t), 0, 2/(mh2+r)])
+256/9*Hlog(1,[1/u, 1/u, 1/u, 2/(mh2+r)])
+64/9*Hlog(1,[1/u, 1/u, 2/(mh2-r), 2/(mh2+r)])
+64/9*Hlog(1,[1/u, 1/u, 2/(mh2+r), 2/(mh2+r)])
-32/3*Hlog(1,[1/u, (s+t)/mh2, 1/u, 2/(mh2+r)])
+2*Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r), 1])
+2*Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r), 1])
-32/9*Hlog(1,[1/u, 2/(mh2-r), 1/u, 2/(mh2+r)])
+16/9*Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+16/9*Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
-32/9*Hlog(1,[1/u, 2/(mh2+r), 1/u, 2/(mh2+r)])
+16/9*Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+16/9*Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r)])
-2*Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r), 1])
-2*Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r), 1])
-7*Hlog(1,[2/(mh2-r), 0, 0, 1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 0, 1/mh2, 1/(s+t)])
+3*Hlog(1,[2/(mh2-r), 0, 1/(s+t), 1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 0, 1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[2/(mh2-r), 0, u/mh2, 1/(s+t)])
+2*Hlog(1,[2/(mh2-r), 0, u/mh2, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 0, 1-1/u, 1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 0, 1-1/u, u/mh2])
-6*Hlog(1,[2/(mh2-r), 1, 1-1/u, 1])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 0, 1/(s+t)])
-128/9*Hlog(1,[2/(mh2-r), 1/u, 1/u, 2/(mh2+r)])
-32/9*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r), 2/(mh2+r)])
-32/9*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r), 2/(mh2+r)])
+3*Hlog(1,[2/(mh2-r), 1/(s+t), 0, 1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 1/(s+t), 0, 2/(mh2+r)])
-4*Hlog(1,[2/(mh2-r), u/mh2, 0, 1/(s+t)])
+2*Hlog(1,[2/(mh2-r), u/mh2, 0, 2/(mh2+r)])
-6*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, 1])
+32/3*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1])
-2*Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1])
-32/9*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, 1])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, 1])
-32/9*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, 1])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, 1])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 0, 1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 0, u/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, 1])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), 1])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), 1])
+8*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, 1])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 1])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 1])
-7*Hlog(1,[2/(mh2+r), 0, 0, 1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 0, 1/mh2, 1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 0, 1/(s+t), 1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 0, 1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[2/(mh2+r), 0, u/mh2, 1/(s+t)])
+2*Hlog(1,[2/(mh2+r), 0, u/mh2, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 0, 1-1/u, 1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 0, 1-1/u, u/mh2])
-6*Hlog(1,[2/(mh2+r), 1, 1-1/u, 1])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 0, 1/(s+t)])
-128/9*Hlog(1,[2/(mh2+r), 1/u, 1/u, 2/(mh2+r)])
-32/9*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r), 2/(mh2+r)])
-32/9*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r), 2/(mh2+r)])
+3*Hlog(1,[2/(mh2+r), 1/(s+t), 0, 1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 1/(s+t), 0, 2/(mh2+r)])
-4*Hlog(1,[2/(mh2+r), u/mh2, 0, 1/(s+t)])
+2*Hlog(1,[2/(mh2+r), u/mh2, 0, 2/(mh2+r)])
-6*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, 1])
+32/3*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1])
-2*Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1])
-32/9*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, 1])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, 1])
-32/9*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, 1])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, 1])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 0, 1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 0, u/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, 1])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), 1])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), 1])
+8*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, 1])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 1])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 1])
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 1])
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 1])
-Hlog(1,[1-1/u, 0, 0, 1/(s+t)])
-Hlog(1,[1-1/u, 0, 1, u/mh2])
-2/3*Hlog(1,[1-1/u, 0, 1, 1-1/u])
-3*Hlog(1,[1-1/u, 0, 1/(s+t), 1/(s+t)])
-Hlog(1,[1-1/u, 0, 1/(s+t), u/mh2])
+2*Hlog(1,[1-1/u, 0, 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 0, 1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[1-1/u, 0, u/mh2, 1/(s+t)])
-2*Hlog(1,[1-1/u, 0, u/mh2, 2/(mh2-r)])
-2*Hlog(1,[1-1/u, 0, u/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), u/mh2])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), u/mh2])
-4*Hlog(1,[1-1/u, 0, 1-1/u, 1/(s+t)])
+4*Hlog(1,[1-1/u, 0, 1-1/u, u/mh2])
-2/3*Hlog(1,[1-1/u, 1, 0, 1-1/u])
-Hlog(1,[1-1/u, 1, u/mh2, 1])
-3*Hlog(1,[1-1/u, 1/(s+t), 0, 1/(s+t)])
+2*Hlog(1,[1-1/u, 1/(s+t), 0, 2/(mh2+r)])
+4*Hlog(1,[1-1/u, u/mh2, 0, 1/(s+t)])
-2*Hlog(1,[1-1/u, u/mh2, 0, 2/(mh2+r)])
+6*Hlog(1,[1-1/u, u/mh2, 1-1/u, 1])
-Hlog(1,[1-1/u, 2/(mh2-r), u/mh2, 1])
+2*Hlog(1,[1-1/u, 2/(mh2-r), 1-1/u, 1])
-Hlog(1,[1-1/u, 2/(mh2+r), u/mh2, 1])
+2*Hlog(1,[1-1/u, 2/(mh2+r), 1-1/u, 1])
-4*Hlog(1,[1-1/u, 1-1/u, 0, 1/(s+t)])
+4*Hlog(1,[1-1/u, 1-1/u, 0, u/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, u/mh2, 1])
+4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), 1])
+4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), 1])
+Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+t)])
+Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+t)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+t)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+t)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+t)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2-r), 1/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2+r), 1/(s+t)])
+Hlog(1,[0, 0, 2/(mh2-r), 1/(s+t)])
+Hlog(1,[0, 0, 2/(mh2+r), 1/(s+t)])
+Hlog(1,[0, 0, 1-1/u, u/mh2])
+Hlog(1,[0, 1/mh2, 2/(mh2-r), 1/(s+t)])
+Hlog(1,[0, 1/mh2, 2/(mh2-r), u/mh2])
+Hlog(1,[0, 1/mh2, 2/(mh2+r), 1/(s+t)])
+Hlog(1,[0, 1/mh2, 2/(mh2+r), u/mh2])
+Hlog(1,[0, 2/(mh2-r), 1, u/mh2])
+Hlog(1,[0, 2/(mh2-r), 1/(s+t), u/mh2])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 1/(s+t)])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 1/(s+t)])
+Hlog(1,[0, 2/(mh2+r), 1, u/mh2])
+Hlog(1,[0, 2/(mh2+r), 1/(s+t), u/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 1/(s+t)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 1/(s+t)])
+Hlog(1,[0, 1-1/u, 0, u/mh2])
+Hlog(1,[0, 1-1/u, 2/(mh2-r), 1/(s+t)])
+Hlog(1,[0, 1-1/u, 2/(mh2+r), 1/(s+t)])
+Hlog(1,[1/mh2, 0, 2/(mh2-r), 1/(s+t)])
+Hlog(1,[1/mh2, 0, 2/(mh2+r), 1/(s+t)])
+Hlog(1,[1/mh2, 2/(mh2-r), 0, 1/(s+t)])
+Hlog(1,[1/mh2, 2/(mh2+r), 0, 1/(s+t)])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 1/(s+t)])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 1/(s+t)])
+Hlog(1,[2/(mh2-r), 1, u/mh2, 1])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 1/(s+t)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 1/(s+t)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 1/(s+t)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 1/(s+t)])
+Hlog(1,[2/(mh2+r), 1, u/mh2, 1])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 1/(s+t)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 1/(s+t)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1])
+Hlog(1,[1-1/u, 0, 0, u/mh2])
+Hlog(1,[1-1/u, 0, 2/(mh2-r), 1/(s+t)])
+Hlog(1,[1-1/u, 0, 2/(mh2+r), 1/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2-r), 0, 1/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), 1])
+Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), 1])
+Hlog(1,[1-1/u, 2/(mh2+r), 0, 1/(s+t)])
+Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), 1])
+Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), 1])
)
+((-1/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 1])
)
+((3/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1])*ln(1-u)
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1])*ln(-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1])*ln(-u)
+1/2*Pi^2*Hlog(1,[0, 1-1/(s+t)])
-1/4*Pi^2*ln(1-s-t)^2
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[0, 1-1/(s+t)])
-3/2*Hlog(1,[0, 1-1/u])*ln(1-s-t)^2
-1/2*Hlog(1,[0, 1-1/(s+t)])*ln(-u)^2
+1/2*Hlog(1,[0, 1-1/(s+t)])*ln(1-u)^2
+3*Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(-u)
-3*Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(1-u)
+4*Hlog(1,[1/u, 0, 1])*ln(1-u)
-4*Hlog(1,[1/u, (s+t)/mh2, 1])*ln(1-u)
+4*Hlog(1,[1/u, 1-1/(s+t), 1])*ln(1-u)
-4*Hlog(1,[(s+t)/mh2, 1-1/(s+t), 1])*ln(1-u)
-2*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])*ln(-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1])*ln(1-u)
-2*Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])*ln(-u)
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1])*ln(1-u)
-3*Hlog(1,[1-1/(s+t), 0, 1])*ln(-u)
+3*Hlog(1,[1-1/(s+t), 0, 1])*ln(1-u)
+3*Hlog(1,[1-1/(s+t), 0, 1-1/(s+t)])*ln(-u)
-3*Hlog(1,[1-1/(s+t), 0, 1-1/(s+t)])*ln(1-u)
+1/4*ln(-u)^2*ln(1-s-t)^2
-1/4*ln(1-u)^2*ln(1-s-t)^2
-2*Hlog(1,[0, 2/(mh2-r), 1-1/u, 1])
-2*Hlog(1,[0, 2/(mh2+r), 1-1/u, 1])
-Hlog(1,[0, 1-1/u, u/mh2, 1])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), 1])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), 1])
-4*Hlog(1,[1/u, 1/u, 0, 1])
+4*Hlog(1,[1/u, 1/u, (s+t)/mh2, 1])
-4*Hlog(1,[1/u, 1/u, 1-1/(s+t), 1])
-Hlog(1,[1/u, (s+t)/mh2, 0, (s+t)/mh2])
+4*Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), 1])
-Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2, 1])
-Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2, 1])
-3*Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), 1])
-2*Hlog(1,[2/(mh2-r), 0, 1-1/u, 1])
-4*Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), 1])
+2*Hlog(1,[2/(mh2-r), 1/u, 0, 1])
-2*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, 1])
+2*Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), 1])
-4*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 1])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 1])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 0, 1])
+3*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 1])
-2*Hlog(1,[2/(mh2+r), 0, 1-1/u, 1])
-4*Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), 1])
+2*Hlog(1,[2/(mh2+r), 1/u, 0, 1])
-2*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, 1])
+2*Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), 1])
-4*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 1])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 1])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 0, 1])
+3*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 1])
+4*Hlog(1,[1-1/mh2, 1, 1-1/(s+t), 1])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t), 1])
-3*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 1])
-Hlog(1,[1-1/u, 0, u/mh2, 1])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), 1])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), 1])
+Hlog(1,[0, 2/(mh2-r), u/mh2, 1])
+Hlog(1,[0, 2/(mh2+r), u/mh2, 1])
+Hlog(1,[1/u, 2/(mh2-r), 1-1/(s+t), 1])
+Hlog(1,[1/u, 2/(mh2+r), 1-1/(s+t), 1])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 1])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 1])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 1])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 1])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 1])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 1])
)
+((4/3/mh2/(s+u)/u-7/3/mh2/s/u)*r)*(
+Hlog(1,[0, 1/u])*Hlog(1,[0, 1-1/u])
+Hlog(1,[0, (s+t)/mh2, 1/u])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 0, 1/u])*ln(1-u)
-3/2*Hlog(1,[2/(mh2+r), 0, 1])
-Hlog(1,[1/u, 0, (s+t)/mh2, 1/u])
-Hlog(1,[1/u, (s+t)/mh2, 0, 1/u])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, 1/u])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, 1/u])
)
+((7/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 1])
)
+((35/6/mh2/(s+u)/u-29/6/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])*ln(1-u)
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), 0, 2/(mh2+r)])
-Hlog(1,[1/u, 2/(mh2+r), 0, 2/(mh2+r)])
)
+((43/36/mh2/(s+u)/u-7/36/mh2/s/u)*r)*(
+Pi^2*Hlog(1,[0, 1-1/u])
)
+((1427/6306/mh2/(s+u)/u-1/2/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+Hlog(1,[0, 1-1/mh2])
)
+((7733/12612/mh2/(s+u)/u+1/4/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+ln(1-mh2)^2
)
+((119611/18918/mh2/(s+u)/u-1/mh2/(s+t)/u)*r)*(
+ln(2-mh2-r)
)
+((-6/s/u^2-34/mh2/(s+u)/u)*r)*(
+Hlog(1,[1-1/mh2, 1, 0, 2/(mh2-r)])
)
+((-4/s/u^2-19/mh2/(s+u)/u)*r)*(
+Hlog(1,[(s+t)/mh2, 1-1/(s+t), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), (s+t)/mh2])
)
+((-3/s/u^2-14/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 1-1/u])*Hlog(1,[1-1/(s+t), (s+t)/mh2])
+Hlog(1,[1-1/(s+t), 1-1/(s+t), (s+t)/mh2])*ln(-u)
+1/6*Pi^2*Hlog(1,[1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1-1/(s+t), 1-1/(s+t), (s+t)/mh2])*ln(1-u)
-Hlog(1,[0, 1-1/(s+t), 1])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), (s+t)/mh2])
)
+((-3/s/u^2-7/mh2/(s+u)/u)*r)*(
-Hlog(1,[1-1/u, u/mh2, u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, u/mh2])
)
+((-2/s/u^2-13/mh2/(s+u)/u)*r)*(
+ln(u/mh2)*ln(1-mh2)
+1/2*ln(1-s-t)^2
-ln(-u)*ln(1-s-t)
-Hlog(1,[0, -u/(s+t)])
-Hlog(1,[0, 1-1/(s+t)])
-1/2*Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])
-1/2*Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])
+Hlog(1,[u/(1-s-t), -u/(s+t)])
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, (s+u)/mh2])
)
+((-2/s/u^2-5/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 1-1/t])*ln(2-mh2+r)
)
+((-1/s/u^2-10/mh2/(s+u)/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2-r), 0, u/(t+u)])
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, u/(t+u)])
-Hlog(1,[0, 2/(mh2+r), 0, u/(t+u)])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, u/(t+u)])
-Hlog(1,[0, 1-1/u, 1, u/(t+u)])
-Hlog(1,[0, 1-1/u, u/mh2, u/(t+u)])
-Hlog(1,[1/mh2, 2/(mh2-r), 0, (s+u)/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 0, (s+u)/mh2])
-Hlog(1,[1-1/u, 0, 1, u/(t+u)])
-Hlog(1,[1-1/u, 0, u/mh2, u/(t+u)])
-Hlog(1,[1-1/u, 1, 0, u/(t+u)])
-Hlog(1,[1-1/u, u/mh2, 0, u/(t+u)])
+Hlog(1,[0, 1/t, (s+u)/mh2, u/(t+u)])
+Hlog(1,[0, 2/(mh2-r), 1, u/(t+u)])
+Hlog(1,[0, 2/(mh2-r), u/mh2, u/(t+u)])
+Hlog(1,[0, 2/(mh2+r), 1, u/(t+u)])
+Hlog(1,[0, 2/(mh2+r), u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 0, 1, u/(t+u)])
+Hlog(1,[2/(mh2-r), 0, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2-r), 1, 0, u/(t+u)])
+Hlog(1,[2/(mh2-r), u/mh2, 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 0, 1, u/(t+u)])
+Hlog(1,[2/(mh2+r), 0, u/mh2, u/(t+u)])
+Hlog(1,[2/(mh2+r), 1, 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), u/mh2, 0, u/(t+u)])
)
+((-1/s/u^2-9/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 1/t, (s+u)/mh2])*ln(-u)
+Hlog(1,[0, 1-1/t, 1])*ln(-u)
+Hlog(1,[2/(mh2-r), 0, u/(t+u)])*ln(1-t)
+Hlog(1,[2/(mh2+r), 0, u/(t+u)])*ln(1-t)
+1/2*Hlog(1,[0, u/(t+u)])*ln(1-t)^2
-Hlog(1,[0, u/(t+u)])*Hlog(1,[0, 1-1/t])
-Hlog(1,[0, u/(t+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[0, (s+u)/mh2, u/(t+u)])*ln(1-t)
+2*Hlog(1,[0, (s+u)/mh2, (s+u)/mh2])*ln(1-t)
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])*ln(-u)
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])*ln(-u)
-Hlog(1,[0, 1-1/t, 1])*ln(1-u)
-Hlog(1,[(s+u)/mh2, 0, u/(t+u)])*ln(1-t)
+2*Hlog(1,[(s+u)/mh2, 0, (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])*ln(1-t)
-Hlog(1,[0, 0, 1-1/t])
-Hlog(1,[0, 1/mh2, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 1/mh2, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[0, 2/(mh2-r), 0, (s+u)/mh2])
-Hlog(1,[0, 2/(mh2-r), u/mh2, (s+u)/mh2])
-Hlog(1,[0, 2/(mh2+r), 0, (s+u)/mh2])
-Hlog(1,[0, 2/(mh2+r), u/mh2, (s+u)/mh2])
-Hlog(1,[0, 1-1/u, u/(t+u), (s+u)/mh2])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2-r), 0, u/(t+u)])
-Hlog(1,[1/t, 2/(mh2+r), 0, u/(t+u)])
-Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, u/(t+u)])
-Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, u/(t+u)])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, u/(t+u)])
-Hlog(1,[1-1/u, 0, u/(t+u), (s+u)/mh2])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 1/mh2, 0, (s+u)/mh2])
+Hlog(1,[0, 1/mh2, 1/t, (s+u)/mh2])
+Hlog(1,[0, 1/t, u/(t+u), (s+u)/mh2])
+Hlog(1,[0, 1-1/u, 1, (s+u)/mh2])
+Hlog(1,[0, 1-1/u, 1/t, (s+u)/mh2])
+Hlog(1,[0, 1-1/u, u/mh2, (s+u)/mh2])
+Hlog(1,[1/t, 0, u/(t+u), (s+u)/mh2])
+Hlog(1,[1/t, 0, (s+u)/mh2, u/(t+u)])
+Hlog(1,[1/t, (s+u)/mh2, 0, u/(t+u)])
+Hlog(1,[1/t, 2/(mh2-r), 0, (s+u)/mh2])
+Hlog(1,[1/t, 2/(mh2+r), 0, (s+u)/mh2])
+Hlog(1,[1-1/u, 0, 1, (s+u)/mh2])
+Hlog(1,[1-1/u, 0, 1/t, (s+u)/mh2])
+Hlog(1,[1-1/u, 0, u/mh2, (s+u)/mh2])
)
+((-1/s/u^2-5/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(-u)^2
+Hlog(1,[0, 2/(mh2+r)])*ln(-u)^2
+Hlog(1,[0, 0, (s+t)/mh2])*ln(1-u)
+Hlog(1,[0, 1, (s+t)/mh2])*ln(1-u)
+Hlog(1,[0, u/(t+u), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[0, u/(t+u), 2/(mh2+r)])*ln(1-t)
+Hlog(1,[0, (s+t)/mh2, 1])*ln(1-u)
+Hlog(1,[0, 2/(mh2-r), u/(t+u)])*ln(1-t)
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2+r), u/(t+u)])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])*ln(1-mh2)
+Hlog(1,[0, 1-1/(s+t), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1/(s+t), u/mh2, 1])*ln(-u)
+Hlog(1,[1/(s+t), 2/(mh2-r), 1])*ln(1-mh2)
+Hlog(1,[1/(s+t), 2/(mh2+r), 1])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), u/mh2, 1])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1])*ln(-u)
+Hlog(1,[2/(mh2+r), u/mh2, 1])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1])*ln(-u)
+Hlog(1,[1-1/(s+t), 0, (s+t)/mh2])*ln(1-u)
+ln(2)*ln(1-t)^2
+ln(2)^2*ln(1-u)
+Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2)*ln(2-mh2-r)
+1/3*Pi^2*ln(1-mh2)^2
-1/2*Hlog(1,[0, 2/(mh2-r)])*ln(1-mh2)^2
-1/2*Hlog(1,[0, 2/(mh2+r)])*ln(1-mh2)^2
-3*Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[0, 1-1/mh2])
-3*Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[0, 1-1/mh2])
+3*Hlog(1,[0, 1-1/mh2])*ln(2)^2
+3/2*Hlog(1,[0, 1-1/mh2])*ln(2-mh2-r)^2
+3/2*Hlog(1,[0, 1-1/mh2])*ln(2-mh2+r)^2
-1/2*Hlog(1,[0, 1-1/u])*ln(-u/t)^2
-1/2*Hlog(1,[0, 1-1/(s+t)])*ln(-u/(s+t))^2
+1/2*Hlog(1,[0, 1-1/(s+t)])*ln(2-mh2-r)^2
+1/2*Hlog(1,[2/(mh2-r), (s+t)/mh2])*ln(-u)^2
+1/2*Hlog(1,[2/(mh2+r), (s+t)/mh2])*ln(-u)^2
+1/2*Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(-u/(s+t))^2
-1/2*Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2-mh2-r)^2
-Hlog(1,[0, 1/t, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[0, u/mh2, 1])*ln(1-mh2)
-2*Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])*ln(-u)
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])*ln(-u)
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])*ln(-u)
-2*Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])*ln(-u)
-Hlog(1,[0, 1-1/(s+t), (s+t)/mh2])*ln(-u)
+4*Hlog(1,[1/mh2, 0, 1])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 2/(mh2-r), 1])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 2/(mh2+r), 1])*ln(1-mh2)
-Hlog(1,[1/(s+t), u/mh2, 1])*ln(1-mh2)
-Hlog(1,[1/(s+t), 2/(mh2-r), 1])*ln(-u)
-Hlog(1,[1/(s+t), 2/(mh2+r), 1])*ln(-u)
+2*Hlog(1,[2/(mh2-r), 0, (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), u/mh2, 1])*ln(-u)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2])*ln(-u)
+2*Hlog(1,[2/(mh2+r), 0, (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), u/mh2, 1])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2])*ln(-u)
+3*Hlog(1,[1-1/u, 0, 1-1/u])*ln(-u/(s+t))
-Hlog(1,[1-1/(s+t), 0, (s+t)/mh2])*ln(-u)
-1/2*ln(2)^2*ln(-u)^2
-11/12*ln(2)^2*ln(1-mh2)
+1/2*ln(2)^2*ln(1-mh2)^2
+1/4*ln(-u/(s+t))^2*ln(1-s-t)^2
+1/4*ln(1-mh2)^2*ln(2-mh2-r)^2
+1/4*ln(1-mh2)^2*ln(2-mh2+r)^2
-1/4*ln(-u)^2*ln(2-mh2-r)^2
+1/2*ln(1-u)*ln(2-mh2-r)^2
-1/4*ln(1-s-t)^2*ln(2-mh2-r)^2
-1/4*ln(-u)^2*ln(2-mh2+r)^2
+1/2*ln(1-u)*ln(2-mh2+r)^2
-3*Hlog(1,[0, 1-1/mh2])*ln(2)*ln(2-mh2-r)
-3*Hlog(1,[0, 1-1/mh2])*ln(2)*ln(2-mh2+r)
-Hlog(1,[0, 1-1/(s+t)])*ln(2)*ln(2-mh2-r)
-1/2*ln(2)*ln(1-mh2)^2*ln(2-mh2-r)
-1/2*ln(2)*ln(1-mh2)^2*ln(2-mh2+r)
+1/2*ln(2)*ln(-u)^2*ln(2-mh2-r)
-ln(2)*ln(1-u)*ln(2-mh2-r)
+1/2*ln(2)*ln(1-s-t)^2*ln(2-mh2-r)
+1/2*ln(2)*ln(-u)^2*ln(2-mh2+r)
-ln(2)*ln(1-u)*ln(2-mh2+r)
-1/2*ln(-u)*ln(-u/(s+t))^2*ln(1-s-t)
+1/2*ln(-u)*ln(1-s-t)*ln(2-mh2-r)^2
-ln(2)*ln(-u)*ln(1-s-t)*ln(2-mh2-r)
-1/2*Hlog(1,[1/t, 0, 1])
-Hlog(1,[1/u, 2/(mh2-r), 1])
-Hlog(1,[1/u, 2/(mh2+r), 1])
+2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r)])
-Hlog(1,[0, 1/u, 0, (s+t)/mh2])
-Hlog(1,[0, 1/u, (s+t)/mh2, 1])
-Hlog(1,[0, 1/u, 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[0, 1-1/mh2, 1, (s+t)/mh2])
-Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 1])
-Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 1])
-Hlog(1,[0, 1-1/mh2, 1-1/(s+t), (s+t)/mh2])
-4*Hlog(1,[1/mh2, 1/mh2, 0, 1])
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r), 1])
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r), 1])
-Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r), 1])
-Hlog(1,[1/mh2, 1/(s+t), 2/(mh2+r), 1])
-Hlog(1,[1/mh2, 2/(mh2-r), u/mh2, 1])
-Hlog(1,[1/mh2, 2/(mh2+r), u/mh2, 1])
-Hlog(1,[1/t, 0, u/(t+u), 2/(mh2-r)])
-Hlog(1,[1/t, 0, u/(t+u), 2/(mh2+r)])
-Hlog(1,[1/t, 0, 2/(mh2-r), u/(t+u)])
-Hlog(1,[1/t, 0, 2/(mh2+r), u/(t+u)])
-Hlog(1,[1/u, 0, 1, (s+t)/mh2])
-Hlog(1,[1/u, 0, 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), 0, (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1, 0, (s+t)/mh2])
-6*Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), (s+t)/mh2])
-6*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 0, 1])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r), 1])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2, 1])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1, (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2-r), (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t), (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1, 0, (s+t)/mh2])
-6*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), (s+t)/mh2])
-6*Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 0, 1])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r), 1])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2, 1])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1, (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2-r), (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 0, 1, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 1])
-Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 1])
-Hlog(1,[1-1/mh2, 0, 1-1/(s+t), (s+t)/mh2])
-2*Hlog(1,[1-1/mh2, 1, 0, (s+t)/mh2])
+6*Hlog(1,[1-1/mh2, 1, 2/(mh2-r), (s+t)/mh2])
+6*Hlog(1,[1-1/mh2, 1, 2/(mh2+r), (s+t)/mh2])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), 0, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), 0, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1, (s+t)/mh2])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2-r), (s+t)/mh2])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2+r), (s+t)/mh2])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 0, (s+t)/mh2])
-Hlog(1,[1-1/u, 1/(s+t), 2/(mh2-r), 1])
-Hlog(1,[1-1/u, 1/(s+t), 2/(mh2+r), 1])
+Hlog(1,[0, 1/u, 2/(mh2-r), 1])
+Hlog(1,[0, 1/u, 2/(mh2+r), 1])
+Hlog(1,[0, 2/(mh2-r), 0, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, 1])
+Hlog(1,[0, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), 0, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, 1])
+Hlog(1,[0, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[0, 1-1/mh2, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[0, 1-1/mh2, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1/mh2, 0, 1/t, (s+u)/mh2])
+Hlog(1,[1/mh2, 0, u/mh2, 1])
+Hlog(1,[1/mh2, 1/(s+t), u/mh2, 1])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r), 1])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r), 1])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r), 1])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r), 1])
+Hlog(1,[2/(mh2-r), 0, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1, 1, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r), 1])
+Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r), 1])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 0, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1, 1, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r), 1])
+Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 0, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 0, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 0, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1-1/u, 1/(s+t), u/mh2, 1])
)
+((-1/s/u^2-4/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 1/t])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[0, 1-1/t])
+Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[0, 1-1/t])
+Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2-r), u/mh2])
+Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2+r), u/mh2])
+Hlog(1,[1/t, (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[1-1/mh2, 1-1/t])*ln(-t/(s+u))
+Hlog(1,[0, 1, u/mh2])*ln(1-mh2)
+Hlog(1,[0, 1/t, 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[0, 1/t, 2/(mh2+r)])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2])*ln(-u)
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2])*ln(-u)
+Hlog(1,[0, 1-1/(s+t), 2/(mh2-r)])*ln(-u)
+Hlog(1,[0, 1-1/(s+t), 2/(mh2+r)])*ln(-u)
+Hlog(1,[1/t, 0, 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[1/t, 0, 2/(mh2+r)])*ln(1-mh2)
+Hlog(1,[1/(s+t), 2/(mh2-r), u/mh2])*ln(1-mh2)
+Hlog(1,[1/(s+t), 2/(mh2+r), u/mh2])*ln(1-mh2)
+Hlog(1,[u/(t+u), 0, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[u/(t+u), 0, 2/(mh2+r)])*ln(1-t)
+Hlog(1,[2/(mh2-r), 1, u/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 1, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1, u/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 1, (s+t)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/(s+t), 0, 2/(mh2-r)])*ln(-u)
+Hlog(1,[1-1/(s+t), 0, 2/(mh2+r)])*ln(-u)
+Hlog(1,[1-1/(s+t), 1, (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2/(mh2+r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[0, 2/(mh2-r)])*ln(-u)*ln(1-t)
+Hlog(1,[0, 2/(mh2+r)])*ln(-u)*ln(1-t)
+Hlog(1,[2/(mh2-r), u/mh2])*ln(-u)*ln(1-s-t)
+Hlog(1,[2/(mh2+r), u/mh2])*ln(-u)*ln(1-s-t)
+1/2*Pi^2*Hlog(1,[1/(s+t), u/mh2])
-1/6*Pi^2*Hlog(1,[2/(mh2-r), u/mh2])
-1/6*Pi^2*Hlog(1,[2/(mh2+r), u/mh2])
-1/3*Pi^2*Hlog(1,[1-1/u, u/mh2])
+1/6*Pi^2*ln(-u/(s+t))
+2*Hlog(1,[0, u/mh2])*ln(1-mh2)^2
-Hlog(1,[0, u/(1+u)])*ln(-u/(s+t))
-Hlog(1,[0, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/t])
-Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/t])
-1/2*Hlog(1,[0, -u/s])*ln((-t*u+rtus-s+u)/u)
+1/2*Hlog(1,[0, 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
-1/2*Hlog(1,[0, 2*u/(t*u-rtus+s+u)])*ln(1-t)
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/(s+t), u/mh2])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2-r), u/mh2])
-3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[2/(mh2+r), u/mh2])
-3*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/(s+t), u/mh2])
-Hlog(1,[1/t, (s+u)/mh2])*ln(1-mh2)
-2*Hlog(1,[1/t, 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[1/t, 2/(mh2-r)])*ln(1-mh2)
-1/2*Hlog(1,[1/t, 2*u/(t*u-rtus+s+u)])*ln((-1+mh2)/u)
-1/2*Hlog(1,[1/(s+t), u/mh2])*ln(-u)^2
+1/2*Hlog(1,[1/(s+t), u/mh2])*ln(1-mh2)^2
+3/2*Hlog(1,[1/(s+t), u/mh2])*ln(1-s-t)^2
+1/2*Hlog(1,[1/(s+t), 2*u/(t*u-rtus+s+u)])*ln((-1+mh2)/u)
-Hlog(1,[u/(1+u), 1-1/u])*ln(-u/(s+t))
-Hlog(1,[u/(t+u), (s+u)/mh2])*ln(1-t)
+1/2*Hlog(1,[u/(1-s-t), -u/s])*ln((-t*u+rtus-s+u)/u)
+1/2*Hlog(1,[2/(mh2-r), u/mh2])*ln(-u)^2
-1/2*Hlog(1,[2/(mh2-r), u/mh2])*ln(1-mh2)^2
-1/2*Hlog(1,[2/(mh2-r), u/mh2])*ln(1-s-t)^2
-Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-u)
-1/2*Hlog(1,[2/(mh2-r), 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
+1/2*Hlog(1,[2/(mh2-r), 2*u/(t*u-rtus+s+u)])*ln(1-t)
+1/2*Hlog(1,[2/(mh2+r), u/mh2])*ln(-u)^2
-1/2*Hlog(1,[2/(mh2+r), u/mh2])*ln(1-mh2)^2
-1/2*Hlog(1,[2/(mh2+r), u/mh2])*ln(1-s-t)^2
-Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-u)
-1/2*Hlog(1,[2/(mh2+r), 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
+1/2*Hlog(1,[2/(mh2+r), 2*u/(t*u-rtus+s+u)])*ln(1-t)
+2*Hlog(1,[1-1/mh2, 1-1/t])*ln(2)
-2*Hlog(1,[1-1/mh2, 1-1/t])*ln(2-mh2+r)
+3*Hlog(1,[1/(s+t), u/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[2/(mh2-r), u/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[2/(mh2+r), u/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-1/2*Hlog(1,[1-1/u, 2*u/(t*u-rtus+s+u)])*ln((-1+mh2)/u)
+1/2*Hlog(1,[1-1/u, 2*u/(t*u-rtus+s+u)])*ln(1-mh2)
-1/2*Hlog(1,[1-1/u, 2*u/(t*u-rtus+s+u)])*ln(1-t)
+1/2*Hlog(1,[1-1/(s+t), (s+t)/mh2])*ln(1-u)^2
+3*Hlog(1,[0, 0, 1-1/(s+t)])*ln(-u/(s+t))
-2*Hlog(1,[0, 1, 1-1/(s+t)])*ln(-u/(s+t))
-Hlog(1,[0, (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
-Hlog(1,[0, (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[0, 1-1/mh2, 1-1/(s+t)])*ln(-u/(s+t))
-Hlog(1,[0, 1-1/(s+t), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[0, 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
+2*Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(-u/(s+t))
-4*Hlog(1,[1/mh2, 0, u/mh2])*ln(1-mh2)
-4*Hlog(1,[1/mh2, 1/(s+t), u/mh2])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 2/(mh2-r), u/mh2])*ln(1-mh2)
+4*Hlog(1,[1/mh2, 2/(mh2+r), u/mh2])*ln(1-mh2)
-Hlog(1,[1/t, 0, 2/(mh2-r)])*ln(-u)
-Hlog(1,[1/t, 0, 2/(mh2+r)])*ln(-u)
+3*Hlog(1,[1/(s+t), 1/(s+t), u/mh2])*ln(-u)
-3*Hlog(1,[1/(s+t), 1/(s+t), u/mh2])*ln(1-mh2)
-Hlog(1,[1/(s+t), 2/(mh2-r), u/mh2])*ln(-u)
-Hlog(1,[1/(s+t), 2/(mh2+r), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 1, u/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 1, (s+t)/mh2])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 1, u/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 1, (s+t)/mh2])*ln(1-u)
-Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/mh2, 0, 1-1/(s+t)])*ln(-u/(s+t))
+2*Hlog(1,[1-1/mh2, 1, 1-1/(s+t)])*ln(-u/(s+t))
-3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t)])*ln(-u/(s+t))
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1])*ln(-u/(s+t))
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t)])*ln(-u/(s+t))
-Hlog(1,[1-1/(s+t), 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 0, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 1, (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/(s+t), 2/(mh2-r), (s+t)/mh2])*ln(-u)
-Hlog(1,[1-1/(s+t), 2/(mh2+r), (s+t)/mh2])*ln(-u)
+1/2*ln(-u)^2*ln(-u/(s+t))
+5/6*ln(-u/(s+t))*ln(1-s-t)^3
+1/4*ln(-u/t)^2*ln(1-u)^2
+5/6*Pi^2*ln(-u/(s+t))*ln(1-s-t)
-Hlog(1,[0, 1-1/(s+t)])*ln(-u)*ln(-u/(s+t))
-3*Hlog(1,[1/(s+t), u/mh2])*ln(-u)*ln(1-s-t)
-2*ln(2)*ln(-u)*ln(1-t)
-ln(-u)*ln(-u/(s+t))*ln(1-s-t)^2
-1/2*ln(-u)^2*ln(-u/(s+t))*ln(1-s-t)
+1/2*ln(u/(s+u))*ln((-t*u+rtus-s+u)/u)*ln(1-mh2)
-1/2*ln(u/(s+u))*ln((-t*u+rtus-s+u)/u)*ln(1-t)
-ln(-u)*ln(-t/(s+u))*ln(1-t)
+2*ln(-u)*ln(1-t)*ln(2-mh2+r)
-Hlog(1,[1/mh2, 0, 1])
-1/2*Hlog(1,[1/mh2, 0, 2*u/(t*u-rtus+s+u)])
-2*Hlog(1,[1/mh2, 1/t, 2/(mh2-r)])
+1/2*Hlog(1,[1/mh2, 1/t, 2*u/(t*u-rtus+s+u)])
-1/2*Hlog(1,[1/mh2, 1/(s+t), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/mh2, 2/(mh2-r), (s+u)/mh2])
+1/2*Hlog(1,[1/mh2, 2/(mh2-r), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1/mh2, 2/(mh2+r), (s+u)/mh2])
+1/2*Hlog(1,[1/mh2, 2/(mh2+r), 2*u/(t*u-rtus+s+u)])
+1/2*Hlog(1,[1/t, 0, 2*u/(t*u-rtus+s+u)])
-1/2*Hlog(1,[1/t, 2/(mh2-r), 2*u/(t*u-rtus+s+u)])
-1/2*Hlog(1,[1/t, 2/(mh2+r), 2*u/(t*u-rtus+s+u)])
+1/2*Hlog(1,[1/t, 1-1/u, 2*u/(t*u-rtus+s+u)])
-1/2*Hlog(1,[2/(mh2-r), 1/t, 2*u/(t*u-rtus+s+u)])
+1/2*Hlog(1,[2/(mh2-r), 1/(s+t), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[2/(mh2-r), u/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1-1/mh2, 1])
-1/2*Hlog(1,[2/(mh2-r), 1-1/u, 2*u/(t*u-rtus+s+u)])
-1/2*Hlog(1,[2/(mh2+r), 1/t, 2*u/(t*u-rtus+s+u)])
+1/2*Hlog(1,[2/(mh2+r), 1/(s+t), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[2/(mh2+r), u/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/mh2, 1])
-1/2*Hlog(1,[2/(mh2+r), 1-1/u, 2*u/(t*u-rtus+s+u)])
-1/2*Hlog(1,[1-1/mh2, 2/(mh2-r), 1])
-1/2*Hlog(1,[1-1/mh2, 2/(mh2+r), 1])
+1/2*Hlog(1,[1-1/mh2, 1-1/t, 1])
-2*Hlog(1,[1-1/u, 1/t, 2/(mh2-r)])
+1/2*Hlog(1,[1-1/u, 1/t, 2*u/(t*u-rtus+s+u)])
-1/2*Hlog(1,[1-1/u, 1/(s+t), 2*u/(t*u-rtus+s+u)])
-Hlog(1,[1-1/u, u/(t+u), (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2+r), (s+u)/mh2])
+1/2*Hlog(1,[1-1/u, 1-1/u, 2*u/(t*u-rtus+s+u)])
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[1/mh2, 0, 1, u/mh2])
-Hlog(1,[1/mh2, 0, 1/t, 2/(mh2-r)])
-Hlog(1,[1/mh2, 0, 1/t, 2/(mh2+r)])
+4*Hlog(1,[1/mh2, 1/mh2, 0, u/mh2])
+4*Hlog(1,[1/mh2, 1/mh2, 1/(s+t), u/mh2])
-4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r), u/mh2])
-4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r), u/mh2])
-Hlog(1,[1/mh2, 1/t, 0, 2/(mh2-r)])
-Hlog(1,[1/mh2, 1/t, 0, 2/(mh2+r)])
+3*Hlog(1,[1/mh2, 1/(s+t), 1/(s+t), u/mh2])
-Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r), u/mh2])
-Hlog(1,[1/mh2, 1/(s+t), 2/(mh2+r), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+t), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+t), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r), u/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r), u/mh2])
-Hlog(1,[1/t, u/(t+u), 0, 2/(mh2-r)])
-Hlog(1,[1/t, u/(t+u), 0, 2/(mh2+r)])
-Hlog(1,[1/u, 2/(mh2-r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), 1, (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 0, u/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 1-1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[2/(mh2-r), 1, 2/(mh2-r), u/mh2])
+4*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), u/mh2])
-6*Hlog(1,[2/(mh2-r), 1, 1-1/u, u/mh2])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 0, u/mh2])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+t), u/mh2])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r), u/mh2])
+2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r), u/mh2])
-3*Hlog(1,[2/(mh2-r), 1/(s+t), 1/(s+t), u/mh2])
+4*Hlog(1,[2/(mh2-r), u/mh2, 1/(s+t), u/mh2])
+2*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), u/mh2])
+2*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), u/mh2])
-6*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1, u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+t), u/mh2])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, u/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+t), u/mh2])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, u/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1, u/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1/(s+t), u/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), u/mh2])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), u/mh2])
+8*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, u/mh2])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 0, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 0, u/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+t), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 1-1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), u/mh2])
+4*Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), u/mh2])
-6*Hlog(1,[2/(mh2+r), 1, 1-1/u, u/mh2])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 0, u/mh2])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+t), u/mh2])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r), u/mh2])
+2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r), u/mh2])
-3*Hlog(1,[2/(mh2+r), 1/(s+t), 1/(s+t), u/mh2])
+4*Hlog(1,[2/(mh2+r), u/mh2, 1/(s+t), u/mh2])
+2*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), u/mh2])
+2*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), u/mh2])
-6*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+t), u/mh2])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, u/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+t), u/mh2])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, u/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1, u/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1/(s+t), u/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), u/mh2])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), u/mh2])
+8*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, u/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 0, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 1, 1, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 1, (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2+r), (s+t)/mh2])
-4*Hlog(1,[1-1/u, 1, 2/(mh2-r), u/mh2])
-4*Hlog(1,[1-1/u, 1, 2/(mh2+r), u/mh2])
+6*Hlog(1,[1-1/u, 1, 1-1/u, u/mh2])
-Hlog(1,[1-1/u, 1/t, 0, 2/(mh2-r)])
-Hlog(1,[1-1/u, 1/t, 0, 2/(mh2+r)])
+3*Hlog(1,[1-1/u, 1/(s+t), 1/(s+t), u/mh2])
-Hlog(1,[1-1/u, 1/(s+t), 2/(mh2-r), u/mh2])
-Hlog(1,[1-1/u, 1/(s+t), 2/(mh2+r), u/mh2])
-Hlog(1,[1-1/u, u/mh2, 1, u/mh2])
-4*Hlog(1,[1-1/u, u/mh2, 1/(s+t), u/mh2])
-2*Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), u/mh2])
-2*Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), u/mh2])
+6*Hlog(1,[1-1/u, u/mh2, 1-1/u, u/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), 1, u/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), 1/(s+t), u/mh2])
+2*Hlog(1,[1-1/u, 2/(mh2-r), 1-1/u, u/mh2])
-Hlog(1,[1-1/u, 2/(mh2+r), 1, u/mh2])
-Hlog(1,[1-1/u, 2/(mh2+r), 1/(s+t), u/mh2])
+2*Hlog(1,[1-1/u, 2/(mh2+r), 1-1/u, u/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, 1, u/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, 1/(s+t), u/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), u/mh2])
+4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), u/mh2])
-16*Hlog(1,[1-1/u, 1-1/u, 1-1/u, u/mh2])
+Hlog(1,[1/mh2, 0, (s+u)/mh2])
+Hlog(1,[1/mh2, 1/t, (s+u)/mh2])
+Hlog(1,[1/mh2, 2/(mh2-r), 1])
+Hlog(1,[1/mh2, 2/(mh2+r), 1])
+Hlog(1,[1/t, u/(t+u), (s+u)/mh2])
+Hlog(1,[1-1/u, 1, (s+u)/mh2])
+Hlog(1,[1-1/u, 1/t, (s+u)/mh2])
+Hlog(1,[1-1/u, u/mh2, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), u/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), u/mh2])
+Hlog(1,[0, 1/u, 1-1/(s+t), 2/(mh2-r)])
+Hlog(1,[0, 1/u, 1-1/(s+t), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2-r), 1, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), 1, (s+t)/mh2])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+t), 2/(mh2-r)])
+Hlog(1,[0, 1-1/mh2, 1-1/(s+t), 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2-r), 1, u/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), 1, u/mh2])
+Hlog(1,[1/t, 0, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[1/t, 0, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[1/u, 0, 1-1/(s+t), 2/(mh2-r)])
+Hlog(1,[1/u, 0, 1-1/(s+t), 2/(mh2+r)])
+Hlog(1,[1/u, 2/(mh2-r), 1, (s+t)/mh2])
+Hlog(1,[1/u, 2/(mh2+r), 1, (s+t)/mh2])
+Hlog(1,[1/u, 1-1/(s+t), 0, 2/(mh2-r)])
+Hlog(1,[1/u, 1-1/(s+t), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, 1, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, 1, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+t), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 0, 1-1/(s+t), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 0, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 0, 2/(mh2+r)])
+Hlog(1,[1-1/u, u/(t+u), 0, 2/(mh2-r)])
+Hlog(1,[1-1/u, u/(t+u), 0, 2/(mh2+r)])
+Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), u/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), u/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), u/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), u/mh2])
)
+((-1/s/u^2-3/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 0, 1/t])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 0, 1])*ln(-u)
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[(s+u)/mh2, 0, 2/(mh2-r)])*ln(1-t)
-Hlog(1,[(s+u)/mh2, 0, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 0, 2/(mh2-r)])*ln(-u)
-Hlog(1,[1/mh2, 0, 0, 1/t])
-Hlog(1,[1/mh2, 0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/mh2, 0, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, 2/(mh2+r)])
+Hlog(1,[1/t, (s+u)/mh2, 0, 2/(mh2-r)])
+Hlog(1,[1/t, (s+u)/mh2, 0, 2/(mh2+r)])
)
+((-1/s/u^2+1/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(-t)
)
+((1/s/u^2-3/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 1-1/t])*ln(-t/(s+u))
+1/2*Hlog(1,[1/t, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1-1/u, u/mh2])
+Hlog(1,[2/(mh2+r), 1-1/u, u/mh2])
)
+((1/s/u^2+1/mh2/(s+u)/u)*r)*(
+Hlog(1,[2/(mh2-r), u/mh2])*ln(-t)
+Hlog(1,[2/(mh2+r), u/mh2])*ln(-t)
+Hlog(1,[0, 0, 2/(mh2+r)])*ln(1-mh2)
+1/3*Pi^2*ln(1-s-u)
+2*Hlog(1,[0, 1-1/t])*ln(2)
-Hlog(1,[1-1/u, u/mh2])*ln(-t)
+2*Hlog(1,[1-1/u, 2/(mh2-r)])*ln(-t)
-2*Hlog(1,[1-1/u, 2/(mh2-r)])*ln(1-t)
-Hlog(1,[0, 0, 2/(mh2+r)])*ln(-u)
-1/2*Hlog(1,[1/t, (s+u)/mh2, 1])
+2*Hlog(1,[1/t, 1-1/u, 2/(mh2-r)])
+1/2*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r)])
+1/2*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 1, u/mh2])
-Hlog(1,[1-1/mh2, 1-1/u, u/mh2])
+2*Hlog(1,[1-1/mh2, 1-1/u, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), u/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), u/mh2])
)
+((1/s/u^2+6/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 1/t])*ln((-1+mh2)/u)
+Hlog(1,[0, u/mh2])*ln(1-mh2)
+Hlog(1,[0, -u/(s+t)])*ln(-u/(s+t))
+Hlog(1,[1/(s+t), u/mh2])*ln((-1+mh2)/u)
+Hlog(1,[u/(1-s-t), -u/s])*ln(2)
+Hlog(1,[1-1/u, u/mh2])*ln(1-mh2)
+ln(2)*ln(u/(s+u))*ln(1-mh2)
-Hlog(1,[0, -u/s])*ln(2)
-Hlog(1,[u/(1-s-t), -u/(s+t)])*ln(-u/(s+t))
-Hlog(1,[2/(mh2-r), u/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), u/mh2])*ln(1-mh2)
-Hlog(1,[1-1/u, u/mh2])*ln((-1+mh2)/u)
+1/2*Hlog(1,[1-1/(s+t), (s+t)/mh2])*ln(-u)^2
-Hlog(1,[0, 0, t/(t+u)])*ln(1-u)
-Hlog(1,[0, 0, (s+u)/mh2])*ln(1-t)
+1/6*Pi^2*ln(-u/t)*ln(1-u)
-ln(2)*ln(u/(s+u))*ln(1-t)
-ln(u/mh2)*ln(-u/(s+t))*ln(1-mh2)
+1/2*Hlog(1,[0, 0, 1/t])
-Hlog(1,[1/mh2, 0, u/mh2])
-Hlog(1,[1/mh2, 1/(s+t), u/mh2])
-Hlog(1,[1-1/u, 1/(s+t), u/mh2])
+2*Hlog(1,[0, 2/(mh2-r), 1-1/mh2, 1])
-2*Hlog(1,[0, 2/(mh2-r), 1-1/mh2, 2/(mh2-r)])
-2*Hlog(1,[0, 2/(mh2-r), 1-1/mh2, 2/(mh2+r)])
+2*Hlog(1,[0, 2/(mh2+r), 1-1/mh2, 1])
-2*Hlog(1,[0, 2/(mh2+r), 1-1/mh2, 2/(mh2-r)])
-2*Hlog(1,[0, 2/(mh2+r), 1-1/mh2, 2/(mh2+r)])
-6*Hlog(1,[0, 1-1/mh2, 1, 2/(mh2-r)])
-6*Hlog(1,[0, 1-1/mh2, 1, 2/(mh2+r)])
-4*Hlog(1,[0, 1-1/mh2, 1-1/mh2, 1])
+4*Hlog(1,[0, 1-1/mh2, 1-1/mh2, 2/(mh2-r)])
+4*Hlog(1,[0, 1-1/mh2, 1-1/mh2, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 0, 1-1/mh2, 1])
-2*Hlog(1,[2/(mh2-r), 0, 1-1/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 0, 1-1/mh2, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 0, 1])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 0, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 0, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 0, 1-1/mh2, 1])
-2*Hlog(1,[2/(mh2+r), 0, 1-1/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 0, 1-1/mh2, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 0, 1])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 0, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 0, 2/(mh2+r)])
-6*Hlog(1,[1-1/mh2, 0, 1, 2/(mh2-r)])
-6*Hlog(1,[1-1/mh2, 0, 1, 2/(mh2+r)])
-4*Hlog(1,[1-1/mh2, 0, 1-1/mh2, 1])
+4*Hlog(1,[1-1/mh2, 0, 1-1/mh2, 2/(mh2-r)])
+4*Hlog(1,[1-1/mh2, 0, 1-1/mh2, 2/(mh2+r)])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 0, 1])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 0, 2/(mh2-r)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 0, 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2-r), u/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2])
+Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2])
+Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[0, 1-1/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1/t, 0, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 0, 1, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 1/t, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 1, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, 0, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 0, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1, (s+t)/mh2])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1, (s+t)/mh2])
)
+((1/s/u^2+8/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 1/t])*ln(-u)
+Hlog(1,[0, 0, u/(t+u)])*ln(1-t)
+Hlog(1,[0, 0, 1-1/t])*ln(1-u)
+Hlog(1,[0, 1/t, 2/(mh2-r)])*ln(-u)
+Hlog(1,[0, 1/t, 2/(mh2+r)])*ln(-u)
+Hlog(1,[1/t, 0, (s+u)/mh2])*ln(1-mh2)
+Hlog(1,[t/(t+u), t/mh2, 1])*ln(1-u)
+Hlog(1,[u/(t+u), 0, (s+u)/mh2])*ln(1-t)
+Hlog(1,[(s+t)/mh2, t/(t+u), 1])*ln(1-u)
+Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2-r), t/mh2, 1])*ln(1-u)
+Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])*ln(-u)
+Hlog(1,[2/(mh2+r), t/mh2, 1])*ln(1-u)
+Hlog(1,[1-1/t, t/mh2, 1])*ln(-u)
+Hlog(1,[1-1/t, 2/(mh2-r), 1])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2+r), 1])*ln(1-u)
+Hlog(1,[0, (s+u)/mh2])*ln(-u)*ln(1-t)
+1/2*Hlog(1,[0, t/(t+u)])*ln(1-u)^2
-4/3*Hlog(1,[0, u/(1+u)])*ln(1-u)
-Hlog(1,[0, (s+u)/mh2])*Hlog(1,[1-1/mh2, 1-1/t])
+1/2*Hlog(1,[0, -u/s])*ln(-(t*u+rtus+s-u)/u)
-1/2*Hlog(1,[0, 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
+1/2*Hlog(1,[0, 2*u/(t*u+rtus+s+u)])*ln(1-t)
+1/2*Hlog(1,[0, 1-1/t])*ln(-u)
-Hlog(1,[0, t/(t+u)])*Hlog(1,[0, 1-1/u])
+1/2*Hlog(1,[1/t, 2*u/(t*u+rtus+s+u)])*ln((-1+mh2)/u)
-1/2*Hlog(1,[1/(s+t), 2*u/(t*u+rtus+s+u)])*ln((-1+mh2)/u)
-2/3*Hlog(1,[u/(1+u), 1-1/u])*ln(1-u)
-1/2*Hlog(1,[u/(1-s-t), -u/s])*ln(-(t*u+rtus+s-u)/u)
+1/2*Hlog(1,[2/(mh2-r), 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
-1/2*Hlog(1,[2/(mh2-r), 2*u/(t*u+rtus+s+u)])*ln(1-t)
+1/2*Hlog(1,[2/(mh2+r), 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
-1/2*Hlog(1,[2/(mh2+r), 2*u/(t*u+rtus+s+u)])*ln(1-t)
+2/3*Hlog(1,[1-1/u, u/(1+u)])*ln(1-u)
+1/2*Hlog(1,[1-1/u, 2*u/(t*u+rtus+s+u)])*ln((-1+mh2)/u)
-1/2*Hlog(1,[1-1/u, 2*u/(t*u+rtus+s+u)])*ln(1-mh2)
+1/2*Hlog(1,[1-1/u, 2*u/(t*u+rtus+s+u)])*ln(1-t)
-1/3*Hlog(1,[1-1/(s+t), 1/u])*ln(-u)
+1/3*Hlog(1,[1-1/(s+t), 1/u])*ln(1-u)
-Hlog(1,[0, 0, 1-1/t])*ln(-u)
-Hlog(1,[0, t/mh2, 1])*ln(1-u)
-Hlog(1,[1/t, 0, (s+u)/mh2])*ln(-u)
-Hlog(1,[t/(t+u), 2/(mh2-r), 1])*ln(1-u)
-Hlog(1,[t/(t+u), 2/(mh2+r), 1])*ln(1-u)
-Hlog(1,[(s+t)/mh2, t/mh2, 1])*ln(1-u)
-Hlog(1,[2/(mh2-r), t/mh2, 1])*ln(-u)
-Hlog(1,[2/(mh2-r), t/(t+u), 1])*ln(1-u)
-Hlog(1,[2/(mh2+r), t/mh2, 1])*ln(-u)
-Hlog(1,[2/(mh2+r), t/(t+u), 1])*ln(1-u)
-Hlog(1,[1-1/t, t/mh2, 1])*ln(1-u)
-Hlog(1,[1-1/t, 2/(mh2-r), 1])*ln(-u)
-Hlog(1,[1-1/t, 2/(mh2+r), 1])*ln(-u)
-1/6*ln(-u)*ln(1-s-t)^2
-1/4*ln(-u)*ln(1-t)^2
-1/6*ln(-u)*ln(1-t)^3
+1/6*ln(1-t)^3*ln(1-u)
+1/3*ln(-u)^2*ln(1-u)
+1/6*ln(-u/t)^3*ln(1-u)
-1/6*Pi^2*ln(-u)*ln(1-t)
+1/6*Pi^2*ln(1-t)*ln(1-u)
-1/2*ln(u/(s+u))*ln(-(t*u+rtus+s-u)/u)*ln(1-mh2)
+1/2*ln(u/(s+u))*ln(-(t*u+rtus+s-u)/u)*ln(1-t)
+2/3*Hlog(1,[0, u/(1+u), 1-1/u])
+1/2*Hlog(1,[1/mh2, 0, 2*u/(t*u+rtus+s+u)])
-1/2*Hlog(1,[1/mh2, 1/t, 2*u/(t*u+rtus+s+u)])
+1/2*Hlog(1,[1/mh2, 1/(s+t), 2*u/(t*u+rtus+s+u)])
-1/2*Hlog(1,[1/mh2, 2/(mh2-r), 2*u/(t*u+rtus+s+u)])
-1/2*Hlog(1,[1/mh2, 2/(mh2+r), 2*u/(t*u+rtus+s+u)])
-1/2*Hlog(1,[1/t, 0, 2*u/(t*u+rtus+s+u)])
+1/2*Hlog(1,[1/t, 2/(mh2-r), 2*u/(t*u+rtus+s+u)])
+1/2*Hlog(1,[1/t, 2/(mh2+r), 2*u/(t*u+rtus+s+u)])
-1/2*Hlog(1,[1/t, 1-1/u, 2*u/(t*u+rtus+s+u)])
-1/3*Hlog(1,[1/u, 1-1/(s+t), 1/u])
-1/3*Hlog(1,[u/(1+u), 0, 1-1/u])
+2*Hlog(1,[u/(1+u), 1, 1-1/u])
-4/3*Hlog(1,[u/(1+u), u/(1+u), 1-1/u])
-1/3*Hlog(1,[u/(1+u), 1-1/u, 1-1/u])
+1/2*Hlog(1,[2/(mh2-r), 1/t, 2*u/(t*u+rtus+s+u)])
-1/2*Hlog(1,[2/(mh2-r), 1/(s+t), 2*u/(t*u+rtus+s+u)])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
+1/2*Hlog(1,[2/(mh2-r), 1-1/u, 2*u/(t*u+rtus+s+u)])
+1/3*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1/u])
+1/2*Hlog(1,[2/(mh2+r), 1/t, 2*u/(t*u+rtus+s+u)])
-1/2*Hlog(1,[2/(mh2+r), 1/(s+t), 2*u/(t*u+rtus+s+u)])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
+1/2*Hlog(1,[2/(mh2+r), 1-1/u, 2*u/(t*u+rtus+s+u)])
+1/3*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1/u])
+1/3*Hlog(1,[1-1/mh2, 2/(mh2-r), 1/u])
+1/3*Hlog(1,[1-1/mh2, 2/(mh2+r), 1/u])
-1/3*Hlog(1,[1-1/mh2, 1-1/(s+t), 1/u])
-1/3*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t)])
-1/2*Hlog(1,[1-1/u, 1/t, 2*u/(t*u+rtus+s+u)])
+1/2*Hlog(1,[1-1/u, 1/(s+t), 2*u/(t*u+rtus+s+u)])
+2/3*Hlog(1,[1-1/u, u/(1+u), 1-1/u])
-1/2*Hlog(1,[1-1/u, 1-1/u, 2*u/(t*u+rtus+s+u)])
-Hlog(1,[0, 1-1/u, u/(t+u), 2/(mh2-r)])
-Hlog(1,[0, 1-1/u, u/(t+u), 2/(mh2+r)])
-Hlog(1,[0, 1-1/u, 2/(mh2-r), u/(t+u)])
-Hlog(1,[0, 1-1/u, 2/(mh2+r), u/(t+u)])
-Hlog(1,[1/mh2, 1/t, 0, (s+u)/mh2])
-Hlog(1,[1/t, 0, 0, u/(t+u)])
-Hlog(1,[1/t, u/(t+u), 0, (s+u)/mh2])
-Hlog(1,[1/u, t/(t+u), 1, 1])
-Hlog(1,[1/u, t/(t+u), t/mh2, 1])
-Hlog(1,[1/u, (s+t)/mh2, t/(t+u), 1])
-Hlog(1,[1/u, 2/(mh2-r), t/mh2, 1])
-Hlog(1,[1/u, 2/(mh2+r), t/mh2, 1])
-Hlog(1,[1/u, 1-1/t, 2/(mh2-r), 1])
-Hlog(1,[1/u, 1-1/t, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), 0, t/mh2, 1])
-Hlog(1,[2/(mh2-r), 1, t/(t+u), 1])
+2*Hlog(1,[2/(mh2-r), t/mh2, t/mh2, 1])
-Hlog(1,[2/(mh2-r), t/mh2, t/(t+u), 1])
-Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2-r), 1])
-Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, t/mh2, 1])
-Hlog(1,[2/(mh2-r), 1-1/t, 1, 1])
-Hlog(1,[2/(mh2-r), 1-1/t, t/mh2, 1])
-Hlog(1,[2/(mh2+r), 0, t/mh2, 1])
-Hlog(1,[2/(mh2+r), 1, t/(t+u), 1])
+2*Hlog(1,[2/(mh2+r), t/mh2, t/mh2, 1])
-Hlog(1,[2/(mh2+r), t/mh2, t/(t+u), 1])
-Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2-r), 1])
-Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2+r), 1])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, t/mh2, 1])
-Hlog(1,[2/(mh2+r), 1-1/t, 1, 1])
-Hlog(1,[2/(mh2+r), 1-1/t, t/mh2, 1])
-Hlog(1,[1-1/mh2, 2/(mh2-r), t/mh2, 1])
-Hlog(1,[1-1/mh2, 2/(mh2+r), t/mh2, 1])
-Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2-r), 1])
-Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2+r), 1])
-Hlog(1,[1-1/t, 1, t/mh2, 1])
-Hlog(1,[1-1/t, t/mh2, 1, 1])
-2*Hlog(1,[1-1/t, t/mh2, t/mh2, 1])
-Hlog(1,[1-1/t, t/(t+u), 2/(mh2-r), 1])
-Hlog(1,[1-1/t, t/(t+u), 2/(mh2+r), 1])
-Hlog(1,[1-1/t, 2/(mh2-r), t/(t+u), 1])
-Hlog(1,[1-1/t, 2/(mh2+r), t/(t+u), 1])
-Hlog(1,[1-1/u, 0, u/(t+u), 2/(mh2-r)])
-Hlog(1,[1-1/u, 0, u/(t+u), 2/(mh2+r)])
-Hlog(1,[1-1/u, 0, 2/(mh2-r), u/(t+u)])
-Hlog(1,[1-1/u, 0, 2/(mh2+r), u/(t+u)])
-Hlog(1,[1-1/u, 1, 0, (s+u)/mh2])
-Hlog(1,[1-1/u, 1/t, 0, (s+u)/mh2])
-Hlog(1,[1-1/u, u/mh2, 0, (s+u)/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), 0, u/(t+u)])
-Hlog(1,[1-1/u, 2/(mh2+r), 0, u/(t+u)])
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[0, 1/mh2, 1/t, 2/(mh2-r)])
+Hlog(1,[0, 1/mh2, 1/t, 2/(mh2+r)])
+Hlog(1,[0, 1/t, u/(t+u), 2/(mh2-r)])
+Hlog(1,[0, 1/t, u/(t+u), 2/(mh2+r)])
+Hlog(1,[0, 1/t, 2/(mh2-r), u/(t+u)])
+Hlog(1,[0, 1/t, 2/(mh2+r), u/(t+u)])
+Hlog(1,[0, 2/(mh2-r), 1, (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), 1, (s+u)/mh2])
+Hlog(1,[0, 1-1/mh2, 1, 1])
+Hlog(1,[0, 1-1/u, 1/t, 2/(mh2-r)])
+Hlog(1,[0, 1-1/u, 1/t, 2/(mh2+r)])
+Hlog(1,[1/u, 0, 0, 1])
+Hlog(1,[1/u, 0, t/mh2, 1])
+Hlog(1,[1/u, t/(t+u), 2/(mh2-r), 1])
+Hlog(1,[1/u, t/(t+u), 2/(mh2+r), 1])
+Hlog(1,[1/u, (s+t)/mh2, t/mh2, 1])
+Hlog(1,[1/u, 2/(mh2-r), t/(t+u), 1])
+Hlog(1,[1/u, 2/(mh2+r), t/(t+u), 1])
+Hlog(1,[1/u, 1-1/t, 1, 1])
+Hlog(1,[1/u, 1-1/t, t/mh2, 1])
+Hlog(1,[2/(mh2-r), 0, t/(t+u), 1])
+Hlog(1,[2/(mh2-r), 0, u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), t/mh2, 1, 1])
+Hlog(1,[2/(mh2-r), u/mh2, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, t/(t+u), 1])
+Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2-r), 1])
+Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), 0, t/(t+u), 1])
+Hlog(1,[2/(mh2+r), 0, u/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), t/mh2, 1, 1])
+Hlog(1,[2/(mh2+r), u/mh2, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, t/(t+u), 1])
+Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2-r), 1])
+Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2+r), 1])
+Hlog(1,[1-1/mh2, 0, 1, 1])
+Hlog(1,[1-1/mh2, 1, t/mh2, 1])
+Hlog(1,[1-1/mh2, 1-1/t, 1, 1])
+Hlog(1,[1-1/mh2, 1-1/t, t/mh2, 1])
+Hlog(1,[1-1/t, 1, t/(t+u), 1])
+Hlog(1,[1-1/t, t/mh2, t/(t+u), 1])
+Hlog(1,[1-1/t, t/mh2, 2/(mh2-r), 1])
+Hlog(1,[1-1/t, t/mh2, 2/(mh2+r), 1])
+Hlog(1,[1-1/t, t/(t+u), 1, 1])
+Hlog(1,[1-1/t, t/(t+u), t/mh2, 1])
+Hlog(1,[1-1/t, 2/(mh2-r), t/mh2, 1])
+Hlog(1,[1-1/t, 2/(mh2+r), t/mh2, 1])
+Hlog(1,[1-1/u, 0, 1/t, 2/(mh2-r)])
+Hlog(1,[1-1/u, 0, 1/t, 2/(mh2+r)])
+Hlog(1,[1-1/u, u/(t+u), 0, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2-r), 0, (s+u)/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 0, (s+u)/mh2])
)
+((1/s/u^2+11/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 0, 1/t])*ln(-u)
+1/4*Pi^2*ln(1-t)
+1/2*Hlog(1,[2/(mh2-r), 0, (s+u)/mh2])
+1/2*Hlog(1,[2/(mh2+r), 0, (s+u)/mh2])
-Hlog(1,[0, 0, 1-1/u, u/(t+u)])
-Hlog(1,[0, 1-1/u, 0, u/(t+u)])
-Hlog(1,[1-1/u, 0, 0, u/(t+u)])
+Hlog(1,[0, 1-1/t, 1])
+Hlog(1,[0, 0, 1/mh2, 1/t])
+Hlog(1,[0, 0, 1/t, u/(t+u)])
+Hlog(1,[0, 0, 1-1/u, 1/t])
+Hlog(1,[0, 1-1/u, 0, 1/t])
+Hlog(1,[2/(mh2-r), 0, 0, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 0, (s+u)/mh2])
+Hlog(1,[1-1/u, 0, 0, 1/t])
)
+((1/s/u^2+1/2/mh2/(s+u)/u)*r)*(
+Hlog(1,[1-1/(s+u), (s+u)/mh2])*ln(-t)
-Hlog(1,[1-1/(s+u), (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1-1/mh2, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[1/t, 1-1/(s+u), (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1, (s+u)/mh2])
+Hlog(1,[1-1/mh2, 1-1/(s+u), (s+u)/mh2])
)
+((1/s/u^2+3/2/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 1-1/(s+u)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 1])
+Hlog(1,[1/t, 1-1/(s+u), 1])
)
+((2/s/u^2+9/mh2/(s+u)/u)*r)*(
+2*Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2])*ln(1-u)
+1/2*ln(1-t)^2*ln(2-mh2+r)
-3/2*Hlog(1,[1-1/u, 2/(mh2+r)])
-2*Hlog(1,[1/u, 1/u, 1-1/(s+t), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 0, 1, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 0, 1, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), (s+t)/mh2])
)
+((2/s/u^2+17/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, 0, (s+u)/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 0, (s+u)/mh2])
)
+((2/s/u^2+19/mh2/(s+u)/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 0, u/(t+u)])
+Hlog(1,[2/(mh2+r), 0, 0, u/(t+u)])
)
+((3/s/u^2+22/mh2/(s+u)/u)*r)*(
+Hlog(1,[2/(mh2-r), 1, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 1, 2/(mh2-r)])
)
+((-1/2/s/u^2-6/mh2/(s+u)/u)*r)*(
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[0, 1/t, (s+u)/mh2])
)
+((-1/2/s/u^2+6/mh2/(s+u)/u)*r)*(
+Hlog(1,[1-1/u, 1-1/u, u/mh2])
)
+((-1/2/s/u^2+1/4/mh2/(s+u)/u)*r)*(
+ln(1-t)*ln(1-s-u)^2
)
+((-1/4/s/u^2+3/2/mh2/(s+u)/u)*r)*(
+ln(-u/t)^2*ln(1-t)
)
+((-1/12/s/u^2+7/12/mh2/(s+u)/u)*r)*(
+ln(2)*ln(1-mh2)^2
+6*Hlog(1,[0, 1-1/mh2])*ln(2)
)
+((1/2/s/u^2-1/mh2/(s+u)/u)*r)*(
+Hlog(1,[0, u/mh2])*ln(1-t)
+Hlog(1,[0, u/(t+u)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, u/mh2])*ln(1-t)
+Hlog(1,[1-1/u, u/mh2])*ln(1-t)
-Hlog(1,[0, 1-1/u])*ln(1-t)
-Hlog(1,[u/(t+u), u/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), u/mh2])*ln(1-t)
-Hlog(1,[2/(mh2+r), u/mh2])*ln(1-t)
+1/2*ln(1-t)*ln(1-u)^2
-Hlog(1,[1/t, 0, u/mh2])
-Hlog(1,[1/t, (s+u)/mh2, u/mh2])
-Hlog(1,[1/t, 1-1/u, 1])
-Hlog(1,[1/t, 1-1/u, u/mh2])
-Hlog(1,[1-1/u, u/(t+u), 1])
-Hlog(1,[1-1/u, u/(t+u), u/mh2])
+Hlog(1,[1/t, u/(t+u), 1])
+Hlog(1,[1/t, u/(t+u), u/mh2])
+Hlog(1,[1/t, 2/(mh2-r), u/mh2])
+Hlog(1,[1/t, 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, u/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, u/mh2])
)
+((1/2/s/u^2+1/mh2/(s+u)/u)*r)*(
+2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(1-t)
-ln(-t/(s+u))*ln(1-t)^2
-Hlog(1,[1/t, 2/(mh2-r), 1])
-2*Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), 1])
-2*Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2])
)
+((1/2/s/u^2+7/2/mh2/(s+u)/u)*r)*(
+ln(2)*ln(-u)*ln(2-mh2-r)^2
+ln(2)^2*ln(1-mh2)*ln(2-mh2-r)
+1/3*ln(1-mh2)*ln(2-mh2-r)^3
-1/3*ln(-u)*ln(2-mh2-r)^3
-ln(2)*ln(1-mh2)*ln(2-mh2-r)^2
-ln(2)^2*ln(-u)*ln(2-mh2-r)
+2*Hlog(1,[0, 1/mh2, 0, 1/t])
+4*Hlog(1,[1/t, 0, (s+u)/mh2, (s+u)/mh2])
+4*Hlog(1,[1/t, (s+u)/mh2, 0, (s+u)/mh2])
-2*Hlog(1,[1/u, 0, t/(t+u), 1])
-4*Hlog(1,[2/(mh2-r), (s+u)/mh2, 0, (s+u)/mh2])
-4*Hlog(1,[2/(mh2+r), (s+u)/mh2, 0, (s+u)/mh2])
)
+((1/6/s/u^2+5/2/mh2/(s+u)/u)*r)*(
+ln(1-t)^3
-3/2*ln(-t/(s+u))^2*ln(1-t)
)
+((3/2/s/u^2+5/mh2/(s+u)/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, u/mh2])
+Hlog(1,[2/(mh2+r), 0, u/mh2])
)
+((3/2/s/u^2+10/mh2/(s+u)/u)*r)*(
+Hlog(1,[u/(1+u), 0, 1])
)
+((-1/mh2/(s+u)/u-1/mh2/s/u-1/s/u^2)*r)*(
+Hlog(1,[t/(t+u), 2/(mh2-r)])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2-r)])*ln(-u)
-Hlog(1,[1-1/t, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, t/(t+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2-r)])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2-r)])
+Hlog(1,[1/u, 1-1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2-r)])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2-r)])
)
+((2/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2)*r)*(
+Hlog(1,[1-1/(s+u), 2/(mh2+r)])*ln(-t)
-Hlog(1,[1-1/(s+u), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[1/t, 1-1/(s+u), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2+r)])
)
+((3/mh2/(s+u)/u+1/mh2/s/u+1/s/u^2)*r)*(
+Hlog(1,[t/(t+u), 2/(mh2+r)])*ln(1-u)
+Hlog(1,[1-1/t, 2/(mh2+r)])*ln(-u)
-Hlog(1,[1-1/t, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, t/(t+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/t, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/t, 2/(mh2+r)])
-Hlog(1,[1-1/t, t/mh2, 2/(mh2+r)])
+2*Hlog(1,[1-1/u, 1, 2/(mh2-r)])
+Hlog(1,[1/u, 1-1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), t/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), t/mh2, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/t, 2/(mh2+r)])
+Hlog(1,[1-1/t, t/(t+u), 2/(mh2+r)])
+Hlog(1,[1-1/u, 1, 0, 2/(mh2+r)])
)
+((4/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2)*r)*(
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])
)
+((5/mh2/(s+u)/u+1/mh2/s/u+1/s/u^2)*r)*(
+Hlog(1,[1/u, (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2-r), (s+t)/mh2])*ln(-u)
-Hlog(1,[2/(mh2+r), (s+t)/mh2])*ln(-u)
)
+((5/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2)*r)*(
+Hlog(1,[(s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
)
+((11/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2)*r)*(
+Hlog(1,[(s+u)/mh2, 2/(mh2-r)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
)
+((12/mh2/(s+u)/u+1/mh2/s/u+1/s/u^2)*r)*(
+Zeta(3)*ln(1-mh2)
+Hlog(1,[1/mh2, 0, 0, 1])
)
+((-47701/6306/mh2/(s+u)/u-1/mh2/u/(t+u)-1/2*(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2))*r)*(
+Hlog(1,[2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 1/u])
)
+((-7/3/mh2/(s+u)/u-1/3/mh2/s/u-1/3/s/u^2)*r)*(
+3*Hlog(1,[0, 1-1/mh2])*ln(2-mh2+r)
-4*Hlog(1,[1/mh2, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(1-mh2)
+1/2*ln(1-mh2)^2*ln(2-mh2+r)
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2-r)])
-3*Hlog(1,[0, 1-1/u, 1, 2/(mh2-r)])
-3*Hlog(1,[0, 1-1/u, 1, 2/(mh2+r)])
-3*Hlog(1,[1-1/u, 0, 1, 2/(mh2-r)])
-3*Hlog(1,[1-1/u, 0, 1, 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2-r)])
)
+((-4/3/mh2/(s+u)/u-1/3/mh2/s/u-1/3/s/u^2)*r)*(
+2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2-r)])
+6*Hlog(1,[1-1/mh2, 1, 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2-r)])
-4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2-r)])
)
+((-24/s/u^2-199/3/mh2/(s+u)/u-92/3/mh2/s/u)*r)*(
+Hlog(1,[1/u, (s+t)/mh2, 1/u])*ln(1-u)
-Hlog(1,[1/u, 1/u, (s+t)/mh2, 1/u])
)
+((-16/s/u^2-199/3/mh2/(s+u)/u-20/3/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 0, 1-1/u])
)
+((-16/s/u^2-115/2/mh2/(s+u)/u-27/2/mh2/s/u)*r)*(
+Zeta(3)*ln(1-u)
)
+((-14/s/u^2-27/mh2/(s+u)/u-25/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1-1/u, 1-1/u])
)
+((-12/s/u^2-62/mh2/(s+u)/u+8/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1, 2/(mh2-r)])
)
+((-12/s/u^2-53/mh2/(s+u)/u+6/mh2/s/u)*r)*(
+2*Hlog(1,[1/t, (s+u)/mh2, 1/t])*ln(1-t)
-2*Hlog(1,[1/t, 1/t, (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, 1/t])
)
+((-9/s/u^2-805/18/mh2/(s+u)/u+85/18/mh2/s/u)*r)*(
+Zeta(3)*ln(2-mh2+r)
)
+((-8/s/u^2-37/mh2/(s+u)/u+4/mh2/s/u)*r)*(
+2*Hlog(1,[2/(mh2-r), 0, 1/t, 1/t])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 1/t])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 1/t])
+2*Hlog(1,[2/(mh2+r), 0, 1/t, 1/t])
-Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 1/t])
-Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 1/t])
)
+((-8/s/u^2-34/mh2/(s+u)/u+4/mh2/s/u)*r)*(
+Hlog(1,[1/t, 0, 1/t])*ln(1-t)
+2*Hlog(1,[1/t, 1/t, (s+u)/mh2])*ln(1-t)
-Hlog(1,[0, 2/(mh2-r), 1/t, 1/t])
-Hlog(1,[0, 2/(mh2+r), 1/t, 1/t])
-Hlog(1,[1/t, 1/t, 0, 1/t])
-2*Hlog(1,[1/t, 1/t, 1/t, (s+u)/mh2])
)
+((-8/s/u^2-30/mh2/(s+u)/u+4/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 1/t, 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, 1/t, (s+u)/mh2])
)
+((-8/s/u^2-27/mh2/(s+u)/u-4/mh2/s/u)*r)*(
+Hlog(1,[1/u, 0, 1/u])*ln(1-u)
-Hlog(1,[1/u, 1/u, 0, 1/u])
)
+((-8/s/u^2-149/6/mh2/(s+u)/u-49/6/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), (s+t)/mh2])
)
+((-8/s/u^2-85/3/mh2/(s+u)/u-20/3/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1/u, 1/u])
)
+((-7/s/u^2-118/3/mh2/(s+u)/u+1/3/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u, 1, 1])
)
+((-7/s/u^2-73/2/mh2/(s+u)/u+9/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1, 0, 2/(mh2-r)])
)
+((-6/s/u^2-30/mh2/(s+u)/u+4/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 1])
)
+((-6/s/u^2-23/mh2/(s+u)/u+5/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 1, 0, 1])
)
+((-6/s/u^2-13/mh2/(s+u)/u-7/mh2/s/u)*r)*(
+Hlog(1,[1-1/u, 1-1/u, 0, 1])
)
+((-6/s/u^2-121/6/mh2/(s+u)/u-29/6/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, 0, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, 0, 2/(mh2+r), (s+t)/mh2])
)
+((-6/s/u^2-61/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 2/(mh2-r), 1])
)
+((-6/s/u^2-55/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 1])*ln(1-mh2)
)
+((-5/s/u^2-32/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+Hlog(1,[1-1/u, 0, 1, 1])
)
+((-5/s/u^2-24/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 0, 1/t])
+Hlog(1,[0, 2/(mh2+r), 0, 1/t])
)
+((-5/s/u^2-23/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 0, 1/t])
+Hlog(1,[2/(mh2+r), 0, 0, 1/t])
)
+((-5/s/u^2-481/18/mh2/(s+u)/u+49/18/mh2/s/u)*r)*(
+Zeta(3)*ln(2-mh2-r)
)
+((-5/s/u^2-27/2/mh2/(s+u)/u-13/2/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 2/(mh2+r), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), (s+t)/mh2])
)
+((-5/s/u^2-17/6/mh2/(s+u)/u-79/6/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u, 0, 1-1/u])
)
+((-4/s/u^2-25/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+Hlog(1,[1-1/mh2, 1, 0, 2/(mh2+r)])
)
+((-4/s/u^2-21/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 1/t, 0, 1/t])
+Hlog(1,[2/(mh2+r), 1/t, 0, 1/t])
)
+((-4/s/u^2-13/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 1/u, 0, 1/u])
+Hlog(1,[2/(mh2+r), 1/u, 0, 1/u])
)
+((-4/s/u^2-175/12/mh2/(s+u)/u-11/12/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-u)^2
)
+((-4/s/u^2-73/6/mh2/(s+u)/u-17/6/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])*ln(1-u)
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), 0, 2/(mh2-r)])
-Hlog(1,[1/u, 2/(mh2+r), 0, 2/(mh2-r)])
)
+((-4/s/u^2-51/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 0, 1])
)
+((-4/s/u^2-44/3/mh2/(s+u)/u-4/3/mh2/s/u)*r)*(
+Hlog(1,[0, 1/u, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, 0, 1/u, 2/(mh2+r)])
)
+((-4/s/u^2-41/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[0, 1/t, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1/t, (s+u)/mh2, 2/(mh2+r)])
)
+((-4/s/u^2-37/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2+r), 1])*ln(1-mh2)
)
+((-4/s/u^2-37/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 1])
)
+((-4/s/u^2-33/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1/(s+t), u/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 1/(s+t), u/mh2])
+Hlog(1,[2/(mh2-r), 0, 1/(s+t), u/mh2])
+Hlog(1,[2/(mh2+r), 0, 1/(s+t), u/mh2])
)
+((-3/s/u^2-17/mh2/(s+u)/u+1/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 1/t, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), 1/t, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 1/t, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 1/t, 2/(mh2+r)])
)
+((-3/s/u^2-17/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 1])
)
+((-3/s/u^2-83/6/mh2/(s+u)/u-7/6/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u])*Hlog(1,[(s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1-1/u])*Hlog(1,[(s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[(s+t)/mh2, (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[0, 0, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[0, 0, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 2/(mh2+r)])
)
+((-3/s/u^2-37/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2+r), (s+u)/mh2])
+Hlog(1,[(s+u)/mh2, (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, 2/(mh2-r)])
-Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 0, 1, 1])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 2/(mh2+r)])
)
+((-3/s/u^2-33/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2+r), 1])*ln(-u)
-Hlog(1,[2/(mh2+r), 0, 1])*ln(1-mh2)
)
+((-2/s/u^2-21/mh2/(s+u)/u+11/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1-1/u, 1])
)
+((-2/s/u^2-17/mh2/(s+u)/u+3/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1, 2/(mh2+r)])
)
+((-2/s/u^2-8/mh2/(s+u)/u+1/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1/t])*ln(1-t)
+4*Hlog(1,[0, 1/t, 1/t])*ln(1-t)
-2*Hlog(1,[0, 1/t, 1/t, (s+u)/mh2])
+2*Hlog(1,[0, 2/(mh2-r), 1, 1])
-Hlog(1,[1/t, 0, 0, 1/t])
-4*Hlog(1,[1/t, 0, 1/t, 1/t])
+2*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1-1/t, 1, 0, 1])
)
+((-2/s/u^2-3/mh2/(s+u)/u-5/mh2/s/u)*r)*(
-Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[0, 1/u, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1/u, (s+t)/mh2, 2/(mh2+r)])
)
+((-2/s/u^2+2/mh2/(s+u)/u-9/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 0, 1/u])
+Hlog(1,[2/(mh2+r), 0, 0, 1/u])
)
+((-2/s/u^2+5/mh2/(s+u)/u-9/mh2/s/u)*r)*(
+Hlog(1,[1-1/u, 0, 0, 1-1/u])
)
+((-2/s/u^2+9/mh2/(s+u)/u-9/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u, 1-1/u, 1])
)
+((-2/s/u^2-43/3/mh2/(s+u)/u+10/3/mh2/s/u)*r)*(
+Hlog(1,[0, 1/u, 0, 1/u])
)
+((-2/s/u^2-27/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[1/mh2, 2/(mh2-r), 0, 1])
+Hlog(1,[1/mh2, 2/(mh2+r), 0, 1])
)
+((-2/s/u^2-25/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1/t, 2/(mh2-r), (s+u)/mh2])
+Hlog(1,[0, 1/t, 2/(mh2+r), (s+u)/mh2])
)
+((-2/s/u^2-22/3/mh2/(s+u)/u-5/3/mh2/s/u)*r)*(
-Hlog(1,[0, 0, 1/u, 2/(mh2-r)])
-Hlog(1,[0, 0, 1/u, 2/(mh2+r)])
+Hlog(1,[0, 0, 0, 1/u])
)
+((-2/s/u^2-21/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])*ln(1-u)
+4*Hlog(1,[1/u, 0, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, 0, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1/u, 0, 2/(mh2+r), 2/(mh2+r)])
-4*Hlog(1,[1/u, 1/u, 0, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1/u, 0, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1/u, 0, 2/(mh2+r)])
)
+((-2/s/u^2-11/3/mh2/(s+u)/u-10/3/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 1/u, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), 1/u, (s+t)/mh2])
)
+((-2/s/u^2-1/3/mh2/(s+u)/u-20/3/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 0, 1/u])
+Hlog(1,[0, 2/(mh2+r), 0, 1/u])
)
+((-2/s/u^2+26/3/mh2/(s+u)/u-26/3/mh2/s/u)*r)*(
+Hlog(1,[1-1/u, 0, 1-1/u, 1])
)
+((-2/s/u^2+1/(s+u)^2/u+1/(s+u)/u^2)*r)*(
+Hlog(1,[1-1/(s+u), 2/(mh2-r)])*ln(-t)
-Hlog(1,[1-1/(s+u), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1-1/(s+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[1/t, 1-1/(s+u), 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 1-1/(s+u), 2/(mh2-r)])
)
+((-1/s/u^2-5/mh2/(s+u)/u+1/mh2/s/u)*r)*(
+Hlog(1,[0, 0, u/mh2])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/mh2, 0, 0, u/mh2])
-Hlog(1,[1/t, 0, 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/t, 0, 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[2/(mh2-r), 0, 1/u, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 0, 1/u, 2/(mh2+r)])
+3*Hlog(1,[1-1/u, 1, 0, 2/(mh2-r)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 2/(mh2+r)])
)
+((-1/s/u^2+1/mh2/(s+u)/u+1/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 1/t, (s+u)/mh2])
+Hlog(1,[0, 2/(mh2+r), 1/t, (s+u)/mh2])
)
+((-1/s/u^2-53/6/mh2/(s+u)/u+23/6/mh2/s/u)*r)*(
+Hlog(1,[0, (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, 0, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, 2/(mh2-r)])
)
+((-1/s/u^2-41/6/mh2/(s+u)/u+23/6/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, 2/(mh2-r)])
)
+((-1/s/u^2-19/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1, 0, 2/(mh2+r)])
)
+((-1/s/u^2-19/4/mh2/(s+u)/u+1/4/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/(s+t)])*ln(2-mh2+r)^2
+ln(2)*ln(1-s-t)^2*ln(2-mh2+r)
+ln(-u)*ln(1-s-t)*ln(2-mh2+r)^2
+2*Hlog(1,[0, u/mh2])*Hlog(1,[0, 1-1/(s+t)])
-2*Hlog(1,[0, u/mh2])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[0, u/mh2])*ln(1-s-t)^2
-Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2-mh2+r)^2
-1/2*ln(1-s-t)^2*ln(2-mh2+r)^2
+2*Hlog(1,[0, u/mh2])*ln(-u)*ln(1-s-t)
-2*Hlog(1,[0, 1-1/(s+t)])*ln(2)*ln(2-mh2+r)
+2*Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2)*ln(2-mh2+r)
-2*ln(2)*ln(-u)*ln(1-s-t)*ln(2-mh2+r)
)
+((-1/s/u^2-15/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 1])*ln(-u)
-Hlog(1,[2/(mh2-r), 0, 1])*ln(1-mh2)
)
+((-1/s/u^2-13/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
-Hlog(1,[1-1/u, 1, 2/(mh2-r), 1])
-Hlog(1,[1-1/u, 1, 2/(mh2+r), 1])
+Hlog(1,[0, 1, 2/(mh2-r), 1])
+Hlog(1,[0, 1, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), 1])
)
+((-1/s/u^2-11/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u])*ln(-u)
-Hlog(1,[2/(mh2-r), 1/u])*ln(-u)
-Hlog(1,[2/(mh2+r), 1/u])*ln(-u)
)
+((-1/s/u^2-11/6/mh2/(s+u)/u-13/6/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
)
+((-1/s/u^2-9/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+2*ln(-u)*ln(-u/(s+t))*ln(1-u)
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 1])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 1])
)
+((-1/s/u^2-7/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), 0, u/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2])*ln(1-u)
+8*Hlog(1,[0, 1/u, 1/u])*ln(1-u)
-4*Hlog(1,[1/u, 0, (s+t)/mh2])*ln(1-u)
-Hlog(1,[2/(mh2-r), 0, 1])*ln(1-u)
-Hlog(1,[2/(mh2+r), 0, 1])*ln(1-u)
-Hlog(1,[1/mh2, 2/(mh2-r), 0, u/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 0, u/mh2])
-Hlog(1,[1/u, 0, 0, (s+t)/mh2])
-8*Hlog(1,[1/u, 0, 1/u, 1/u])
-Hlog(1,[1/u, 0, (s+t)/mh2, 1])
+4*Hlog(1,[1/u, 1/u, 0, (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2-r), 0, (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 0, (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 1/u, 0, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 1/u, 0, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, (s+t)/mh2])
-Hlog(1,[1-1/u, 2/(mh2-r), 0, 1])
-Hlog(1,[1-1/u, 2/(mh2+r), 0, 1])
+Hlog(1,[1/u, 2/(mh2-r), 0, 1])
+Hlog(1,[1/u, 2/(mh2+r), 0, 1])
+Hlog(1,[2/(mh2-r), 0, 0, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, 1])
+Hlog(1,[2/(mh2+r), 0, 0, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, 1])
+Hlog(1,[1-1/u, 2/(mh2-r), 0, u/mh2])
+Hlog(1,[1-1/u, 2/(mh2+r), 0, u/mh2])
)
+((-1/s/u^2-7/3/mh2/(s+u)/u-5/3/mh2/s/u)*r)*(
+2*Hlog(1,[0, 1/u, 0, 2/(mh2-r)])
+2*Hlog(1,[0, 1/u, 0, 2/(mh2+r)])
+16*Hlog(1,[0, 1/u, 1/u, 1/u])
-4*Hlog(1,[0, 1/u, 1/u, 2/(mh2-r)])
-4*Hlog(1,[0, 1/u, 1/u, 2/(mh2+r)])
-6*Hlog(1,[0, 1/u, (s+t)/mh2, 1/u])
-2*Hlog(1,[0, 1/u, 2/(mh2-r), 1/u])
-Hlog(1,[0, 1/u, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[0, 1/u, 2/(mh2-r), 2/(mh2+r)])
-2*Hlog(1,[0, 1/u, 2/(mh2+r), 1/u])
-Hlog(1,[0, 1/u, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[0, 1/u, 2/(mh2+r), 2/(mh2+r)])
-8*Hlog(1,[0, 2/(mh2-r), 1/u, 1/u])
+2*Hlog(1,[0, 2/(mh2-r), 1/u, 2/(mh2-r)])
+2*Hlog(1,[0, 2/(mh2-r), 1/u, 2/(mh2+r)])
+6*Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, 1/u])
-2*Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 1/u])
-2*Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 1/u])
-8*Hlog(1,[0, 2/(mh2+r), 1/u, 1/u])
+2*Hlog(1,[0, 2/(mh2+r), 1/u, 2/(mh2-r)])
+2*Hlog(1,[0, 2/(mh2+r), 1/u, 2/(mh2+r)])
+6*Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, 1/u])
-2*Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 1/u])
-2*Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 1/u])
+Hlog(1,[0, 1/u, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[0, 1/u, 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
)
+((-1/s/u^2-1/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2])*ln(1-t)
+1/2*Hlog(1,[0, 1-1/t])*ln(-t/(s+u))^2
-Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
)
+((-1/s/u^2-1/(s+u)^2/u-1/(s+u)/u^2)*r)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-t)
)
+((-1/s/u^2+1/(s+u)^2/u+1/(s+u)/u^2)*r)*(
+Hlog(1,[0, 2/(mh2+r)])*ln(1-t)
)
+((1/s/u^2-4/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+Hlog(1,[1-1/u, 1, 0, 1])
)
+((1/s/u^2+1/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 2/(mh2-r), 1/t])
+Hlog(1,[0, 0, 2/(mh2+r), 1/t])
)
+((1/s/u^2+6/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[0, 1-1/(s+t)])
+Hlog(1,[2/(mh2-r), 0, 1])*ln(-u)
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2+r)])*ln(-u)*ln(1-s-t)
-Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-1/2*Hlog(1,[0, 2/(mh2+r)])*ln(1-s-t)^2
-Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])*ln(-u)
-2*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 1])
)
+((1/s/u^2-7/6/mh2/(s+u)/u+13/6/mh2/s/u)*r)*(
-Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, (s+t)/mh2])
)
+((1/s/u^2+1/6/mh2/(s+u)/u+17/6/mh2/s/u)*r)*(
+Hlog(1,[0, (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-3/4*ln(-u/(s+t))^2*ln(1-u)^2
-Hlog(1,[1/u, 0, (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, 2/(mh2+r)])
)
+((1/s/u^2+1/6/mh2/(s+u)/u+41/6/mh2/s/u)*r)*(
+Hlog(1,[1-1/u, 0, 0, 1])
)
+((1/s/u^2+5/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+2*Hlog(1,[0, 1/t, 0, 1/t])
-Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, (s+u)/mh2])
)
+((1/s/u^2+5/6/mh2/(s+u)/u+13/6/mh2/s/u)*r)*(
+3*Hlog(1,[0, 1-1/u, 1-1/u])*ln(-u/(s+t))
+2*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
)
+((1/s/u^2+7/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+1/3*Pi^2*Hlog(1,[1/t, (s+u)/mh2])
-1/2*Hlog(1,[2/(mh2-r), (s+u)/mh2])*ln(1-t)^2
-1/2*Hlog(1,[2/(mh2+r), (s+u)/mh2])*ln(1-t)^2
+6*Hlog(1,[0, 1, 1-1/t])*ln(2)
-3*Hlog(1,[0, 1, 1-1/t])*ln(2-mh2-r)
-3*Hlog(1,[0, 1, 1-1/t])*ln(2-mh2+r)
+12*Hlog(1,[0, 1-1/t, 1])*ln(2)
-6*Hlog(1,[0, 1-1/t, 1])*ln(2-mh2-r)
-6*Hlog(1,[0, 1-1/t, 1])*ln(2-mh2+r)
+6*Hlog(1,[(s+u)/mh2, 1/t, (s+u)/mh2])*ln(1-t)
-6*Hlog(1,[1/t, (s+u)/mh2, 1/t, (s+u)/mh2])
+6*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
+6*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
)
+((1/s/u^2+7/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
-Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), 1])
-Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), 1])
+Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), 1])
+Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), 1])
+Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), 1])
)
+((1/s/u^2+9/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[0, (s+t)/mh2])*Hlog(1,[0, 1-1/u])
+Hlog(1,[2/(mh2-r), 1/t])*ln(1-t)^2
+Hlog(1,[2/(mh2+r), 1/t])*ln(1-t)^2
+Hlog(1,[2/(mh2+r), 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
+Hlog(1,[0, (s+t)/mh2, (s+t)/mh2])*ln(1-u)
+Hlog(1,[0, 1-1/mh2, 1-1/(s+t)])*ln(2-mh2+r)
+Hlog(1,[1/(s+t), 0, u/mh2])*ln(-u)
+Hlog(1,[1/(s+t), 2/(mh2-r), 2/(mh2-r)])*ln(-u)
+Hlog(1,[1/(s+t), 2/(mh2+r), 2/(mh2-r)])*ln(-u)
+Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[1-1/mh2, 0, 1-1/(s+t)])*ln(2-mh2+r)
+25/24*ln(1-t)^4
-1/6*Pi^2*Hlog(1,[0, 1-1/t])
+1/2*Pi^2*Hlog(1,[1/(s+t), 2/(mh2-r)])
+2/3*Pi^2*Hlog(1,[2/(mh2-r), 1/t])
+2/3*Pi^2*Hlog(1,[2/(mh2+r), 1/t])
-1/3*Pi^2*Hlog(1,[1-1/u, 2/(mh2-r)])
+3*Hlog(1,[0, 1-1/mh2])*Hlog(1,[1/(s+t), 2/(mh2-r)])
+6*Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2-r), 1/t])
+6*Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2+r), 1/t])
-12*Hlog(1,[0, 1-1/t])*ln(1-t)^2
-3*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[u/mh2, 2/(mh2-r)])
-Hlog(1,[0, 1-1/(s+t)])*Hlog(1,[2/(mh2+r), 2/(mh2-r)])
-1/2*Hlog(1,[1/(s+t), 2/(mh2-r)])*ln(-u)^2
+1/2*Hlog(1,[1/(s+t), 2/(mh2-r)])*ln(1-mh2)^2
+3/2*Hlog(1,[1/(s+t), 2/(mh2-r)])*ln(1-s-t)^2
-Hlog(1,[u/mh2, 2/(mh2-r)])*ln(1-s-t)^2
+1/2*Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(1-s-t)^2
+3*Hlog(1,[1/(s+t), 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-2*Hlog(1,[u/mh2, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-18*Hlog(1,[0, 0, 1-1/t])*ln(1-t)
-3*Hlog(1,[0, 0, 1-1/(s+t)])*ln(2)
+3*Hlog(1,[0, 0, 1-1/(s+t)])*ln(2-mh2+r)
+12*Hlog(1,[0, 1, 1-1/t])*ln(1-t)
-2*Hlog(1,[0, 1, 1-1/(s+t)])*ln(2)
+2*Hlog(1,[0, 1, 1-1/(s+t)])*ln(2-mh2+r)
+2*Hlog(1,[0, 1/t, (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[0, 1/t, 2/(mh2-r)])*ln(1-t)
+2*Hlog(1,[0, 1/t, 2/(mh2+r)])*ln(1-t)
+2*Hlog(1,[0, u/mh2, 2/(mh2-r)])*ln(1-mh2)
+2*Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
+2*Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
+2*Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
+2*Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[0, 1-1/mh2, 1-1/(s+t)])*ln(2)
-18*Hlog(1,[0, 1-1/t, 1-1/t])*ln(1-t)
-6*Hlog(1,[0, 1-1/(s+t), 1])*ln(2)
+6*Hlog(1,[0, 1-1/(s+t), 1])*ln(2-mh2+r)
+2*Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(2)
-2*Hlog(1,[0, 1-1/(s+t), 1-1/(s+t)])*ln(2-mh2+r)
-4*Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r)])*ln(1-mh2)
+8*Hlog(1,[1/t, 0, 2/(mh2-r)])*ln(1-t)
+8*Hlog(1,[1/t, 0, 2/(mh2+r)])*ln(1-t)
-16*Hlog(1,[1/t, 1/t, 2/(mh2-r)])*ln(1-t)
-16*Hlog(1,[1/t, 1/t, 2/(mh2+r)])*ln(1-t)
-8*Hlog(1,[1/t, 2/(mh2-r), 1/t])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-8*Hlog(1,[1/t, 2/(mh2+r), 1/t])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/(s+t), 0, u/mh2])*ln(1-mh2)
+3*Hlog(1,[1/(s+t), 1/(s+t), 2/(mh2-r)])*ln(-u)
-3*Hlog(1,[1/(s+t), 1/(s+t), 2/(mh2-r)])*ln(1-mh2)
-2*Hlog(1,[1/(s+t), u/mh2, 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[1/(s+t), u/mh2, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/(s+t), 2/(mh2-r), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/(s+t), 2/(mh2+r), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[(s+t)/mh2, 0, 1])*ln(1-u)
-24*Hlog(1,[(s+u)/mh2, 1/t, 1/t])*ln(1-t)
-3*Hlog(1,[(s+u)/mh2, 2/(mh2-r), (s+u)/mh2])*ln(1-t)
-3*Hlog(1,[(s+u)/mh2, 2/(mh2+r), (s+u)/mh2])*ln(1-t)
-Hlog(1,[2/(mh2-r), 0, u/mh2])*ln(-u)
-4*Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])*ln(1-t)
-8*Hlog(1,[2/(mh2-r), 1/t, 1/t])*ln(1-t)
+2*Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r)])*ln(1-t)
+2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r)])*ln(-u)
-2*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r)])*ln(1-mh2)
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 0, u/mh2])*ln(-u)
-4*Hlog(1,[2/(mh2+r), 0, 2/(mh2-r)])*ln(1-t)
-4*Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])*ln(1-t)
-8*Hlog(1,[2/(mh2+r), 1/t, 1/t])*ln(1-t)
+2*Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2])*ln(1-t)
+2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r)])*ln(1-t)
+2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r)])*ln(-u)
-2*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r)])*ln(1-mh2)
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t])*ln(1-t)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
-Hlog(1,[1-1/mh2, 0, 1-1/(s+t)])*ln(2)
+2*Hlog(1,[1-1/mh2, 1, 1-1/(s+t)])*ln(2)
-2*Hlog(1,[1-1/mh2, 1, 1-1/(s+t)])*ln(2-mh2+r)
-3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t)])*ln(2)
+3*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t)])*ln(2-mh2+r)
+2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1])*ln(2)
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1])*ln(2-mh2+r)
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t)])*ln(2)
+2*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t)])*ln(2-mh2+r)
+12*Hlog(1,[1-1/t, 0, 1])*ln(2)
-6*Hlog(1,[1-1/t, 0, 1])*ln(2-mh2-r)
-6*Hlog(1,[1-1/t, 0, 1])*ln(2-mh2+r)
-12*Hlog(1,[1-1/t, 0, 1-1/t])*ln(2)
-6*Hlog(1,[1-1/t, 0, 1-1/t])*ln(1-t)
+6*Hlog(1,[1-1/t, 0, 1-1/t])*ln(2-mh2-r)
+6*Hlog(1,[1-1/t, 0, 1-1/t])*ln(2-mh2+r)
-1/6*ln(2)*ln(1-s-t)^3
+1/3*ln(2)^3*ln(1-t)
-12*Zeta(3)*ln(1-t)
-1/6*ln(1-t)*ln(2-mh2-r)^3
+1/6*ln(1-s-t)^3*ln(2-mh2+r)
-1/6*ln(1-t)*ln(2-mh2+r)^3
-1/3*Pi^2*ln(2)*ln(1-t)
-1/6*Pi^2*ln(2)*ln(1-s-t)
+1/6*Pi^2*ln(1-t)*ln(2-mh2-r)
+1/6*Pi^2*ln(1-t)*ln(2-mh2+r)
+1/6*Pi^2*ln(1-s-t)*ln(2-mh2+r)
-4*Hlog(1,[0, 1-1/(s+t)])*ln(2)*ln(-u)
+4*Hlog(1,[0, 1-1/(s+t)])*ln(-u)*ln(2-mh2+r)
-3*Hlog(1,[1/(s+t), 2/(mh2-r)])*ln(-u)*ln(1-s-t)
+2*Hlog(1,[u/mh2, 2/(mh2-r)])*ln(-u)*ln(1-s-t)
-Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(-u)*ln(1-s-t)
+1/2*ln(2)*ln(-u)*ln(1-s-t)^2
-1/2*ln(2)*ln(-u)^2*ln(1-s-t)
+1/2*ln(2)*ln(1-t)*ln(2-mh2-r)^2
+1/2*ln(2)*ln(1-t)*ln(2-mh2+r)^2
-1/2*ln(2)^2*ln(1-t)*ln(2-mh2-r)
-1/2*ln(2)^2*ln(1-t)*ln(2-mh2+r)
-1/2*ln(-u)*ln(1-s-t)^2*ln(2-mh2+r)
+1/2*ln(-u)^2*ln(1-s-t)*ln(2-mh2+r)
-7*Hlog(1,[0, 0, 0, 1-1/t])
+12*Hlog(1,[0, 0, 1, 1-1/t])
-18*Hlog(1,[0, 0, 1-1/t, 1-1/t])
+3*Hlog(1,[0, 1, 0, 1-1/t])
-3*Hlog(1,[0, 1, 1, 1-1/t])
+9*Hlog(1,[0, 1, 1-1/t, 1-1/t])
-2*Hlog(1,[0, 1/t, 0, 2/(mh2-r)])
-2*Hlog(1,[0, 1/t, 0, 2/(mh2+r)])
+4*Hlog(1,[0, 1/t, 1/t, 2/(mh2-r)])
+4*Hlog(1,[0, 1/t, 1/t, 2/(mh2+r)])
+2*Hlog(1,[0, 1/t, 2/(mh2-r), 1/t])
+2*Hlog(1,[0, 1/t, 2/(mh2+r), 1/t])
+2*Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 1/t])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 1/t])
-Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
+2*Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 1/t])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
+2*Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 1/t])
-Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
-9*Hlog(1,[0, 1-1/t, 0, 1-1/t])
+3*Hlog(1,[0, 1-1/t, 1, 1-1/t])
-6*Hlog(1,[0, 1-1/t, 1-1/t, 1])
-9*Hlog(1,[0, 1-1/t, 1-1/t, 1-1/t])
-2*Hlog(1,[1/mh2, 0, u/mh2, 2/(mh2-r)])
+4*Hlog(1,[1/mh2, 1/mh2, 1/(s+t), 2/(mh2-r)])
+3*Hlog(1,[1/mh2, 1/(s+t), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 1/(s+t), u/mh2, 2/(mh2-r)])
-Hlog(1,[1/mh2, 2/(mh2-r), 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[1/mh2, 2/(mh2-r), u/mh2, 2/(mh2-r)])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[1/mh2, 2/(mh2+r), u/mh2, 2/(mh2-r)])
-2*Hlog(1,[1/t, 0, 1/t, (s+u)/mh2])
-2*Hlog(1,[1/t, 0, 1/t, 2/(mh2-r)])
-2*Hlog(1,[1/t, 0, 1/t, 2/(mh2+r)])
-2*Hlog(1,[1/t, 0, 2/(mh2-r), 2/(mh2-r)])
-2*Hlog(1,[1/t, 0, 2/(mh2-r), 2/(mh2+r)])
-2*Hlog(1,[1/t, 0, 2/(mh2+r), 2/(mh2-r)])
-2*Hlog(1,[1/t, 0, 2/(mh2+r), 2/(mh2+r)])
-8*Hlog(1,[1/t, 1/t, 0, 2/(mh2-r)])
-8*Hlog(1,[1/t, 1/t, 0, 2/(mh2+r)])
+16*Hlog(1,[1/t, 1/t, 1/t, 2/(mh2-r)])
+16*Hlog(1,[1/t, 1/t, 1/t, 2/(mh2+r)])
+8*Hlog(1,[1/t, 1/t, 2/(mh2-r), 1/t])
+4*Hlog(1,[1/t, 1/t, 2/(mh2-r), 2/(mh2-r)])
+4*Hlog(1,[1/t, 1/t, 2/(mh2-r), 2/(mh2+r)])
+8*Hlog(1,[1/t, 1/t, 2/(mh2+r), 1/t])
+4*Hlog(1,[1/t, 1/t, 2/(mh2+r), 2/(mh2-r)])
+4*Hlog(1,[1/t, 1/t, 2/(mh2+r), 2/(mh2+r)])
+24*Hlog(1,[1/t, (s+u)/mh2, 1/t, 1/t])
+3*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), (s+u)/mh2])
+3*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), (s+u)/mh2])
+4*Hlog(1,[1/t, 2/(mh2-r), 0, 2/(mh2-r)])
+4*Hlog(1,[1/t, 2/(mh2-r), 0, 2/(mh2+r)])
+8*Hlog(1,[1/t, 2/(mh2-r), 1/t, 1/t])
-2*Hlog(1,[1/t, 2/(mh2-r), 1/t, (s+u)/mh2])
-2*Hlog(1,[1/t, 2/(mh2-r), 1/t, 2/(mh2-r)])
-2*Hlog(1,[1/t, 2/(mh2-r), 1/t, 2/(mh2+r)])
+2*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), 1/t])
+2*Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), 1/t])
+4*Hlog(1,[1/t, 2/(mh2+r), 0, 2/(mh2-r)])
+4*Hlog(1,[1/t, 2/(mh2+r), 0, 2/(mh2+r)])
+8*Hlog(1,[1/t, 2/(mh2+r), 1/t, 1/t])
-2*Hlog(1,[1/t, 2/(mh2+r), 1/t, (s+u)/mh2])
-2*Hlog(1,[1/t, 2/(mh2+r), 1/t, 2/(mh2-r)])
-2*Hlog(1,[1/t, 2/(mh2+r), 1/t, 2/(mh2+r)])
+2*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), 1/t])
+2*Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), 1/t])
-Hlog(1,[2/(mh2-r), 0, 0, u/mh2])
-Hlog(1,[2/(mh2-r), 0, 1, u/mh2])
-Hlog(1,[2/(mh2-r), 1, 0, u/mh2])
+2*Hlog(1,[2/(mh2-r), 1, u/mh2, 2/(mh2-r)])
-6*Hlog(1,[2/(mh2-r), 1, 1-1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 1/(s+t), 2/(mh2-r)])
+32*Hlog(1,[2/(mh2-r), 1/t, 1/t, 1/t])
-4*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), 1/t])
+2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), (s+u)/mh2])
-4*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), 1/t])
+2*Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2-r), 1/(s+t), 0, u/mh2])
-3*Hlog(1,[2/(mh2-r), 1/(s+t), 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1/(s+t), u/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/(s+t), 2/(mh2+r), 2/(mh2-r)])
+4*Hlog(1,[2/(mh2-r), u/mh2, 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2-r), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), u/mh2, 2/(mh2+r), 2/(mh2-r)])
-6*Hlog(1,[2/(mh2-r), u/mh2, 1-1/u, 2/(mh2-r)])
-24*Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, 1/t])
-3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), (s+u)/mh2])
-3*Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), (s+u)/mh2])
-4*Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 1/t])
+8*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, 1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), u/mh2, 2/(mh2-r)])
-6*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 1/t])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/t])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/t])
+2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/u, 2/(mh2-r)])
-4*Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 1/t])
+8*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, 1/t])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), u/mh2, 2/(mh2-r)])
-6*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 1/t])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/t])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/t])
+2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1/(s+t), 2/(mh2-r)])
-4*Hlog(1,[2/(mh2-r), 1-1/u, u/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2-r), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 2/(mh2+r), 2/(mh2-r)])
+8*Hlog(1,[2/(mh2-r), 1-1/u, 1-1/u, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 0, u/mh2])
-Hlog(1,[2/(mh2+r), 0, 1, u/mh2])
-Hlog(1,[2/(mh2+r), 1, 0, u/mh2])
+2*Hlog(1,[2/(mh2+r), 1, u/mh2, 2/(mh2-r)])
-6*Hlog(1,[2/(mh2+r), 1, 1-1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 1/(s+t), 2/(mh2-r)])
+32*Hlog(1,[2/(mh2+r), 1/t, 1/t, 1/t])
-4*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), 1/t])
+2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), (s+u)/mh2])
-4*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), 1/t])
+2*Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[2/(mh2+r), 1/(s+t), 0, u/mh2])
-3*Hlog(1,[2/(mh2+r), 1/(s+t), 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1/(s+t), u/mh2, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/(s+t), 2/(mh2+r), 2/(mh2-r)])
+4*Hlog(1,[2/(mh2+r), u/mh2, 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2-r), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), u/mh2, 2/(mh2+r), 2/(mh2-r)])
-6*Hlog(1,[2/(mh2+r), u/mh2, 1-1/u, 2/(mh2-r)])
-24*Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, 1/t])
-3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), (s+u)/mh2])
-3*Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), (s+u)/mh2])
-4*Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 1/t])
+8*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, 1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), u/mh2, 2/(mh2-r)])
-6*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 1/t])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/t])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/t])
+2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/u, 2/(mh2-r)])
-4*Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 1/t])
+8*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, 1/t])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), u/mh2, 2/(mh2-r)])
-6*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 1/t])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/t])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/t])
+2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1/(s+t), 2/(mh2-r)])
-4*Hlog(1,[2/(mh2+r), 1-1/u, u/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2-r), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 2/(mh2+r), 2/(mh2-r)])
+8*Hlog(1,[2/(mh2+r), 1-1/u, 1-1/u, 2/(mh2-r)])
-6*Hlog(1,[1-1/t, 0, 0, 1-1/t])
-6*Hlog(1,[1-1/t, 0, 1-1/t, 1])
-6*Hlog(1,[1-1/t, 1-1/t, 0, 1])
-2*Hlog(1,[1-1/u, 1, u/mh2, 2/(mh2-r)])
+6*Hlog(1,[1-1/u, 1, 1-1/u, 2/(mh2-r)])
+3*Hlog(1,[1-1/u, 1/(s+t), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[1-1/u, 1/(s+t), u/mh2, 2/(mh2-r)])
-4*Hlog(1,[1-1/u, u/mh2, 1/(s+t), 2/(mh2-r)])
+2*Hlog(1,[1-1/u, u/mh2, 2/(mh2-r), 2/(mh2-r)])
+2*Hlog(1,[1-1/u, u/mh2, 2/(mh2+r), 2/(mh2-r)])
+6*Hlog(1,[1-1/u, u/mh2, 1-1/u, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[1-1/u, 2/(mh2-r), u/mh2, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 2/(mh2-r), 1-1/u, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 1/(s+t), 2/(mh2-r)])
-2*Hlog(1,[1-1/u, 2/(mh2+r), u/mh2, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
+2*Hlog(1,[1-1/u, 2/(mh2+r), 1-1/u, 2/(mh2-r)])
+4*Hlog(1,[1-1/u, 1-1/u, 1/(s+t), 2/(mh2-r)])
+8*Hlog(1,[1-1/u, 1-1/u, u/mh2, 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2-r), 2/(mh2-r)])
-4*Hlog(1,[1-1/u, 1-1/u, 2/(mh2+r), 2/(mh2-r)])
-16*Hlog(1,[1-1/u, 1-1/u, 1-1/u, 2/(mh2-r)])
+Hlog(1,[0, 1/t, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 1/t, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 1/t, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[0, 1/t, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1/mh2, 1/(s+t), 0, u/mh2])
+Hlog(1,[1/mh2, 1/(s+t), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/mh2, 1/(s+t), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, u/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, u/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, u/mh2])
+Hlog(1,[1-1/u, 1, 0, u/mh2])
+Hlog(1,[1-1/u, 1/(s+t), 0, u/mh2])
+Hlog(1,[1-1/u, 1/(s+t), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1-1/u, 1/(s+t), 2/(mh2+r), 2/(mh2-r)])
)
+((1/s/u^2+11/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2])*ln(1-t)
+Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
+Hlog(1,[1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])*ln(-u)
+Hlog(1,[1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])*ln(-u)
+1/2*Pi^2*Hlog(1,[1-1/(s+t), 2/(mh2+r)])
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[1-1/(s+t), 2/(mh2+r)])
+1/2*Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(1-t)^2
+1/2*Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(1-t)^2
-1/2*Hlog(1,[1-1/(s+t), 2/(mh2+r)])*ln(-u)^2
+1/2*Hlog(1,[1-1/(s+t), 2/(mh2+r)])*ln(1-u)^2
-2*Hlog(1,[0, 1, 2/(mh2-r)])*ln(-u)
+4*Hlog(1,[0, 1, 2/(mh2+r)])*ln(1-u)
-3*Hlog(1,[0, 1, 1-1/t])*ln(-t/(s+u))
+4*Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2])*ln(1-t)
+4*Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2])*ln(1-t)
-4*Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
-4*Hlog(1,[(s+t)/mh2, 1, 2/(mh2+r)])*ln(1-u)
+4*Hlog(1,[(s+t)/mh2, 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
+2*Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])*ln(-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])*ln(-u)
-2*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r)])*ln(-u)
+2*Hlog(1,[2/(mh2+r), 1, 2/(mh2-r)])*ln(1-mh2)
+2*Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])*ln(-u)
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])*ln(-u)
-4*Hlog(1,[1-1/(s+t), 1, 2/(mh2+r)])*ln(-u)
+4*Hlog(1,[1-1/(s+t), 1, 2/(mh2+r)])*ln(1-u)
-2*Hlog(1,[1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])*ln(-u)
+2*Hlog(1,[1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])*ln(1-u)
+3*Hlog(1,[1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])*ln(-u)
-3*Hlog(1,[1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])*ln(1-u)
+1/3*ln(2)*ln(1-t)^3
+1/2*ln(2)^2*ln(1-t)^2
-1/6*ln(1-t)^3*ln(2-mh2-r)
+1/4*ln(1-t)^2*ln(2-mh2-r)^2
-1/6*ln(1-t)^3*ln(2-mh2+r)
+1/4*ln(1-t)^2*ln(2-mh2+r)^2
+1/3*Pi^2*ln(1-mh2)*ln(2-mh2+r)
-1/3*Pi^2*ln(-u)*ln(2-mh2+r)
-1/2*ln(2)*ln(1-t)^2*ln(2-mh2-r)
-1/2*ln(2)*ln(1-t)^2*ln(2-mh2+r)
+2*Hlog(1,[0, 2/(mh2+r), 1, 1])
-Hlog(1,[0, 1-1/t, 1, 1])
+2*Hlog(1,[1/mh2, 0, 1, 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 2/(mh2-r), 1, 2/(mh2-r)])
-2*Hlog(1,[1/mh2, 2/(mh2+r), 1, 2/(mh2-r)])
-4*Hlog(1,[1/t, 1/t, 2/(mh2-r), (s+u)/mh2])
-4*Hlog(1,[1/t, 1/t, 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2-r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2-r), 2/(mh2+r), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), 2/(mh2-r), (s+u)/mh2])
-Hlog(1,[1/t, 2/(mh2+r), 2/(mh2+r), (s+u)/mh2])
-4*Hlog(1,[1/u, 0, 1, 2/(mh2+r)])
+4*Hlog(1,[1/u, 1/u, 1-1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[1/u, (s+t)/mh2, 1, 2/(mh2+r)])
-4*Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[1/u, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[1/u, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[1/u, 1-1/(s+t), 1, 2/(mh2+r)])
-2*Hlog(1,[1/u, 1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])
+3*Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1, (s+t)/mh2, 2/(mh2+r)])
+4*Hlog(1,[2/(mh2-r), 1, 1-1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), u/mh2, 1, 1])
-Hlog(1,[2/(mh2-r), u/mh2, u/mh2, 1])
-4*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1, 2/(mh2+r)])
+4*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1-1/u, 1, 1])
+4*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1, (s+t)/mh2, 2/(mh2+r)])
+4*Hlog(1,[2/(mh2+r), 1, 1-1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), u/mh2, 1, 1])
-Hlog(1,[2/(mh2+r), u/mh2, u/mh2, 1])
-4*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1, 2/(mh2+r)])
+4*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1-1/u, 1, 1])
+4*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])
-3*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])
-2*Hlog(1,[1-1/mh2, 1, (s+t)/mh2, 2/(mh2+r)])
-4*Hlog(1,[1-1/mh2, 1, 1-1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[1-1/mh2, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t), 2/(mh2+r)])
+2*Hlog(1,[1-1/mh2, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t), 2/(mh2+r)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t), 2/(mh2+r)])
-4*Hlog(1,[1-1/mh2, 1-1/(s+t), 1, 2/(mh2+r)])
-2*Hlog(1,[1-1/mh2, 1-1/(s+t), (s+t)/mh2, 2/(mh2+r)])
+3*Hlog(1,[1-1/mh2, 1-1/(s+t), 1-1/(s+t), 2/(mh2+r)])
+Hlog(1,[0, 0, 1/t, 2/(mh2-r)])
+Hlog(1,[0, 0, 1/t, 2/(mh2+r)])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/u, 1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, 1])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, 1])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 1-1/(s+t), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[1-1/u, u/mh2, 1, 1])
+Hlog(1,[1-1/u, u/mh2, u/mh2, 1])
+Hlog(1,[1-1/u, 2/(mh2-r), 1, 1])
+Hlog(1,[1-1/u, 2/(mh2+r), 1, 1])
)
+((1/s/u^2+13/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+1/3*Pi^2*ln(2)*ln(-u)
-1/3*Pi^2*ln(2)*ln(1-mh2)
-Hlog(1,[0, 0, 0, 1/t])
-Hlog(1,[1/u, 0, (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, 1])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, 1])
-Hlog(1,[1-1/u, u/mh2, 0, 1])
+Hlog(1,[1/u, (s+t)/mh2, 0, 1])
+Hlog(1,[2/(mh2-r), 0, u/mh2, 1])
+Hlog(1,[2/(mh2-r), 0, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), u/mh2, 0, 1])
+Hlog(1,[2/(mh2+r), 0, u/mh2, 1])
+Hlog(1,[2/(mh2+r), 0, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), u/mh2, 0, 1])
)
+((1/s/u^2+17/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
-Hlog(1,[0, 1/mh2, 2/(mh2-r), 1])
-Hlog(1,[0, 1/mh2, 2/(mh2+r), 1])
+Hlog(1,[0, 1/mh2, 0, 1])
)
+((1/s/u^2+17/6/mh2/(s+u)/u+13/6/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r), 2/(mh2+r)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 2/(mh2+r), 2/(mh2+r)])*ln(1-u)
+4*Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])*ln(1-u)
-4*Hlog(1,[1/u, 1/u, (s+t)/mh2, 2/(mh2+r)])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r), 2/(mh2+r)])
+2*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, 2/(mh2+r)])
+2*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 2/(mh2+r)])
)
+((1/s/u^2+23/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[1/u, 0, 1, 1])
)
+((1/s/u^2+25/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
-Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, (s+u)/mh2])
-Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[0, 1/t, (s+u)/mh2, (s+u)/mh2])
)
+((1/s/u^2+65/18/mh2/(s+u)/u+7/18/mh2/s/u)*r)*(
+1/3*Pi^2*Hlog(1,[1/u, 2/(mh2-r)])
+1/3*Pi^2*Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+1/3*Pi^2*Hlog(1,[2/(mh2+r), 2/(mh2-r)])
+6*Hlog(1,[0, 1-1/u])*Hlog(1,[1/u, 2/(mh2-r)])
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2+r), 2/(mh2-r)])
+3/2*Hlog(1,[0, 1-1/u])*ln(2-mh2+r)^2
+5*Hlog(1,[1/u, 2/(mh2-r)])*ln(1-u)^2
+1/2*Hlog(1,[2/(mh2+r), 2/(mh2-r)])*ln(1-u)^2
-3*Hlog(1,[0, 1, 1-1/u])*ln(2-mh2+r)
-6*Hlog(1,[0, 1-1/u, 1])*ln(2-mh2+r)
+9*Hlog(1,[0, 1-1/u, 1-1/u])*ln(2-mh2+r)
-16*Hlog(1,[1/u, 1/u, 2/(mh2-r)])*ln(1-u)
-4*Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r)])*ln(1-u)
-4*Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
+6*Hlog(1,[(s+t)/mh2, 1/u, 2/(mh2-r)])*ln(1-u)
+2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
+2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])*ln(1-u)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
-6*Hlog(1,[1-1/u, 0, 1])*ln(2-mh2+r)
+6*Hlog(1,[1-1/u, 0, 1-1/u])*ln(2-mh2+r)
-1/6*ln(1-u)^3*ln(2-mh2+r)
+1/4*ln(1-u)^2*ln(2-mh2+r)^2
-1/6*ln(1-u)*ln(2-mh2+r)^3
+1/6*Pi^2*ln(1-u)*ln(2-mh2+r)
-3*Hlog(1,[0, 1-1/u])*ln(2)*ln(2-mh2+r)
-1/2*ln(2)*ln(1-u)^2*ln(2-mh2+r)
+1/2*ln(2)*ln(1-u)*ln(2-mh2+r)^2
-1/2*ln(2)^2*ln(1-u)*ln(2-mh2+r)
+16*Hlog(1,[1/u, 1/u, 1/u, 2/(mh2-r)])
+4*Hlog(1,[1/u, 1/u, 2/(mh2-r), 2/(mh2-r)])
+4*Hlog(1,[1/u, 1/u, 2/(mh2+r), 2/(mh2-r)])
-6*Hlog(1,[1/u, (s+t)/mh2, 1/u, 2/(mh2-r)])
-2*Hlog(1,[1/u, 2/(mh2-r), 1/u, 2/(mh2-r)])
-2*Hlog(1,[1/u, 2/(mh2+r), 1/u, 2/(mh2-r)])
-8*Hlog(1,[2/(mh2-r), 1/u, 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r), 2/(mh2-r)])
+6*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u, 2/(mh2-r)])
-8*Hlog(1,[2/(mh2+r), 1/u, 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r), 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r), 2/(mh2-r)])
+6*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u, 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
)
+((1/s/u^2+95/12/mh2/(s+u)/u-41/12/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2+r)])*ln(1-u)^2
)
+((2/s/u^2+3/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, (s+u)/mh2])
)
+((2/s/u^2+10/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[0, 0, 2/(mh2+r)])*ln(1-t)
+3*Hlog(1,[0, 1, 1, 2/(mh2-r)])
-Hlog(1,[1/t, 0, 0, 2/(mh2-r)])
-Hlog(1,[1/t, 0, 0, 2/(mh2+r)])
-4*Hlog(1,[2/(mh2-r), 1/t, 1/t, 2/(mh2-r)])
-4*Hlog(1,[2/(mh2-r), 1/t, 1/t, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/t, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/t, 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/t, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/t, 2/(mh2+r)])
+3*Hlog(1,[2/(mh2+r), 1, 1, 2/(mh2-r)])
-4*Hlog(1,[2/(mh2+r), 1/t, 1/t, 2/(mh2-r)])
-4*Hlog(1,[2/(mh2+r), 1/t, 1/t, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/t, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/t, 2/(mh2+r), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/t, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/t, 2/(mh2+r)])
-3*Hlog(1,[1-1/u, 1, 1, 2/(mh2-r)])
)
+((2/s/u^2+12/mh2/(s+u)/u+1/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 1])*ln(1-u)
+Hlog(1,[0, 2/(mh2+r), 1])*ln(1-u)
-Hlog(1,[1-1/mh2, 1-1/(s+t)])
-Hlog(1,[1/u, 0, 2/(mh2-r), 1])
-Hlog(1,[1/u, 0, 2/(mh2+r), 1])
)
+((2/s/u^2+17/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/t, 1])*ln(-t/(s+u))
+Hlog(1,[1-1/t, 0, 1])*ln(-t/(s+u))
)
+((2/s/u^2-11/2/mh2/(s+u)/u-11/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 0, 1])
)
+((2/s/u^2+15/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])*ln(1-u)
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
+4*Hlog(1,[1/u, 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, 0, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1/u, 0, 2/(mh2+r), 2/(mh2-r)])
-4*Hlog(1,[1/u, 1/u, 0, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1/u, 0, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1/u, 0, 2/(mh2-r)])
)
+((2/s/u^2+19/3/mh2/(s+u)/u+5/3/mh2/s/u)*r)*(
-Hlog(1,[0, 0, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[0, 0, 2/(mh2+r), (s+t)/mh2])
-Hlog(1,[0, 1/u, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[0, 0, 1/u, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
)
+((2/s/u^2+25/3/mh2/(s+u)/u+2/3/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2+r)])
)
+((2/s/u^2+31/2/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+Hlog(1,[1-1/mh2, 2/(mh2-r), 0, 1])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 0, 1])
)
+((2/s/u^2+35/6/mh2/(s+u)/u+13/6/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2])*ln(1-u)
+1/3*Pi^2*Hlog(1,[1/u, (s+t)/mh2])
+6*Hlog(1,[0, 1-1/u])*Hlog(1,[1/u, (s+t)/mh2])
-3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2-r), (s+t)/mh2])
-3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2+r), (s+t)/mh2])
+5*Hlog(1,[1/u, (s+t)/mh2])*ln(1-u)^2
-1/2*Hlog(1,[2/(mh2-r), (s+t)/mh2])*ln(1-u)^2
-1/2*Hlog(1,[2/(mh2+r), (s+t)/mh2])*ln(1-u)^2
-3*Hlog(1,[0, 1, 1-1/u])*ln(-u/(s+t))
+2*Hlog(1,[0, 2/(mh2-r), 1/u])*ln(1-u)
+2*Hlog(1,[0, 2/(mh2+r), 1/u])*ln(1-u)
-16*Hlog(1,[1/u, 1/u, (s+t)/mh2])*ln(1-u)
+4*Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2])*ln(1-u)
+4*Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2])*ln(1-u)
+2*Hlog(1,[2/(mh2-r), 0, 1/u])*ln(1-u)
+2*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2])*ln(1-u)
+2*Hlog(1,[2/(mh2+r), 0, 1/u])*ln(1-u)
+2*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2])*ln(1-u)
-2*Hlog(1,[1/u, 0, 2/(mh2-r), 1/u])
-2*Hlog(1,[1/u, 0, 2/(mh2+r), 1/u])
+16*Hlog(1,[1/u, 1/u, 1/u, (s+t)/mh2])
-4*Hlog(1,[1/u, 1/u, 2/(mh2-r), (s+t)/mh2])
-4*Hlog(1,[1/u, 1/u, 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[1/u, 2/(mh2-r), 0, 1/u])
-2*Hlog(1,[1/u, 2/(mh2-r), 1/u, (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[1/u, 2/(mh2+r), 0, 1/u])
-2*Hlog(1,[1/u, 2/(mh2+r), 1/u, (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
-8*Hlog(1,[2/(mh2-r), 0, 1/u, 1/u])
-8*Hlog(1,[2/(mh2-r), 1/u, 1/u, (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r), (s+t)/mh2])
+2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 1/u])
-2*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 1/u])
-2*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u, (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
-8*Hlog(1,[2/(mh2+r), 0, 1/u, 1/u])
-8*Hlog(1,[2/(mh2+r), 1/u, 1/u, (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r), (s+t)/mh2])
+2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 1/u])
-2*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 1/u])
-2*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
)
+((2/s/u^2+37/3/mh2/(s+u)/u-13/3/mh2/s/u)*r)*(
+Hlog(1,[0, 1/u, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, 0, 1/u, 2/(mh2-r)])
)
+((2/s/u^2+47/6/mh2/(s+u)/u+7/6/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r), 2/(mh2-r)])
)
+((2/s/u^2+49/9/mh2/(s+u)/u+23/9/mh2/s/u)*r)*(
+1/3*Pi^2*Hlog(1,[2/(mh2-r), 1/u])
+1/3*Pi^2*Hlog(1,[2/(mh2+r), 1/u])
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[(s+t)/mh2, 1/u])
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2-r), 1/u])
+3*Hlog(1,[0, 1-1/u])*Hlog(1,[2/(mh2+r), 1/u])
+3/4*Hlog(1,[0, 1-1/u])*ln(2)^2
-6*Hlog(1,[0, 1-1/u])*ln(1-u)^2
+1/2*Hlog(1,[2/(mh2-r), 1/u])*ln(1-u)^2
+1/2*Hlog(1,[2/(mh2+r), 1/u])*ln(1-u)^2
-9*Hlog(1,[0, 0, 1-1/u])*ln(1-u)
+3/2*Hlog(1,[0, 1, 1-1/u])*ln(2)
+6*Hlog(1,[0, 1, 1-1/u])*ln(1-u)
+3*Hlog(1,[0, 1-1/u, 1])*ln(2)
-9/2*Hlog(1,[0, 1-1/u, 1-1/u])*ln(2)
-9*Hlog(1,[0, 1-1/u, 1-1/u])*ln(1-u)
-4*Hlog(1,[1/u, 2/(mh2-r), 1/u])*ln(1-u)
-4*Hlog(1,[1/u, 2/(mh2+r), 1/u])*ln(1-u)
-12*Hlog(1,[(s+t)/mh2, 1/u, 1/u])*ln(1-u)
-4*Hlog(1,[2/(mh2-r), 1/u, 1/u])*ln(1-u)
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u])*ln(1-u)
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u])*ln(1-u)
-4*Hlog(1,[2/(mh2+r), 1/u, 1/u])*ln(1-u)
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u])*ln(1-u)
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u])*ln(1-u)
+3*Hlog(1,[1-1/u, 0, 1])*ln(2)
-3*Hlog(1,[1-1/u, 0, 1-1/u])*ln(2)
-3*Hlog(1,[1-1/u, 0, 1-1/u])*ln(1-u)
+1/12*ln(2)*ln(1-u)^3
+1/8*ln(2)^2*ln(1-u)^2
+1/12*ln(2)^3*ln(1-u)
-1/12*Pi^2*ln(2)*ln(1-u)
-3/2*Hlog(1,[0, 1, 1, 1-1/u])
+9/2*Hlog(1,[0, 1, 1-1/u, 1-1/u])
-9/2*Hlog(1,[0, 1-1/u, 1-1/u, 1-1/u])
+4*Hlog(1,[1/u, 1/u, 2/(mh2-r), 1/u])
+4*Hlog(1,[1/u, 1/u, 2/(mh2+r), 1/u])
+12*Hlog(1,[1/u, (s+t)/mh2, 1/u, 1/u])
+4*Hlog(1,[1/u, 2/(mh2-r), 1/u, 1/u])
+4*Hlog(1,[1/u, 2/(mh2+r), 1/u, 1/u])
+16*Hlog(1,[2/(mh2-r), 1/u, 1/u, 1/u])
-6*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, 1/u])
-2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2-r), 1/u])
-2*Hlog(1,[2/(mh2-r), 1/u, 2/(mh2+r), 1/u])
-12*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, 1/u])
+4*Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u, 1/u])
-3*Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 1/u])
+4*Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u, 1/u])
-3*Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 1/u])
+16*Hlog(1,[2/(mh2+r), 1/u, 1/u, 1/u])
-6*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, 1/u])
-2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2-r), 1/u])
-2*Hlog(1,[2/(mh2+r), 1/u, 2/(mh2+r), 1/u])
-12*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, 1/u])
+4*Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u, 1/u])
-3*Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 1/u])
+4*Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u, 1/u])
-3*Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 1/u])
+Hlog(1,[1/u, 2/(mh2-r), 2/(mh2-r), 1/u])
+Hlog(1,[1/u, 2/(mh2-r), 2/(mh2+r), 1/u])
+Hlog(1,[1/u, 2/(mh2+r), 2/(mh2-r), 1/u])
+Hlog(1,[1/u, 2/(mh2+r), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 2/(mh2+r), 1/u])
)
+((2/s/u^2+50/3/mh2/(s+u)/u-17/3/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1/u])*ln(1-u)
-Hlog(1,[1/u, 0, 0, 1/u])
)
+((2/s/u^2+59/6/mh2/(s+u)/u+13/6/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 2/(mh2+r), 2/(mh2+r)])
)
+((3/s/u^2+14/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1/t, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1/t, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1/t, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1/t, 0, 2/(mh2+r)])
)
+((3/s/u^2+17/2/mh2/(s+u)/u+7/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u, 1, 1-1/u])
)
+((3/s/u^2+19/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/t, 1-1/t])*ln(-t/(s+u))
)
+((3/s/u^2+25/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 1-1/t])*Hlog(1,[2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[0, 1-1/t])*ln(2)^2
+1/2*Hlog(1,[0, 1-1/t])*ln(2-mh2-r)^2
+1/2*Hlog(1,[0, 1-1/t])*ln(2-mh2+r)^2
-6*Hlog(1,[0, 1-1/t, 1-1/t])*ln(2)
+3*Hlog(1,[0, 1-1/t, 1-1/t])*ln(2-mh2-r)
+3*Hlog(1,[0, 1-1/t, 1-1/t])*ln(2-mh2+r)
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
-Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[0, 1-1/t])*ln(2)*ln(2-mh2-r)
-Hlog(1,[0, 1-1/t])*ln(2)*ln(2-mh2+r)
+2*Hlog(1,[0, 1/t, (s+u)/mh2, 1/t])
-2*Hlog(1,[0, 2/(mh2-r), (s+u)/mh2, 1/t])
-2*Hlog(1,[0, 2/(mh2+r), (s+u)/mh2, 1/t])
+Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
)
+((3/s/u^2+25/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1-1/(s+t)])
)
+((3/s/u^2+29/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+Hlog(1,[(s+u)/mh2, 2/(mh2-r), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 2/(mh2-r), 2/(mh2+r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 2/(mh2+r), 2/(mh2-r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 2/(mh2+r), 2/(mh2+r)])*ln(1-t)
+2*Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, (s+u)/mh2])
-Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, 2/(mh2-r)])
-Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, 2/(mh2+r)])
-3/2*Hlog(1,[(s+u)/mh2, 2/(mh2-r)])*ln(1-t)^2
-3/2*Hlog(1,[(s+u)/mh2, 2/(mh2+r)])*ln(1-t)^2
+4*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r)])*ln(1-t)
+4*Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r)])*ln(1-t)
-4*Hlog(1,[1/t, 1/t, (s+u)/mh2, 2/(mh2-r)])
-4*Hlog(1,[1/t, 1/t, (s+u)/mh2, 2/(mh2+r)])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), 2/(mh2+r)])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+u)/mh2, 2/(mh2+r)])
)
+((3/s/u^2+47/6/mh2/(s+u)/u+25/6/mh2/s/u)*r)*(
+Hlog(1,[0, 1, 0, 1-1/u])
)
+((3/s/u^2+53/6/mh2/(s+u)/u+43/6/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[1/u, 0, 0, 2/(mh2-r)])
)
+((3/s/u^2+67/6/mh2/(s+u)/u+11/6/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 0, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 0, 2/(mh2+r)])
)
+((3/s/u^2+71/6/mh2/(s+u)/u+7/6/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r), 2/(mh2-r)])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 2/(mh2+r), 2/(mh2-r)])*ln(1-u)
+4*Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])*ln(1-u)
-4*Hlog(1,[1/u, 1/u, (s+t)/mh2, 2/(mh2-r)])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r), 2/(mh2-r)])
+2*Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2, 2/(mh2-r)])
+2*Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2, 2/(mh2-r)])
)
+((4/s/u^2+4/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2])*ln(1-t)
-Hlog(1,[1/t, 1/t, (s+u)/mh2, (s+u)/mh2])
)
+((4/s/u^2+8/mh2/(s+u)/u+11/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u, 0, 1])
)
+((4/s/u^2+17/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 1/u, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 1/u, 2/(mh2-r)])
)
+((4/s/u^2+19/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+Hlog(1,[0, 1/(s+t), 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[1/(s+t), 0, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/(s+t), 0, 2/(mh2-r)])*ln(-u)
-Hlog(1,[1/mh2, 0, 1/(s+t), 2/(mh2-r)])
-Hlog(1,[1/mh2, 1/(s+t), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), u/mh2, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), u/mh2, 0, 2/(mh2-r)])
-Hlog(1,[1-1/u, 1/(s+t), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, 1/(s+t), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1/(s+t), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 1/(s+t), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1/(s+t), 0, 2/(mh2-r)])
+Hlog(1,[1-1/u, u/mh2, 0, 2/(mh2-r)])
)
+((4/s/u^2+19/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 1/t])*ln(1-t)
+Hlog(1,[0, 2/(mh2+r), 1/t])*ln(1-t)
+Hlog(1,[2/(mh2-r), 0, 1/t])*ln(1-t)
+Hlog(1,[2/(mh2+r), 0, 1/t])*ln(1-t)
-Hlog(1,[0, 1, 2/(mh2-r), 2/(mh2-r)])
-4*Hlog(1,[0, 1/t, 1/t, 1/t])
-Hlog(1,[1/t, 0, 2/(mh2-r), 1/t])
-Hlog(1,[1/t, 0, 2/(mh2+r), 1/t])
-Hlog(1,[1/t, 2/(mh2-r), 0, 1/t])
-Hlog(1,[1/t, 2/(mh2+r), 0, 1/t])
-Hlog(1,[2/(mh2-r), 1, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2-r), 1-1/u, 1, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1, 2/(mh2-r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1, 2/(mh2+r), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1, 2/(mh2-r)])
-2*Hlog(1,[2/(mh2+r), 1-1/u, 1, 2/(mh2-r)])
-Hlog(1,[1-1/u, u/mh2, 1, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2-r), 1, 2/(mh2-r)])
-Hlog(1,[1-1/u, 2/(mh2+r), 1, 2/(mh2-r)])
+4*Hlog(1,[1-1/u, 1-1/u, 1, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), u/mh2, 1, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), u/mh2, 1, 2/(mh2-r)])
+Hlog(1,[1-1/t, 0, 0, 1])
+Hlog(1,[1-1/u, 1, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[1-1/u, 1, 2/(mh2+r), 2/(mh2-r)])
)
+((4/s/u^2+13/3/mh2/(s+u)/u+26/3/mh2/s/u)*r)*(
+Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, 1/u, (s+t)/mh2, (s+t)/mh2])
)
+((4/s/u^2+25/3/mh2/(s+u)/u+20/3/mh2/s/u)*r)*(
+Hlog(1,[0, 1/u, 1/u, (s+t)/mh2])
)
+((4/s/u^2+29/2/mh2/(s+u)/u-9/2/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 2/(mh2+r), 1])
)
+((4/s/u^2+35/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r), 1])
)
+((4/s/u^2+38/3/mh2/(s+u)/u+7/3/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2+r)])
)
+((4/s/u^2+39/2/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+Hlog(1,[0, 1/t])*ln(1-t)^2
)
+((4/s/u^2+41/3/mh2/(s+u)/u+10/3/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 2/(mh2-r), 1/u])
+Hlog(1,[0, 0, 2/(mh2+r), 1/u])
)
+((4/s/u^2+43/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 1])
)
+((4/s/u^2+63/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2+r), 1, 0, 2/(mh2+r)])
)
+((4/s/u^2+77/6/mh2/(s+u)/u+19/6/mh2/s/u)*r)*(
+Hlog(1,[0, 1/u])*ln(1-u)^2
+2*Hlog(1,[0, 1/u, (s+t)/mh2])*ln(1-u)
-2*Hlog(1,[1/u, 0, 1/u, (s+t)/mh2])
)
+((4/s/u^2+79/6/mh2/(s+u)/u+17/6/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2+r)])
)
+((5/s/u^2+22/mh2/(s+u)/u-2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2+r), 0, 1/t, (s+u)/mh2])
)
+((5/s/u^2+24/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[0, 1-1/(s+t)])
+Hlog(1,[0, 2/(mh2-r)])*ln(-u)*ln(1-s-t)
-Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(s+t)])
-1/2*Hlog(1,[0, 2/(mh2-r)])*ln(1-s-t)^2
)
+((5/s/u^2+29/mh2/(s+u)/u-1/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 1, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 1, 2/(mh2-r)])
)
+((5/s/u^2+39/2/mh2/(s+u)/u-5/2/mh2/s/u)*r)*(
+Hlog(1,[1/t, (s+u)/mh2])*ln(1-t)^2
)
+((5/s/u^2+43/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[1/mh2, 0, 2/(mh2-r), 1])
+Hlog(1,[1/mh2, 0, 2/(mh2+r), 1])
)
+((5/s/u^2+49/2/mh2/(s+u)/u-5/2/mh2/s/u)*r)*(
+Hlog(1,[1/t, 2/(mh2-r)])*ln(1-t)^2
+Hlog(1,[1/t, 2/(mh2+r)])*ln(1-t)^2
)
+((6/s/u^2+23/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, 2/(mh2-r)])
+Hlog(1,[0, 1-1/t])*Hlog(1,[1/t, 2/(mh2+r)])
)
+((6/s/u^2+26/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/t])*Hlog(1,[(s+u)/mh2, 1/t])
+Hlog(1,[(s+u)/mh2, 2/(mh2-r), 1/t])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 2/(mh2+r), 1/t])*ln(1-t)
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t])*ln(1-t)
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2-r), 1/t])
-Hlog(1,[1/t, (s+u)/mh2, 2/(mh2+r), 1/t])
-Hlog(1,[1/t, 2/(mh2-r), (s+u)/mh2, 1/t])
-Hlog(1,[1/t, 2/(mh2+r), (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 2/(mh2+r), 1/t])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2-r), 1/t])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 2/(mh2+r), 1/t])
)
+((6/s/u^2+28/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+Hlog(1,[(s+u)/mh2, (s+u)/mh2, 1/t])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, (s+u)/mh2, 1/t])
+Hlog(1,[0, 0, 1-1/t, 1])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, (s+u)/mh2, 1/t])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, (s+u)/mh2, 1/t])
)
+((6/s/u^2+31/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+Hlog(1,[(s+u)/mh2, 1/t, 2/(mh2-r)])*ln(1-t)
+Hlog(1,[(s+u)/mh2, 1/t, 2/(mh2+r)])*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2, 1/t, 2/(mh2-r)])
-Hlog(1,[1/t, (s+u)/mh2, 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 1/t, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), (s+u)/mh2, 1/t, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 1/t, (s+u)/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), (s+u)/mh2, 1/t, 2/(mh2+r)])
)
+((6/s/u^2+31/2/mh2/(s+u)/u+27/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 0, 2/(mh2-r)])
)
+((6/s/u^2+46/3/mh2/(s+u)/u+23/3/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, (s+t)/mh2, 1/u])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2, 1/u])
)
+((6/s/u^2+49/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), u/mh2])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2+r), u/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 2/(mh2-r), u/mh2])
-Hlog(1,[1/mh2, 0, 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), u/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), u/mh2])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), u/mh2])
)
+((6/s/u^2+52/3/mh2/(s+u)/u+23/3/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r), 1/u])*ln(1-u)
+Hlog(1,[(s+t)/mh2, 2/(mh2+r), 1/u])*ln(1-u)
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u])*ln(1-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2-r), 1/u])
-Hlog(1,[1/u, (s+t)/mh2, 2/(mh2+r), 1/u])
-Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2, 1/u])
-Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 2/(mh2+r), 1/u])
)
+((6/s/u^2+71/2/mh2/(s+u)/u-5/2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 1, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 1, 2/(mh2+r)])
)
+((6/s/u^2+157/6/mh2/(s+u)/u+5/6/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[0, 1-1/u])
)
+((7/s/u^2+65/2/mh2/(s+u)/u-7/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/t, 0, 1])
)
+((8/s/u^2+21/mh2/(s+u)/u+11/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 1/u])
)
+((8/s/u^2+89/3/mh2/(s+u)/u+13/3/mh2/s/u)*r)*(
+Hlog(1,[1-1/u, 0, 1])*ln(-u/(s+t))
)
+((8/s/u^2+92/3/mh2/(s+u)/u+13/3/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u, 1])*ln(-u/(s+t))
)
+((8/s/u^2+173/6/mh2/(s+u)/u+43/6/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2+r), 0, 2/(mh2+r)])
)
+((8/s/u^2+187/6/mh2/(s+u)/u+5/6/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 0, 2/(mh2-r)])
)
+((9/s/u^2+25/mh2/(s+u)/u+23/2/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 1/u])*ln(1-u)^2
)
+((9/s/u^2+40/mh2/(s+u)/u-9/2/mh2/s/u)*r)*(
+Hlog(1,[(s+u)/mh2, 1/t])*ln(1-t)^2
)
+((9/s/u^2+49/mh2/(s+u)/u-3/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 1, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1, 0, 2/(mh2-r)])
)
+((9/s/u^2+215/6/mh2/(s+u)/u+25/6/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 2/(mh2+r)])*ln(1-u)
-Hlog(1,[1/u, 0, 0, 2/(mh2+r)])
)
+((10/s/u^2+91/3/mh2/(s+u)/u+29/3/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 0, 1/u, (s+t)/mh2])
)
+((10/s/u^2+117/2/mh2/(s+u)/u-9/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 1, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 1, 2/(mh2+r)])
)
+((10/s/u^2+121/3/mh2/(s+u)/u+14/3/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 0, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 0, 2/(mh2-r)])
)
+((10/s/u^2+275/6/mh2/(s+u)/u-11/6/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 2/(mh2-r), 2/(mh2-r)])
)
+((10/s/u^2+341/6/mh2/(s+u)/u-41/6/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 0, 2/(mh2-r)])
+Hlog(1,[0, 0, 0, 2/(mh2+r)])
)
+((11/s/u^2+91/2/mh2/(s+u)/u+17/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2+r), 0, 0, 2/(mh2-r)])
)
+((12/s/u^2+32/mh2/(s+u)/u+16/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1, 1-1/u])
)
+((12/s/u^2+34/mh2/(s+u)/u+13/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 1/u, (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u, (s+t)/mh2])
)
+((12/s/u^2+281/6/mh2/(s+u)/u+31/6/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r), 0, 2/(mh2-r)])
)
+((14/s/u^2+103/2/mh2/(s+u)/u+19/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2+r), 0, 0, 2/(mh2+r)])
)
+((14/s/u^2+643/9/mh2/(s+u)/u-67/9/mh2/s/u)*r)*(
+Zeta(3)*ln(2)
)
+((15/s/u^2+50/mh2/(s+u)/u+13/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1-1/u])*ln(-u/(s+t))
)
+((16/s/u^2+171/2/mh2/(s+u)/u-15/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 1, 0, 2/(mh2-r)])
)
+((17/s/u^2+145/2/mh2/(s+u)/u+11/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 0, 2/(mh2+r)])
)
+((-17/6/s/u^2-317/36/mh2/(s+u)/u-91/36/mh2/s/u)*r)*(
+ln(-u/(s+t))*ln(1-u)^3
)
+((-13/12/s/u^2-109/24/mh2/(s+u)/u+13/24/mh2/s/u)*r)*(
+Pi^2*ln(1-t)^2
)
+((-13/12/s/u^2-35/12/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+Pi^2*ln(1-u)^2
)
+((-9/2/s/u^2-67/4/mh2/(s+u)/u-7/4/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2-r)])*ln(1-u)^2
)
+((-7/2/s/u^2-16/mh2/(s+u)/u+2/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-t)^2
+Hlog(1,[0, 2/(mh2+r)])*ln(1-t)^2
)
+((-7/6/s/u^2-59/12/mh2/(s+u)/u+7/12/mh2/s/u)*r)*(
+ln(-t/(s+u))*ln(1-t)^3
)
+((-7/12/s/u^2-29/12/mh2/(s+u)/u+1/4/mh2/s/u)*r)*(
+ln(1-u)*ln(1-s-t)^2
)
+((-5/2/s/u^2-49/4/mh2/(s+u)/u+1/4/mh2/s/u)*r)*(
+Hlog(1,[0, (s+t)/mh2])*ln(1-u)^2
)
+((-5/2/s/u^2-27/2/mh2/(s+u)/u+3/2/mh2/s/u)*r)*(
-Hlog(1,[2/(mh2-r), (s+t)/mh2, 1])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, 1])
+Hlog(1,[1/u, (s+t)/mh2, 1])
)
+((-5/2/s/u^2-17/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[0, (s+t)/mh2])*ln(1-u)
)
+((-3/2/s/u^2-29/4/mh2/(s+u)/u+1/4/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/(s+t)])*ln(2)^2
+ln(2)^2*ln(-u)*ln(1-s-t)
-Hlog(1,[1-1/mh2, 1-1/(s+t)])*ln(2)^2
-1/2*ln(2)^2*ln(1-s-t)^2
)
+((-3/4/s/u^2+1/8/mh2/(s+u)/u+3/8/mh2/s/u)*r)*(
+ln(-t/(s+u))^2*ln(1-t)^2
)
+((-2/3/s/u^2-35/6/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+Hlog(1,[1-1/mh2, 1-1/mh2, 1-1/(s+t)])
)
+((-1/2/s/u^2-13/6/mh2/(s+u)/u-1/3/mh2/s/u)*r)*(
+6*Hlog(1,[0, 1, 2/(mh2+r)])
+6*Hlog(1,[2/(mh2-r), 1, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 2/(mh2+r)])
-6*Hlog(1,[1-1/mh2, 1, 2/(mh2+r)])
+4*Hlog(1,[1-1/mh2, 1-1/mh2, 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(mh2+r)])
)
+((-1/2/s/u^2+5/4/mh2/(s+u)/u-15/4/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 2/(mh2+r)])*ln(1-u)^2
)
+((-1/2/s/u^2+13/12/mh2/(s+u)/u-13/12/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u])*ln(-u/(s+t))^2
)
+((-1/3/s/u^2-257/108/mh2/(s+u)/u+59/108/mh2/s/u)*r)*(
+Pi^2*ln(2)^2
)
+((-1/3/s/u^2-17/18/mh2/(s+u)/u-5/9/mh2/s/u)*r)*(
+Pi^2*Hlog(1,[0, 1/u])
)
+((-1/3/s/u^2-2/3/mh2/(s+u)/u+1/6/mh2/s/u)*r)*(
+Pi^2*Hlog(1,[0, 1/t])
+Pi^2*Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Pi^2*Hlog(1,[2/(mh2+r), (s+u)/mh2])
)
+((-1/4/s/u^2-169/108/mh2/(s+u)/u+17/54/mh2/s/u)*r)*(
+Pi^2*ln(2-mh2-r)^2
-2*Pi^2*ln(2)*ln(2-mh2-r)
)
+((-1/6/s/u^2-11/6/mh2/(s+u)/u+1/2/mh2/s/u)*r)*(
+Hlog(1,[0, u/(1+u)])*ln(1-s-t)
+Hlog(1,[0, u/(1-s-t)])*ln(1-mh2)
+ln(1-u)^2*ln(1-s-t)
+4/3*ln((-1+mh2)/u)^3
+1/6*Pi^2*ln((-1+mh2)/u)
+3*Hlog(1,[0, 1-1/mh2])*ln((-1+mh2)/u)
-4*Hlog(1,[0, 1-1/u])*ln(1-s-t)
-Hlog(1,[1/u, 1-1/(s+t)])*ln(-u)
-2*Hlog(1,[1/u, 1-1/(s+t)])*ln(1-u)
-Hlog(1,[u/(1+u), 1-1/u])*ln(1-s-t)
+3*Hlog(1,[(s+t)/mh2, 1-1/(s+t)])*ln(1-u)
+3*Hlog(1,[-u/(s+t), u/(1-s-t)])*ln(1-mh2)
-2*Hlog(1,[1-1/u, u/(1+u)])*ln(1-s-t)
+1/2*ln(-u)^2*ln(1-s-t)
-4*ln((-1+mh2)/u)^2*ln(1-mh2)
+5/2*ln((-1+mh2)/u)*ln(1-mh2)^2
-Hlog(1,[0, 0, u/(1-s-t)])
-4*Hlog(1,[0, u/(1-s-t), u/(1-s-t)])
+3*Hlog(1,[0, -u/(s+t), u/(1-s-t)])
+2*Hlog(1,[1/u, 1/u, 1-1/(s+t)])
-3*Hlog(1,[1/u, (s+t)/mh2, 1-1/(s+t)])
+2*Hlog(1,[1/u, 1-1/(s+t), 1-1/(s+t)])
-Hlog(1,[u/(1-s-t), 0, u/(1-s-t)])
-3*Hlog(1,[u/(1-s-t), -u/(s+t), u/(1-s-t)])
+3*Hlog(1,[2/(mh2-r), 1, 1-1/(s+t)])
-Hlog(1,[2/(mh2-r), 1/u, 1-1/(s+t)])
+3*Hlog(1,[2/(mh2-r), (s+t)/mh2, 1-1/(s+t)])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1-1/(s+t)])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1-1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 1-1/mh2, 1-1/(s+t)])
-2*Hlog(1,[2/(mh2-r), 1-1/(s+t), 1-1/(s+t)])
+3*Hlog(1,[2/(mh2+r), 1, 1-1/(s+t)])
-Hlog(1,[2/(mh2+r), 1/u, 1-1/(s+t)])
+3*Hlog(1,[2/(mh2+r), (s+t)/mh2, 1-1/(s+t)])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1-1/(s+t)])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1-1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 1-1/mh2, 1-1/(s+t)])
-2*Hlog(1,[2/(mh2+r), 1-1/(s+t), 1-1/(s+t)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 1-1/(s+t)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 1-1/(s+t)])
)
+((-1/6/s/u^2+5/9/mh2/(s+u)/u-13/18/mh2/s/u)*r)*(
+Pi^2*Hlog(1,[2/(mh2-r), (s+t)/mh2])
+Pi^2*Hlog(1,[2/(mh2+r), (s+t)/mh2])
)
+((-1/6/s/u^2+10/9/mh2/(s+u)/u-4/9/mh2/s/u)*r)*(
+ln(-u/(s+t))^3*ln(1-u)
)
+((-1/6/s/u^2+11/12/mh2/(s+u)/u+1/12/mh2/s/u)*r)*(
+ln(-t/(s+u))^3*ln(1-t)
)
+((-1/12/s/u^2-205/432/mh2/(s+u)/u+61/432/mh2/s/u)*r)*(
+ln(2-mh2+r)^4
-4*ln(2)*ln(2-mh2+r)^3
+6*ln(2)^2*ln(2-mh2+r)^2
-4*ln(2)^3*ln(2-mh2+r)
)
+((-1/12/s/u^2-31/54/mh2/(s+u)/u+13/54/mh2/s/u)*r)*(
+ln(2)^4
)
+((-1/12/s/u^2-22/27/mh2/(s+u)/u+25/108/mh2/s/u)*r)*(
+Pi^2*ln(2-mh2+r)^2
-2*Pi^2*ln(2)*ln(2-mh2+r)
)
+((1/2/s/u^2+5/2/mh2/(s+u)/u+1/3/mh2/s/u)*r)*(
+ln(2)^3
-ln(2-mh2-r)^3
-Pi^2*ln(2-mh2-r)
+3*ln(2)*ln(2-mh2-r)^2
-3*ln(2)^2*ln(2-mh2-r)
+12*Hlog(1,[0, 0, 2/(mh2+r)])
+6*Hlog(1,[0, 2/(mh2+r), 1])
)
+((1/2/s/u^2+7/6/mh2/(s+u)/u+1/3/mh2/s/u)*r)*(
+3*Hlog(1,[0, 1-1/mh2])*ln(2-mh2-r)
-4*Hlog(1,[1/mh2, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(mh2+r)])*ln(1-mh2)
+1/2*ln(1-mh2)^2*ln(2-mh2-r)
+4*Hlog(1,[1/mh2, 1/mh2, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2-r), 1/mh2, 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 1/mh2, 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(mh2+r)])
)
+((1/2/s/u^2+8/3/mh2/(s+u)/u-1/3/mh2/s/u)*r)*(
+ln(1-s-t)^3
)
+((1/2/s/u^2+8/3/mh2/(s+u)/u-1/6/mh2/s/u)*r)*(
+ln(1-mh2)*ln(2-mh2+r)^3
-ln(-u)*ln(2-mh2+r)^3
-3*ln(2)*ln(1-mh2)*ln(2-mh2+r)^2
+3*ln(2)*ln(-u)*ln(2-mh2+r)^2
+3*ln(2)^2*ln(1-mh2)*ln(2-mh2+r)
-3*ln(2)^2*ln(-u)*ln(2-mh2+r)
)
+((1/2/s/u^2+9/2/mh2/(s+u)/u-1/2/mh2/s/u)*r)*(
+Hlog(1,[1-1/mh2, 1, 1-1/(s+t)])
)
+((1/2/s/u^2+17/6/mh2/(s+u)/u-1/3/mh2/s/u)*r)*(
+6*Hlog(1,[0, 0, 2/(mh2-r)])*ln(-u)
-6*Hlog(1,[0, 0, 2/(mh2-r)])*ln(1-mh2)
+1/2*ln(1-mh2)*ln(2-mh2-r)^2
-ln(2)*ln(1-mh2)*ln(2-mh2-r)
)
+((1/2/s/u^2+17/6/mh2/(s+u)/u+1/3/mh2/s/u)*r)*(
+Pi^2*ln(2)
)
+((1/3/s/u^2+2/mh2/(s+u)/u-1/6/mh2/s/u)*r)*(
+Pi^2*Hlog(1,[1/t, 2/(mh2-r)])
+Pi^2*Hlog(1,[1/t, 2/(mh2+r)])
+18*Hlog(1,[0, 0, 1-1/t])*ln(-t/(s+u))
-12*Hlog(1,[0, 0, 1/t, 1/t])
)
+((1/3/s/u^2+31/18/mh2/(s+u)/u+5/18/mh2/s/u)*r)*(
+Pi^2*ln(-u/(s+t))*ln(1-u)
)
+((1/6/s/u^2+9/4/mh2/(s+u)/u-1/12/mh2/s/u)*r)*(
+Pi^2*ln(-t/(s+u))*ln(1-t)
)
+((2/3/s/u^2+19/6/mh2/(s+u)/u+1/6/mh2/s/u)*r)*(
+ln(1-mh2)*ln(2-mh2+r)^2
-2*ln(2)*ln(1-mh2)*ln(2-mh2+r)
)
+((2/3/s/u^2+23/6/mh2/(s+u)/u-1/6/mh2/s/u)*r)*(
+ln(2)^3*ln(-u)
-ln(2)^3*ln(1-mh2)
)
+((3/2/s/u^2+17/2/mh2/(s+u)/u-3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/(s+t)])*ln(1-u)
-Hlog(1,[2/(mh2-r), 1-1/(s+t), 1])
-Hlog(1,[2/(mh2+r), 1-1/(s+t), 1])
+Hlog(1,[1/u, 0, 1])
+Hlog(1,[1/u, 1-1/(s+t), 1])
)
+((5/3/s/u^2+70/9/mh2/(s+u)/u+2/9/mh2/s/u)*r)*(
+Pi^2*Hlog(1,[0, 2/(mh2-r)])
+Pi^2*Hlog(1,[0, 2/(mh2+r)])
)
+((5/6/s/u^2+65/12/mh2/(s+u)/u+1/4/mh2/s/u)*r)*(
+ln(-u)*ln(1-u)^2
)
+((7/12/s/u^2+37/12/mh2/(s+u)/u-1/12/mh2/s/u)*r)*(
+Pi^2*ln(1-s-t)
)
+((11/12/s/u^2+151/72/mh2/(s+u)/u+13/9/mh2/s/u)*r)*(
+ln(1-u)^4
)
+((11/36/s/u^2+67/36/mh2/(s+u)/u-1/12/mh2/s/u)*r)*(
+Pi^2*ln(-u)
)
+((-2/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2+1/mh2/s/u)*r)*(
+Hlog(1,[1/mh2, 0, 2/(mh2-r)])
)
+((-63466/9459/mh2/(s+u)/u-1/mh2/u/(t+u)-1/2*(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2)-1/2/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+ln(1-t)*ln(2-mh2+r)
-Hlog(1,[1/t, 2/(mh2-r)])
)
+((-63466/9459/mh2/(s+u)/u+1/mh2/u/(t+u)+1/2*(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2)+1/2/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+ln(1-t)*ln(2-mh2-r)
-Hlog(1,[1/t, 2/(mh2+r)])
)
+((-3/s/u^2-66416/3153/mh2/(s+u)/u-2/mh2/u/(t+u)-(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2))*r)*(
+ln(2)*ln(1-u)
-ln(1-u)*ln(2-mh2+r)
+Hlog(1,[1/u, 2/(mh2-r)])
)
+((-5/2/s/u^2-33/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2)*r)*(
-Hlog(1,[2/(mh2-r), (s+t)/mh2, (s+t)/mh2])
-Hlog(1,[2/(mh2+r), (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[1/u, (s+t)/mh2, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), (s+t)/mh2])
)
+((1/2/s/u^2-1/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2)*r)*(
+Hlog(1,[1/t, 0, 2/(mh2+r)])
)
+((1/2/s/u^2-1/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2)*r)*(
+Hlog(1,[1/t, 0, 2/(mh2-r)])
)
+((1/2/s/u^2+25/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2)*r)*(
+Hlog(1,[0, 1-1/u])*ln(-u/(s+t))
)
+((-2/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2-1/mh2/s/u-1/s/u^2)*r)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-mh2)
)
+((12/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2+1/mh2/s/u+1/s/u^2)*r)*(
+2*Hlog(1,[0, 0, 1/mh2])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), 2/(mh2+r)])
)
+((-65/4/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2-3/4/mh2/s/u-3/4/s/u^2)*r)*(
+Hlog(1,[u/(1+u), 1-1/u, 1])
)
+((35/2/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2+1/mh2/s/u+1/s/u^2)*r)*(
+Hlog(1,[2/(mh2-r), 0, 1/mh2])
+Hlog(1,[2/(mh2+r), 0, 1/mh2])
)
+((-6/s/u^2-71/mh2/(s+u)/u-4/(s+u)^2/u-4/(s+u)/u^2-1/mh2/s/u)*r)*(
+2*Hlog(1,[1/u, (s+t)/mh2])*ln(1-u)
-2*Hlog(1,[1/u, 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2-r), 1/u, (s+t)/mh2])
+Hlog(1,[2/(mh2+r), 1/u, (s+t)/mh2])
)
+((-5/s/u^2-23/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2-3/mh2/s/u)*r)*(
+Hlog(1,[1/mh2, 0, 2/(mh2+r)])
)
+((-3/s/u^2-65/2/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u, 1])
)
+((-3/s/u^2+25630/9459/mh2/(s+u)/u-1/mh2/u/(t+u)-1/2*(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2)-1/2/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+ln(-t)*ln(2-mh2+r)
)
+((-3/s/u^2+38242/9459/mh2/(s+u)/u-1/mh2/u/(t+u)-1/2*(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2)-1/2/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+ln(-t)*ln(2-mh2-r)
)
+((-2/s/u^2-16/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2-1/mh2/s/u)*r)*(
+Hlog(1,[0, 1/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1/mh2, 2/(mh2+r)])
)
+((-2/s/u^2-21/2/mh2/(s+u)/u-1/(s+u)^2/u-1/(s+u)/u^2-1/mh2/s/u)*r)*(
+Hlog(1,[0, 1/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 0, 1/mh2])
)
+((2/s/u^2+53/4/mh2/(s+u)/u+3/2/(s+u)^2/u+3/2/(s+u)/u^2+3/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/mh2, 1-1/mh2])
)
+((3/s/u^2+17/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 2/(mh2+r)])
)
+((3/s/u^2+28/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+2/mh2/s/u)*r)*(
+2*Hlog(1,[0, 1/mh2, 1/mh2])
-Hlog(1,[0, 2/(mh2-r), 1/mh2])
-Hlog(1,[0, 2/(mh2+r), 1/mh2])
)
+((4/s/u^2+19/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2+3/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2+r)])*ln(1-mh2)
)
+((4/s/u^2+35/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+5/2/mh2/s/u)*r)*(
+Zeta(3)
)
+((6/s/u^2-63872/9459/mh2/(s+u)/u+2/mh2/u/(t+u)+(t+u)/mh2/u/(mh2*t*u-t^2-2*t*u-u^2)+1/(t^2*u^2+2*s*t*u-2*t*u^2+s^2+2*s*u+u^2)*((s+u)/u/mh2-(t*u-2*t-4*u)/mh2+1-4*u/(s+u)))*r)*(
+ln(2)*ln(-t)
)
+((-85/12/s/u^2-881/12/mh2/(s+u)/u-5/(s+u)^2/u-5/(s+u)/u^2-13/4/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u, 1-1/u])
)
+((-43/6/s/u^2-491/6/mh2/(s+u)/u-6/(s+u)^2/u-6/(s+u)/u^2-7/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/u])*ln(1-u)
)
+((-43/24/s/u^2-443/24/mh2/(s+u)/u-1/2/(s+u)^2/u-1/2/(s+u)/u^2-3/8/mh2/s/u)*r)*(
+Hlog(1,[u/(1+u), 0, u/(1+u)])
)
+((-23/6/s/u^2-113/3/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-1/mh2/s/u)*r)*(
+Hlog(1,[1-1/u, 0, 1-1/u])
)
+((-19/2/s/u^2-201/2/mh2/(s+u)/u-6/(s+u)^2/u-6/(s+u)/u^2-7/2/mh2/s/u)*r)*(
+Hlog(1,[(s+t)/mh2, 1/u])*ln(1-u)
-Hlog(1,[1/u, (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2-r), (s+t)/mh2, 1/u])
+Hlog(1,[2/(mh2+r), (s+t)/mh2, 1/u])
)
+((-19/3/s/u^2-230/3/mh2/(s+u)/u-6/(s+u)^2/u-6/(s+u)/u^2-4/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1-1/u])
)
+((-19/6/s/u^2-251/6/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-3/2/mh2/s/u)*r)*(
+Hlog(1,[0, u/(1+u), u/(1+u)])
)
+((-19/36/s/u^2-337/72/mh2/(s+u)/u-1/4/(s+u)^2/u-1/4/(s+u)/u^2-5/12/mh2/s/u)*r)*(
+ln(1-mh2)^3
)
+((-11/24/s/u^2-175/24/mh2/(s+u)/u-5/6/(s+u)^2/u-5/6/(s+u)/u^2-7/8/mh2/s/u)*r)*(
+Pi^2*ln(1-u)
)
+((-11/36/s/u^2-217/36/mh2/(s+u)/u-1/3/(s+u)^2/u-1/3/(s+u)/u^2-1/12/mh2/s/u)*r)*(
+ln(-u)^3
)
+((-9/2/s/u^2-89/2/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2+1/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 0, 1/u])
+Hlog(1,[2/(mh2+r), 0, 1/u])
)
+((-7/2/s/u^2-69/2/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-3/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 1/u])*ln(1-u)
+Hlog(1,[2/(mh2+r), 1/u])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), 1/u])
-Hlog(1,[1/u, 2/(mh2+r), 1/u])
)
+((-7/4/s/u^2-15/8/mh2/(s+u)/u+3/4/(s+u)^2/u+3/4/(s+u)/u^2+3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1-1/mh2])
)
+((-5/2/s/u^2-29/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-2/mh2/s/u)*r)*(
+Hlog(1,[0, 0, 1/u])
)
+((-5/2/s/u^2-28/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-2/mh2/s/u)*r)*(
+4*Hlog(1,[0, 1/u, 1/u])
-Hlog(1,[0, 1/u, (s+t)/mh2])
-Hlog(1,[0, 1/u, 2/(mh2-r)])
-Hlog(1,[0, 1/u, 2/(mh2+r)])
-2*Hlog(1,[0, 2/(mh2-r), 1/u])
-2*Hlog(1,[0, 2/(mh2+r), 1/u])
+Hlog(1,[0, 2/(mh2-r), (s+t)/mh2])
+Hlog(1,[0, 2/(mh2+r), (s+t)/mh2])
)
+((-5/2/s/u^2-26/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-3/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2+r)])*ln(1-u)
)
+((-5/2/s/u^2-73/2/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-3/2/mh2/s/u)*r)*(
+Hlog(1,[1-1/u, u/(1+u), 1])
)
+((-5/2/s/u^2-51/4/mh2/(s+u)/u-1/2/(s+u)^2/u-1/2/(s+u)/u^2-1/mh2/s/u)*r)*(
+Hlog(1,[0, 1-1/mh2, 1])
)
+((-3/4/s/u^2-57/8/mh2/(s+u)/u-3/4/(s+u)^2/u-3/4/(s+u)/u^2-3/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1, 1-1/mh2])
)
+((-1/2/s/u^2-22/mh2/(s+u)/u-2/(s+u)^2/u-2/(s+u)/u^2-1/mh2/s/u)*r)*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-u)
)
+((-1/2/s/u^2-11/4/mh2/(s+u)/u-1/2/(s+u)^2/u-1/2/(s+u)/u^2-1/mh2/s/u)*r)*(
+Hlog(1,[1-1/mh2, 0, 1])
)
+((-1/72/s/u^2+95/144/mh2/(s+u)/u+1/8/(s+u)^2/u+1/8/(s+u)/u^2+1/6/mh2/s/u)*r)*(
+Pi^2*ln(1-mh2)
)
+((1/2/s/u^2+23/2/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+9/2/mh2/s/u)*r)*(
+Hlog(1,[0, 1/u])*ln(1-u)
-Hlog(1,[1/u, 0, 1/u])
)
+((2/3/s/u^2+91/12/mh2/(s+u)/u+1/2/(s+u)^2/u+1/2/(s+u)/u^2+1/2/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 1/mh2])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 1/mh2])*ln(1-mh2)
+3*Hlog(1,[0, 1-1/mh2])*ln(1-mh2)
-Hlog(1,[1/mh2, 2/(mh2-r), 1/mh2])
-Hlog(1,[1/mh2, 2/(mh2+r), 1/mh2])
-4*Hlog(1,[2/(mh2-r), 1/mh2, 1/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/mh2])
-Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/mh2])
-4*Hlog(1,[2/(mh2+r), 1/mh2, 1/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/mh2])
-Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/mh2])
)
+((3/2/s/u^2+27/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+1/mh2/s/u)*r)*(
+Hlog(1,[1/u, 0, 2/(mh2-r)])
)
+((5/2/s/u^2+93/4/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2-3/4/mh2/s/u)*r)*(
+ln(-u/(s+t))^2*ln(1-u)
)
+((5/4/s/u^2+49/8/mh2/(s+u)/u+3/4/(s+u)^2/u+3/4/(s+u)/u^2+3/2/mh2/s/u)*r)*(
+Hlog(1,[1-1/mh2, 0, 1-1/mh2])
)
+((5/4/s/u^2+79/4/mh2/(s+u)/u+3/(s+u)^2/u+3/(s+u)/u^2+9/4/mh2/s/u)*r)*(
+Hlog(1,[0, 1, 1-1/u])
)
+((7/2/s/u^2+31/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+3/mh2/s/u)*r)*(
+Hlog(1,[1/u, 0, 2/(mh2+r)])
)
+((7/2/s/u^2+38/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+1/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), (s+t)/mh2])*ln(1-u)
+Hlog(1,[2/(mh2+r), (s+t)/mh2])*ln(1-u)
-Hlog(1,[1/u, 2/(mh2-r), (s+t)/mh2])
-Hlog(1,[1/u, 2/(mh2+r), (s+t)/mh2])
)
+((11/24/s/u^2+187/24/mh2/(s+u)/u+1/2/(s+u)^2/u+1/2/(s+u)/u^2+3/8/mh2/s/u)*r)*(
-6*Hlog(1,[1-1/u, 1, u/(1+u)])
+4*Hlog(1,[1-1/u, u/(1+u), u/(1+u)])
+Hlog(1,[0, 1-1/u, u/(1+u)])
+Hlog(1,[u/(1+u), 1-1/u, u/(1+u)])
+Hlog(1,[1-1/u, 0, u/(1+u)])
+Hlog(1,[1-1/u, 1-1/u, u/(1+u)])
)
+((13/4/s/u^2+121/4/mh2/(s+u)/u+1/(s+u)^2/u+1/(s+u)/u^2+3/4/mh2/s/u)*r)*(
+Hlog(1,[0, u/(1+u), 1])
)
+((17/6/s/u^2+95/3/mh2/(s+u)/u+2/(s+u)^2/u+2/(s+u)/u^2+1/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2-r), 2/(mh2+r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2-r), 1/u])
+Hlog(1,[2/(mh2+r), 2/(mh2+r), 1/u])
)
+((17/24/s/u^2+77/8/mh2/(s+u)/u+5/6/(s+u)^2/u+5/6/(s+u)/u^2+3/8/mh2/s/u)*r)*(
+ln(1-u)^3
)
+((23/4/s/u^2+117/2/mh2/(s+u)/u+3/(s+u)^2/u+3/(s+u)/u^2+1/mh2/s/u)*r)*(
+ln(-u/(s+t))*ln(1-u)^2
)
+((38/3/s/u^2+397/3/mh2/(s+u)/u+8/(s+u)^2/u+8/(s+u)/u^2+5/mh2/s/u)*r)*(
+Hlog(1,[2/(mh2-r), 1/u, 1/u])
+Hlog(1,[2/(mh2+r), 1/u, 1/u])
)
+((83/24/s/u^2+667/24/mh2/(s+u)/u+1/2/(s+u)^2/u+1/2/(s+u)/u^2+3/8/mh2/s/u)*r)*(
+Hlog(1,[0, 0, u/(1+u)])
)
+(11/3/mh2/(s+u)/u*r*ln(mu2/mV2))*(
-ln(2-mh2-r)
+ln(2)
)
+((11/3/s/u^2-11/3/s/u)*ln(mu2/mV2))*(
+ln(-u/t)*ln(1-t)
-Hlog(1,[2/(mh2-r), u/mh2])
-Hlog(1,[2/(mh2+r), u/mh2])
-Hlog(1,[1-1/u, u/(t+u)])
+Hlog(1,[1/t, u/(t+u)])
+Hlog(1,[1-1/u, u/mh2])
)
+((-11/3/mh2/(s+u)/u+11/3/(s+u)/u-11/3/mh2/t/u)*ln(mu2/mV2))*(
+ln(1-t)
)
+((11/3/(s+u)^2/u+11/3/(s+u)/u^2-11/3/(s+u)/u)*ln(mu2/mV2))*(
-Hlog(1,[0, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r)])
+Hlog(1,[0, 1/t])
)
+((11/3/s/u^2-11/3/s/u-11/3/(s+u)^2/u-11/3/(s+u)/u^2+11/3/(s+u)/u)*ln(mu2/mV2))*(
+ln(-t/(s+u))*ln(1-t)
-Hlog(1,[1/t, (s+u)/mh2])
+Hlog(1,[2/(mh2-r), (s+u)/mh2])
+Hlog(1,[2/(mh2+r), (s+u)/mh2])
)
;


==> anc/E.m <==
{
+((-1/s/(t+u)+2/mh2/(t+u)^2+2/mh2/s/(t+u))*rtu)*(
+G[0, (t+u)/(1+t+u), 1]*Log[rtu*t+rtu*u-t-u+2]
+G[0, 1-1/(t+u), 1]*Log[-rtu*t-rtu*u-t-u+2]
+G[1/(t+u), 2/(t+u)/(1-rtu), 1]*Log[-s]
+G[1/(t+u), 2/(t+u)/(rtu+1), 1]*Log[1-mh2]
+G[2/(mh2-r), 2/(t+u)/(1-rtu), 1]*Log[1-s]
+G[2/(mh2-r), 2/(t+u)/(rtu+1), 1]*Log[1-mh2]
+G[2/(mh2+r), 2/(t+u)/(1-rtu), 1]*Log[1-s]
+G[2/(mh2+r), 2/(t+u)/(rtu+1), 1]*Log[1-mh2]
+G[1-1/mh2, (t+u)/mh2, 1]*Log[rtu*t+rtu*u-t-u+2]
+G[1-1/mh2, (t+u)/(1+t+u), 1]*Log[-rtu*t-rtu*u-t-u+2]
+G[1-1/mh2, 1-1/(t+u), 1]*Log[rtu*t+rtu*u-t-u+2]
+G[1-1/(t+u), 2/(t+u)/(1-rtu), 1]*Log[-s]
+G[1-1/(t+u), 2/(t+u)/(rtu+1), 1]*Log[1-s]
+Log[-s]*Log[1-t-u]*Log[-rtu*t-rtu*u-t-u+2]
+Log[-s/(t+u)]*Log[1-s]*Log[rtu*t+rtu*u-t-u+2]
+Log[1-s]*Log[-t-u]*Log[rtu*t+rtu*u-t-u+2]
+1/6*Pi^2*Log[-rtu*t-rtu*u-t-u+2]
-1/6*Pi^2*Log[rtu*t+rtu*u-t-u+2]
-G[0, (t+u)/(1+t+u), 1]*Log[-rtu*t-rtu*u-t-u+2]
+2*G[0, 2/(t+u)/(1-rtu), 1]*Log[1-mh2]
-2*G[0, 2/(t+u)/(1-rtu), 1]*Log[1-s]
-2*G[0, 2/(t+u)/(rtu+1), 1]*Log[1-mh2]
+2*G[0, 2/(t+u)/(rtu+1), 1]*Log[1-s]
-G[0, 1-1/(t+u), 1]*Log[rtu*t+rtu*u-t-u+2]
-G[1/(t+u), 2/(t+u)/(1-rtu), 1]*Log[1-mh2]
-G[1/(t+u), 2/(t+u)/(rtu+1), 1]*Log[-s]
-G[2/(mh2-r), 2/(t+u)/(1-rtu), 1]*Log[1-mh2]
-G[2/(mh2-r), 2/(t+u)/(rtu+1), 1]*Log[1-s]
-G[2/(mh2+r), 2/(t+u)/(1-rtu), 1]*Log[1-mh2]
-G[2/(mh2+r), 2/(t+u)/(rtu+1), 1]*Log[1-s]
-G[1-1/mh2, (t+u)/mh2, 1]*Log[-rtu*t-rtu*u-t-u+2]
-G[1-1/mh2, (t+u)/(1+t+u), 1]*Log[rtu*t+rtu*u-t-u+2]
-G[1-1/mh2, 1-1/(t+u), 1]*Log[-rtu*t-rtu*u-t-u+2]
-G[1-1/(t+u), 2/(t+u)/(1-rtu), 1]*Log[1-s]
-G[1-1/(t+u), 2/(t+u)/(rtu+1), 1]*Log[-s]
-1/2*Log[1-t-u]^2*Log[-rtu*t-rtu*u-t-u+2]
+1/2*Log[1-t-u]^2*Log[rtu*t+rtu*u-t-u+2]
+1/2*Log[-t-u]^2*Log[-rtu*t-rtu*u-t-u+2]
-1/2*Log[-t-u]^2*Log[rtu*t+rtu*u-t-u+2]
-Log[-s]*Log[1-t-u]*Log[rtu*t+rtu*u-t-u+2]
-Log[-s/(t+u)]*Log[1-s]*Log[-rtu*t-rtu*u-t-u+2]
-Log[1-s]*Log[-t-u]*Log[-rtu*t-rtu*u-t-u+2]
-2*G[1/mh2, 0, 2/(t+u)/(1-rtu), 1]
+2*G[1/mh2, 0, 2/(t+u)/(rtu+1), 1]
-G[1/mh2, 1/(t+u), 2/(t+u)/(rtu+1), 1]
-G[1/mh2, 2/(mh2-r), 2/(t+u)/(rtu+1), 1]
-G[1/mh2, 2/(mh2+r), 2/(t+u)/(rtu+1), 1]
+2*G[1/s, 0, 2/(t+u)/(1-rtu), 1]
-2*G[1/s, 0, 2/(t+u)/(rtu+1), 1]
-G[1/s, 2/(mh2-r), 2/(t+u)/(1-rtu), 1]
-G[1/s, 2/(mh2+r), 2/(t+u)/(1-rtu), 1]
-G[1/s, 1-1/(t+u), 2/(t+u)/(rtu+1), 1]
-G[2/(mh2-r), 1/(t+u), 2/(t+u)/(1-rtu), 1]
-G[2/(mh2-r), 1-1/(t+u), 2/(t+u)/(1-rtu), 1]
-G[2/(mh2+r), 1/(t+u), 2/(t+u)/(1-rtu), 1]
-G[2/(mh2+r), 1-1/(t+u), 2/(t+u)/(1-rtu), 1]
-2*G[1-1/mh2, 1, 2/(t+u)/(1-rtu), 1]
+2*G[1-1/mh2, 1, 2/(t+u)/(rtu+1), 1]
-G[1-1/mh2, 2/(mh2-r), 2/(t+u)/(rtu+1), 1]
-G[1-1/mh2, 2/(mh2+r), 2/(t+u)/(rtu+1), 1]
-G[1-1/mh2, 1-1/(t+u), 2/(t+u)/(rtu+1), 1]
+2*G[1-1/s, 1, 2/(t+u)/(1-rtu), 1]
-2*G[1-1/s, 1, 2/(t+u)/(rtu+1), 1]
-G[1-1/s, 1/(t+u), 2/(t+u)/(rtu+1), 1]
-G[1-1/s, 2/(mh2-r), 2/(t+u)/(1-rtu), 1]
-G[1-1/s, 2/(mh2+r), 2/(t+u)/(1-rtu), 1]
+G[1/mh2, 1/(t+u), 2/(t+u)/(1-rtu), 1]
+G[1/mh2, 2/(mh2-r), 2/(t+u)/(1-rtu), 1]
+G[1/mh2, 2/(mh2+r), 2/(t+u)/(1-rtu), 1]
+G[1/s, 2/(mh2-r), 2/(t+u)/(rtu+1), 1]
+G[1/s, 2/(mh2+r), 2/(t+u)/(rtu+1), 1]
+G[1/s, 1-1/(t+u), 2/(t+u)/(1-rtu), 1]
+G[2/(mh2-r), 1/(t+u), 2/(t+u)/(rtu+1), 1]
+G[2/(mh2-r), 1-1/(t+u), 2/(t+u)/(rtu+1), 1]
+G[2/(mh2+r), 1/(t+u), 2/(t+u)/(rtu+1), 1]
+G[2/(mh2+r), 1-1/(t+u), 2/(t+u)/(rtu+1), 1]
+G[1-1/mh2, 2/(mh2-r), 2/(t+u)/(1-rtu), 1]
+G[1-1/mh2, 2/(mh2+r), 2/(t+u)/(1-rtu), 1]
+G[1-1/mh2, 1-1/(t+u), 2/(t+u)/(1-rtu), 1]
+G[1-1/s, 1/(t+u), 2/(t+u)/(1-rtu), 1]
+G[1-1/s, 2/(mh2-r), 2/(t+u)/(rtu+1), 1]
+G[1-1/s, 2/(mh2+r), 2/(t+u)/(rtu+1), 1]
)
+(-2/mh2/(t+u)^2*r)*(
+Log[-s]*Log[2-mh2-r]
+7*Log[2]^2
+11/2*Log[1-mh2]^2
-Log[1-s]^2
-Log[1-t-u]^2
+7/2*Log[2-mh2-r]^2
+7/2*Log[2-mh2+r]^2
+2*Log[2]*Log[1-mh2]
-7*Log[2]*Log[2-mh2-r]
-7*Log[2]*Log[2-mh2+r]
+2*Log[1-mh2]*Log[1-t-u]
-2*Log[1-mh2]*Log[2-mh2+r]
-Log[-s]*Log[2-mh2+r]
-22*G[0, 1/mh2, 1]
+18*G[0, 2/(mh2-r), 1]
+18*G[0, 2/(mh2+r), 1]
-11*G[0, 1-1/mh2, 1]
+2*G[0, 1-1/s, 1]
+2*G[0, 1-1/(t+u), 1]
-2*G[1/mh2, 1/(t+u), 1]
+2*G[1/mh2, 2/(mh2-r), 1]
+12*G[2/(mh2-r), 1/mh2, 1]
+2*G[2/(mh2-r), 1/(t+u), 1]
+3*G[2/(mh2-r), 2/(mh2+r), 1]
+12*G[2/(mh2+r), 1/mh2, 1]
+2*G[2/(mh2+r), 1/(t+u), 1]
+3*G[2/(mh2+r), 2/(mh2-r), 1]
-2*G[1-1/mh2, 1-1/(t+u), 1]
-2*G[1-1/s, 1/(t+u), 1]
+4*G[1-1/s, 2/(mh2+r), 1]
)
+((8/mh2/(t+u)^2+4/mh2/s/(t+u))*r)*(
-Log[2-mh2-r]
+Log[2]
)
+((4/mh2/(t+u)^2-4/(t+u)^3+2/mh2/s/(t+u)-4/s/(t+u)^3)*r)*(
+G[0, 1-1/(t+u), 1]*Log[2-mh2-r]
+G[1/(t+u), 2/(mh2-r), 1]*Log[-s]
+G[1/(t+u), 2/(mh2+r), 1]*Log[1-mh2]
+G[1-1/mh2, 1-1/(t+u), 1]*Log[2-mh2+r]
+Log[-s]*Log[1-t-u]*Log[2-mh2-r]
+1/6*Log[2-mh2-r]^3
-1/6*Log[2-mh2+r]^3
+1/6*Pi^2*Log[2-mh2-r]
-1/6*Pi^2*Log[2-mh2+r]
-G[0, 1-1/(t+u), 1]*Log[2-mh2+r]
-G[1/(t+u), 2/(mh2-r), 1]*Log[1-mh2]
-G[1/(t+u), 2/(mh2+r), 1]*Log[-s]
-G[1-1/mh2, 1-1/(t+u), 1]*Log[2-mh2-r]
-1/2*Log[2]*Log[2-mh2-r]^2
+1/2*Log[2]*Log[2-mh2+r]^2
+1/2*Log[2]^2*Log[2-mh2-r]
-1/2*Log[2]^2*Log[2-mh2+r]
-1/2*Log[1-t-u]^2*Log[2-mh2-r]
+1/2*Log[1-t-u]^2*Log[2-mh2+r]
-Log[-s]*Log[1-t-u]*Log[2-mh2+r]
+2*G[0, 0, 2/(mh2-r), 1]
-2*G[0, 0, 2/(mh2+r), 1]
-G[0, 1, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1, 1]
-G[1/mh2, 1/(t+u), 2/(mh2+r), 1]
-G[2/(mh2-r), 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 1/(t+u), 2/(mh2-r), 1]
-G[2/(mh2-r), s/mh2, 2/(mh2+r), 1]
-G[2/(mh2+r), 0, 1, 1]
-G[2/(mh2+r), 1, 2/(mh2-r), 1]
-G[2/(mh2+r), 1/(t+u), 2/(mh2-r), 1]
-G[2/(mh2+r), s/mh2, 2/(mh2+r), 1]
-G[1-1/s, 1, 2/(mh2+r), 1]
-G[1-1/s, 1/(t+u), 2/(mh2+r), 1]
-G[1-1/s, s/mh2, 2/(mh2-r), 1]
+G[0, 1, 2/(mh2+r), 1]
+G[0, 2/(mh2-r), 1, 1]
+G[1/mh2, 1/(t+u), 2/(mh2-r), 1]
+G[2/(mh2-r), 0, 1, 1]
+G[2/(mh2-r), 1, 2/(mh2+r), 1]
+G[2/(mh2-r), 1/(t+u), 2/(mh2+r), 1]
+G[2/(mh2-r), s/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 1/(t+u), 2/(mh2+r), 1]
+G[2/(mh2+r), s/mh2, 2/(mh2-r), 1]
+G[1-1/s, 1, 2/(mh2-r), 1]
+G[1-1/s, 1/(t+u), 2/(mh2-r), 1]
+G[1-1/s, s/mh2, 2/(mh2+r), 1]
)
+(-8/s/(t+u))*(
+1
)
+(-2/3/(t+u)^2)*(
+Log[1-s]^3
+Pi^2*Log[1-s]
+3*Log[1-t-u]^2
-6*G[0, 1-1/(t+u), 1]
+6*G[1-1/mh2, 1-1/(t+u), 1]
+6*G[0, 0, 1-1/s, 1]
+12*Log[-s]
)
+(-8/(t+u)^3-4*s/(t+u)^3)*(
+G[0, s/mh2, 1]*G[0, 1-1/(t+u), 1]
+G[0, 2/(mh2-r), 1]*G[1-1/mh2, 1-1/(t+u), 1]
+G[0, 2/(mh2+r), 1]*G[1-1/mh2, 1-1/(t+u), 1]
+G[0, 0, 1/(t+u), 1]*Log[-s]
+G[0, 1/(t+u), s/mh2, 1]*Log[1-mh2]
+G[0, 1/(t+u), 2/(mh2-r), 1]*Log[-s]
+G[0, 1/(t+u), 2/(mh2+r), 1]*Log[-s]
+G[0, 2/(mh2-r), 1, 1]*Log[1-mh2]
+G[0, 2/(mh2-r), s/mh2, 1]*Log[-s]
+G[0, 2/(mh2+r), 1, 1]*Log[1-mh2]
+G[0, 2/(mh2+r), s/mh2, 1]*Log[-s]
+G[1/(t+u), 0, s/mh2, 1]*Log[1-mh2]
+G[1/(t+u), 0, 2/(mh2-r), 1]*Log[-s]
+G[1/(t+u), 0, 2/(mh2+r), 1]*Log[-s]
+G[2/(mh2-r), 0, 1, 1]*Log[1-mh2]
+G[2/(mh2-r), 0, s/mh2, 1]*Log[-s]
+G[2/(mh2+r), 0, 1, 1]*Log[1-mh2]
+G[2/(mh2+r), 0, s/mh2, 1]*Log[-s]
+G[0, s/mh2, 1]*Log[-s]*Log[1-t-u]
-G[0, s/mh2, 1]*G[1-1/mh2, 1-1/(t+u), 1]
-1/2*G[0, s/mh2, 1]*Log[1-t-u]^2
-G[0, 2/(mh2-r), 1]*G[0, 1-1/(t+u), 1]
+1/2*G[0, 2/(mh2-r), 1]*Log[1-t-u]^2
-G[0, 2/(mh2+r), 1]*G[0, 1-1/(t+u), 1]
+1/2*G[0, 2/(mh2+r), 1]*Log[1-t-u]^2
-G[0, 0, 1/(t+u), 1]*Log[1-mh2]
+2*G[0, 0, s/mh2, 1]*Log[1-mh2]
-G[0, 1/(t+u), s/mh2, 1]*Log[-s]
-G[0, 1/(t+u), 2/(mh2-r), 1]*Log[1-mh2]
-G[0, 1/(t+u), 2/(mh2+r), 1]*Log[1-mh2]
-G[0, 2/(mh2-r), 1, 1]*Log[-s]
-G[0, 2/(mh2-r), s/mh2, 1]*Log[1-mh2]
-G[0, 2/(mh2+r), 1, 1]*Log[-s]
-G[0, 2/(mh2+r), s/mh2, 1]*Log[1-mh2]
-G[1/(t+u), 0, s/mh2, 1]*Log[-s]
-G[1/(t+u), 0, 2/(mh2-r), 1]*Log[1-mh2]
-G[1/(t+u), 0, 2/(mh2+r), 1]*Log[1-mh2]
-G[2/(mh2-r), 0, 1, 1]*Log[-s]
-G[2/(mh2-r), 0, s/mh2, 1]*Log[1-mh2]
-G[2/(mh2+r), 0, 1, 1]*Log[-s]
-G[2/(mh2+r), 0, s/mh2, 1]*Log[1-mh2]
+2*Zeta[3]*Log[1-mh2]
-G[0, 2/(mh2-r), 1]*Log[-s]*Log[1-t-u]
-G[0, 2/(mh2+r), 1]*Log[-s]*Log[1-t-u]
-G[0, 0, 2/(mh2-r), 1, 1]
-G[0, 0, 2/(mh2-r), 1/(t+u), 1]
-G[0, 0, 2/(mh2+r), 1, 1]
-G[0, 0, 2/(mh2+r), 1/(t+u), 1]
-G[0, 0, 1-1/s, s/mh2, 1]
-G[0, 1/mh2, 0, s/mh2, 1]
-G[0, 1/mh2, 1/(t+u), s/mh2, 1]
-G[0, 1/mh2, 2/(mh2-r), 1, 1]
-G[0, 1/mh2, 2/(mh2+r), 1, 1]
-2*G[0, 2/(mh2-r), 0, 1, 1]
-G[0, 2/(mh2-r), 0, 1/(t+u), 1]
+2*G[0, 2/(mh2-r), 0, s/mh2, 1]
-G[0, 2/(mh2-r), 1, 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 1, 2/(mh2+r), 1]
-G[0, 2/(mh2-r), 1/(t+u), 2/(mh2-r), 1]
-G[0, 2/(mh2-r), 1/(t+u), 2/(mh2+r), 1]
-G[0, 2/(mh2-r), s/mh2, s/mh2, 1]
-2*G[0, 2/(mh2+r), 0, 1, 1]
-G[0, 2/(mh2+r), 0, 1/(t+u), 1]
+2*G[0, 2/(mh2+r), 0, s/mh2, 1]
-G[0, 2/(mh2+r), 1, 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1, 2/(mh2+r), 1]
-G[0, 2/(mh2+r), 1/(t+u), 2/(mh2-r), 1]
-G[0, 2/(mh2+r), 1/(t+u), 2/(mh2+r), 1]
-G[0, 2/(mh2+r), s/mh2, s/mh2, 1]
-G[0, 1-1/s, 0, s/mh2, 1]
-G[0, 1-1/s, 1, 1, 1]
-G[0, 1-1/s, 1/(t+u), s/mh2, 1]
-G[0, 1-1/s, s/mh2, 2/(mh2-r), 1]
-G[0, 1-1/s, s/mh2, 2/(mh2+r), 1]
+2*G[1/mh2, 0, 0, 1, 1]
-2*G[1/mh2, 0, 0, s/mh2, 1]
-G[1/mh2, 0, 1/(t+u), s/mh2, 1]
-G[1/mh2, 0, 2/(mh2-r), 1, 1]
-G[1/mh2, 0, 2/(mh2+r), 1, 1]
-G[1/mh2, 1/(t+u), 0, s/mh2, 1]
-G[1/mh2, 2/(mh2-r), 0, 1, 1]
-G[1/mh2, 2/(mh2+r), 0, 1, 1]
-3*G[2/(mh2-r), 0, 0, 1, 1]
-G[2/(mh2-r), 0, 0, 1/(t+u), 1]
+3*G[2/(mh2-r), 0, 0, s/mh2, 1]
-G[2/(mh2-r), 0, 1, 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 1, 2/(mh2+r), 1]
-G[2/(mh2-r), 0, 1/(t+u), 2/(mh2-r), 1]
-G[2/(mh2-r), 0, 1/(t+u), 2/(mh2+r), 1]
-G[2/(mh2-r), 0, s/mh2, s/mh2, 1]
-G[2/(mh2-r), 1, 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 1, 0, 2/(mh2+r), 1]
-G[2/(mh2-r), 1/(t+u), 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 1/(t+u), 0, 2/(mh2+r), 1]
-G[2/(mh2-r), s/mh2, 0, s/mh2, 1]
-3*G[2/(mh2+r), 0, 0, 1, 1]
-G[2/(mh2+r), 0, 0, 1/(t+u), 1]
+3*G[2/(mh2+r), 0, 0, s/mh2, 1]
-G[2/(mh2+r), 0, 1, 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 1, 2/(mh2+r), 1]
-G[2/(mh2+r), 0, 1/(t+u), 2/(mh2-r), 1]
-G[2/(mh2+r), 0, 1/(t+u), 2/(mh2+r), 1]
-G[2/(mh2+r), 0, s/mh2, s/mh2, 1]
-G[2/(mh2+r), 1, 0, 2/(mh2-r), 1]
-G[2/(mh2+r), 1, 0, 2/(mh2+r), 1]
-G[2/(mh2+r), 1/(t+u), 0, 2/(mh2-r), 1]
-G[2/(mh2+r), 1/(t+u), 0, 2/(mh2+r), 1]
-G[2/(mh2+r), s/mh2, 0, s/mh2, 1]
-G[1-1/s, 0, 0, s/mh2, 1]
-G[1-1/s, 0, 1, 1, 1]
-G[1-1/s, 0, 1/(t+u), s/mh2, 1]
-G[1-1/s, 0, s/mh2, 2/(mh2-r), 1]
-G[1-1/s, 0, s/mh2, 2/(mh2+r), 1]
-G[1-1/s, 1, 0, 1, 1]
-G[1-1/s, 1/(t+u), 0, s/mh2, 1]
-G[1-1/s, s/mh2, 0, 2/(mh2-r), 1]
-G[1-1/s, s/mh2, 0, 2/(mh2+r), 1]
+G[0, 0, 1/mh2, 1/(t+u), 1]
+G[0, 0, 2/(mh2-r), s/mh2, 1]
+G[0, 0, 2/(mh2+r), s/mh2, 1]
+G[0, 0, 1-1/s, 1, 1]
+G[0, 0, 1-1/s, 1/(t+u), 1]
+G[0, 1/mh2, 0, 1, 1]
+G[0, 1/mh2, 0, 1/(t+u), 1]
+G[0, 1/mh2, 1/(t+u), 2/(mh2-r), 1]
+G[0, 1/mh2, 1/(t+u), 2/(mh2+r), 1]
+G[0, 1/mh2, 2/(mh2-r), s/mh2, 1]
+G[0, 1/mh2, 2/(mh2+r), s/mh2, 1]
+G[0, 2/(mh2-r), 1, 1, 1]
+G[0, 2/(mh2-r), 1/(t+u), s/mh2, 1]
+G[0, 2/(mh2-r), s/mh2, 2/(mh2-r), 1]
+G[0, 2/(mh2-r), s/mh2, 2/(mh2+r), 1]
+G[0, 2/(mh2+r), 1, 1, 1]
+G[0, 2/(mh2+r), 1/(t+u), s/mh2, 1]
+G[0, 2/(mh2+r), s/mh2, 2/(mh2-r), 1]
+G[0, 2/(mh2+r), s/mh2, 2/(mh2+r), 1]
+G[0, 1-1/s, 0, 1, 1]
+G[0, 1-1/s, 0, 1/(t+u), 1]
+G[0, 1-1/s, 1, 2/(mh2-r), 1]
+G[0, 1-1/s, 1, 2/(mh2+r), 1]
+G[0, 1-1/s, 1/(t+u), 2/(mh2-r), 1]
+G[0, 1-1/s, 1/(t+u), 2/(mh2+r), 1]
+G[0, 1-1/s, s/mh2, s/mh2, 1]
+G[1/mh2, 0, 0, 1/(t+u), 1]
+G[1/mh2, 0, 1/(t+u), 2/(mh2-r), 1]
+G[1/mh2, 0, 1/(t+u), 2/(mh2+r), 1]
+G[1/mh2, 0, 2/(mh2-r), s/mh2, 1]
+G[1/mh2, 0, 2/(mh2+r), s/mh2, 1]
+G[1/mh2, 1/(t+u), 0, 2/(mh2-r), 1]
+G[1/mh2, 1/(t+u), 0, 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2-r), 0, s/mh2, 1]
+G[1/mh2, 2/(mh2+r), 0, s/mh2, 1]
+G[2/(mh2-r), 0, 1, 1, 1]
+G[2/(mh2-r), 0, 1/(t+u), s/mh2, 1]
+G[2/(mh2-r), 0, s/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), 0, s/mh2, 2/(mh2+r), 1]
+G[2/(mh2-r), 1, 0, 1, 1]
+G[2/(mh2-r), 1/(t+u), 0, s/mh2, 1]
+G[2/(mh2-r), s/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2-r), s/mh2, 0, 2/(mh2+r), 1]
+G[2/(mh2+r), 0, 1, 1, 1]
+G[2/(mh2+r), 0, 1/(t+u), s/mh2, 1]
+G[2/(mh2+r), 0, s/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), 0, s/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), 1, 0, 1, 1]
+G[2/(mh2+r), 1/(t+u), 0, s/mh2, 1]
+G[2/(mh2+r), s/mh2, 0, 2/(mh2-r), 1]
+G[2/(mh2+r), s/mh2, 0, 2/(mh2+r), 1]
+G[1-1/s, 0, 0, 1, 1]
+G[1-1/s, 0, 0, 1/(t+u), 1]
+G[1-1/s, 0, 1, 2/(mh2-r), 1]
+G[1-1/s, 0, 1, 2/(mh2+r), 1]
+G[1-1/s, 0, 1/(t+u), 2/(mh2-r), 1]
+G[1-1/s, 0, 1/(t+u), 2/(mh2+r), 1]
+G[1-1/s, 0, s/mh2, s/mh2, 1]
+G[1-1/s, 1, 0, 2/(mh2-r), 1]
+G[1-1/s, 1, 0, 2/(mh2+r), 1]
+G[1-1/s, 1/(t+u), 0, 2/(mh2-r), 1]
+G[1-1/s, 1/(t+u), 0, 2/(mh2+r), 1]
+G[1-1/s, s/mh2, 0, s/mh2, 1]
)
+(-4/(t+u)^2+8/(t+u)^3)*(
+Log[1-mh2]*Log[1-t-u]
-G[1/mh2, 1/(t+u), 1]
-G[1-1/s, 1/(t+u), 1]
+G[2/(mh2-r), 1/(t+u), 1]
+G[2/(mh2+r), 1/(t+u), 1]
)
+(2/(t+u)^2-8/mh2/(t+u)^2)*(
+2*Log[2]*Log[-s]
-Log[-s]*Log[2-mh2-r]
-Log[-s]*Log[2-mh2+r]
+G[2/(mh2-r), 2/(mh2+r), 1]
+G[2/(mh2+r), 2/(mh2-r), 1]
)
+(8/(t+u)^2-8/(t+u)^3)*(
+Log[-s]*Log[1-t-u]
)
+(2/s/(t+u)-8/mh2/(t+u)^2-4/mh2/s/(t+u))*(
+1/3*Log[1-mh2]^3
+2*G[0, 0, 1-1/mh2, 1]
+2*G[0, 1-1/mh2, 1, 1]
-G[2/(mh2-r), s/mh2, 1, 1]
-G[2/(mh2+r), s/mh2, 1, 1]
-G[1-1/s, 2/(mh2-r), 1, 1]
-G[1-1/s, 2/(mh2+r), 1, 1]
+G[1-1/mh2, 2/(mh2-r), 1, 1]
+G[1-1/mh2, 2/(mh2+r), 1, 1]
+G[1-1/s, s/mh2, 1, 1]
)
+(2/s/(t+u)+8*s/(t+u)^3-8/(t+u)^2)*(
+G[1-1/s, 0, 1, 1]
)
+(8/mh2/(t+u)^2-2/s/(t+u)+8/mh2/s/(t+u))*(
+G[0, 1-1/mh2, 1]*Log[mh2/(t+u)]
+1/3*Log[t+u]^3
+1/3*Pi^2*Log[t+u]
+1/2*Log[mh2/(t+u)]^2*Log[1-mh2]
-1/2*Log[1-mh2]*Log[t+u]^2
-1/2*Log[mh2/(t+u)]*Log[1-mh2]^2
+2*G[0, 0, (t+u)/(-1+t+u), 1]
-G[0, 1-1/s, (t+u)/(-1+t+u), 1]
-G[1-1/s, 0, (t+u)/(-1+t+u), 1]
-G[1-1/s, (t+u)/(-1+t+u), 1, 1]
+G[0, (t+u)/(-1+t+u), 1, 1]
+G[0, 1-1/s, -(t+u)/s, 1]
+G[1-1/s, 0, -(t+u)/s, 1]
+G[1-1/s, 1, -(t+u)/s, 1]
+G[1-1/s, -(t+u)/s, 1, 1]
+Zeta[3]
)
+(-12/(t+u)^2+2/s/(t+u)+8*s/(t+u)^3)*(
+G[0, 1-1/s, 1, 1]
)
+(-4/(t+u)^2+2/mh2/(t+u)^2+2/mh2/s/(t+u))*(
+Log[1-s]^2
-2*G[0, 1-1/s, 1]
)
+(2/mh2/(t+u)^2-1/3/s/(t+u)+2/3/mh2/s/(t+u)+2/3*s/(t+u)^3)*(
+2*Log[2]^3
-Log[2-mh2-r]^3
-Log[2-mh2+r]^3
+2*Pi^2*Log[2]
-Pi^2*Log[2-mh2-r]
-Pi^2*Log[2-mh2+r]
+3*Log[2]*Log[2-mh2-r]^2
+3*Log[2]*Log[2-mh2+r]^2
-3*Log[2]^2*Log[2-mh2-r]
-3*Log[2]^2*Log[2-mh2+r]
)
+(16/mh2/(t+u)^2-2/s/(t+u)+4/mh2/s/(t+u)+8*s/(t+u)^3)*(
+G[0, 0, 2/(mh2-r), 1]
+G[0, 0, 2/(mh2+r), 1]
)
+(-4/(t+u)^2-4/mh2/s/(t+u)+2/s/(t+u)+8*s/(t+u)^3)*(
-G[0, 1-1/s, s/mh2, 1]
-G[1-1/s, 0, s/mh2, 1]
+G[0, 2/(mh2-r), s/mh2, 1]
+G[0, 2/(mh2+r), s/mh2, 1]
+G[2/(mh2-r), 0, s/mh2, 1]
+G[2/(mh2+r), 0, s/mh2, 1]
)
+(4/(t+u)^2-2/s/(t+u)+8/mh2/(t+u)^2+4/mh2/s/(t+u))*(
+G[0, 2/(mh2-r), 1]*Log[1-mh2]
+G[0, 2/(mh2+r), 1]*Log[1-mh2]
+Log[2]^2*Log[-s]
+Log[2]*Log[1-mh2]*Log[2-mh2-r]
+Log[2]*Log[1-mh2]*Log[2-mh2+r]
-Log[2]^2*Log[1-mh2]
-1/2*Log[1-mh2]*Log[2-mh2-r]^2
-1/2*Log[1-mh2]*Log[2-mh2+r]^2
+1/2*Log[-s]*Log[2-mh2-r]^2
+1/2*Log[-s]*Log[2-mh2+r]^2
-Log[2]*Log[-s]*Log[2-mh2-r]
-Log[2]*Log[-s]*Log[2-mh2+r]
-G[0, 0, 1/mh2, 1]
-G[1/mh2, 0, 1, 1]
+G[0, 1-1/s, 2/(mh2-r), 1]
+G[0, 1-1/s, 2/(mh2+r), 1]
+G[1/mh2, 2/(mh2-r), 1, 1]
+G[1/mh2, 2/(mh2+r), 1, 1]
+G[1-1/s, 0, 2/(mh2-r), 1]
+G[1-1/s, 0, 2/(mh2+r), 1]
)
+(5/(t+u)^2-2/s/(t+u)+4/mh2/s/(t+u)-4*s/(t+u)^3)*(
+Log[2-mh2-r]^2
+Log[2-mh2+r]^2
+2*Log[2]^2
-2*Log[2]*Log[2-mh2-r]
-2*Log[2]*Log[2-mh2+r]
)
+(16/(t+u)^2-16/mh2/(t+u)^2+4/s/(t+u)-4/mh2/s/(t+u))*(
+Log[1-mh2]
)
+(-4/3/(t+u)^2-4/3/mh2/(t+u)^2+2/3/s/(t+u)-4/3/mh2/s/(t+u))*(
+Log[1-t-u]^3
+Pi^2*Log[1-t-u]
+3*G[0, 1-1/(t+u), 1]*Log[-s]
-3/2*Log[-s]*Log[1-t-u]^2
+6*G[0, 0, 1-1/(t+u), 1]
+6*G[0, 1-1/(t+u), 1, 1]
-3*G[1-1/mh2, 1-1/(t+u), 1, 1]
)
+(-2/3/(t+u)^2+1/s/(t+u)-4/mh2/(t+u)^2-2/mh2/s/(t+u))*(
+Pi^2*Log[1-mh2]
)
+(-4/mh2/(t+u)^2+2/s/(t+u)-4/mh2/s/(t+u)+4*s/(t+u)^3-4/(t+u)^2)*(
+G[1/(t+u), 2/(mh2-r), 1]*Log[-s]
+G[1/(t+u), 2/(mh2+r), 1]*Log[-s]
+G[1-1/mh2, 1-1/(t+u), 1]*Log[2-mh2-r]
+G[1-1/mh2, 1-1/(t+u), 1]*Log[2-mh2+r]
+2*G[0, 1/(t+u), 1]*Log[-s]
-2*G[0, 1/(t+u), 1]*Log[1-mh2]
+2*G[0, 1-1/(t+u), 1]*Log[2]
-G[0, 1-1/(t+u), 1]*Log[2-mh2-r]
-G[0, 1-1/(t+u), 1]*Log[2-mh2+r]
-G[1/(t+u), 2/(mh2-r), 1]*Log[1-mh2]
-G[1/(t+u), 2/(mh2+r), 1]*Log[1-mh2]
-2*G[1-1/mh2, 1-1/(t+u), 1]*Log[2]
-Log[2]*Log[1-t-u]^2
+1/2*Log[1-t-u]^2*Log[2-mh2-r]
+1/2*Log[1-t-u]^2*Log[2-mh2+r]
+2*Log[2]*Log[-s]*Log[1-t-u]
-Log[-s]*Log[1-t-u]*Log[2-mh2-r]
-Log[-s]*Log[1-t-u]*Log[2-mh2+r]
-2*G[0, 1/mh2, 1]
+4*G[0, 2/(mh2-r), 1]
+4*G[0, 2/(mh2+r), 1]
-G[0, 1, 2/(mh2-r), 1]
-G[0, 1, 2/(mh2+r), 1]
+2*G[0, 1/mh2, 1/(t+u), 1]
-2*G[0, 2/(mh2-r), 1/(t+u), 1]
-2*G[0, 2/(mh2+r), 1/(t+u), 1]
+2*G[0, 1-1/s, 1/(t+u), 1]
+2*G[1/mh2, 0, 1/(t+u), 1]
-2*G[2/(mh2-r), 0, 1/(t+u), 1]
-G[2/(mh2-r), 0, 2/(mh2-r), 1]
-G[2/(mh2-r), 1, 2/(mh2+r), 1]
-G[2/(mh2-r), 1/(t+u), 2/(mh2-r), 1]
-G[2/(mh2-r), 1/(t+u), 2/(mh2+r), 1]
-2*G[2/(mh2+r), 0, 1/(t+u), 1]
-G[2/(mh2+r), 0, 2/(mh2+r), 1]
-G[2/(mh2+r), 1, 2/(mh2-r), 1]
-G[2/(mh2+r), 1/(t+u), 2/(mh2-r), 1]
-G[2/(mh2+r), 1/(t+u), 2/(mh2+r), 1]
+2*G[1-1/s, 0, 1/(t+u), 1]
-G[1-1/s, s/mh2, 2/(mh2-r), 1]
-G[1-1/s, s/mh2, 2/(mh2+r), 1]
+G[1/mh2, 1/(t+u), 2/(mh2-r), 1]
+G[1/mh2, 1/(t+u), 2/(mh2+r), 1]
+G[2/(mh2-r), s/mh2, 2/(mh2-r), 1]
+G[2/(mh2-r), s/mh2, 2/(mh2+r), 1]
+G[2/(mh2+r), s/mh2, 2/(mh2-r), 1]
+G[2/(mh2+r), s/mh2, 2/(mh2+r), 1]
+G[1-1/s, 1, 2/(mh2-r), 1]
+G[1-1/s, 1, 2/(mh2+r), 1]
+G[1-1/s, 1/(t+u), 2/(mh2-r), 1]
+G[1-1/s, 1/(t+u), 2/(mh2+r), 1]
)
+(1/(t+u)^2-10/mh2/(t+u)^2+2/s/(t+u)-6/mh2/s/(t+u)+4*s/(t+u)^3)*(
+Log[1-mh2]^2
-2*G[0, 1-1/mh2, 1]
)
+(8/(t+u)^2+12/mh2/(t+u)^2-4/s/(t+u)+8/mh2/s/(t+u)-4*s/(t+u)^3)*(
+G[2/(mh2-r), 0, 1, 1]
+G[2/(mh2+r), 0, 1, 1]
)
+(8/(t+u)^2+20/mh2/(t+u)^2-6/s/(t+u)+12/mh2/s/(t+u)-4*s/(t+u)^3)*(
+G[0, 2/(mh2-r), 1, 1]
+G[0, 2/(mh2+r), 1, 1]
)
}


==> anc/E.mpl <==
+((-1/s/(t+u)+2/mh2/(t+u)^2+2/mh2/s/(t+u))*rtu)*(
+Hlog(1,[0, (t+u)/(1+t+u)])*ln(rtu*t+rtu*u-t-u+2)
+Hlog(1,[0, 1-1/(t+u)])*ln(-rtu*t-rtu*u-t-u+2)
+Hlog(1,[1/(t+u), 2/(t+u)/(1-rtu)])*ln(-s)
+Hlog(1,[1/(t+u), 2/(t+u)/(rtu+1)])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 2/(t+u)/(1-rtu)])*ln(1-s)
+Hlog(1,[2/(mh2-r), 2/(t+u)/(rtu+1)])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 2/(t+u)/(1-rtu)])*ln(1-s)
+Hlog(1,[2/(mh2+r), 2/(t+u)/(rtu+1)])*ln(1-mh2)
+Hlog(1,[1-1/mh2, (t+u)/mh2])*ln(rtu*t+rtu*u-t-u+2)
+Hlog(1,[1-1/mh2, (t+u)/(1+t+u)])*ln(-rtu*t-rtu*u-t-u+2)
+Hlog(1,[1-1/mh2, 1-1/(t+u)])*ln(rtu*t+rtu*u-t-u+2)
+Hlog(1,[1-1/(t+u), 2/(t+u)/(1-rtu)])*ln(-s)
+Hlog(1,[1-1/(t+u), 2/(t+u)/(rtu+1)])*ln(1-s)
+ln(-s)*ln(1-t-u)*ln(-rtu*t-rtu*u-t-u+2)
+ln(-s/(t+u))*ln(1-s)*ln(rtu*t+rtu*u-t-u+2)
+ln(1-s)*ln(-t-u)*ln(rtu*t+rtu*u-t-u+2)
+1/6*Pi^2*ln(-rtu*t-rtu*u-t-u+2)
-1/6*Pi^2*ln(rtu*t+rtu*u-t-u+2)
-Hlog(1,[0, (t+u)/(1+t+u)])*ln(-rtu*t-rtu*u-t-u+2)
+2*Hlog(1,[0, 2/(t+u)/(1-rtu)])*ln(1-mh2)
-2*Hlog(1,[0, 2/(t+u)/(1-rtu)])*ln(1-s)
-2*Hlog(1,[0, 2/(t+u)/(rtu+1)])*ln(1-mh2)
+2*Hlog(1,[0, 2/(t+u)/(rtu+1)])*ln(1-s)
-Hlog(1,[0, 1-1/(t+u)])*ln(rtu*t+rtu*u-t-u+2)
-Hlog(1,[1/(t+u), 2/(t+u)/(1-rtu)])*ln(1-mh2)
-Hlog(1,[1/(t+u), 2/(t+u)/(rtu+1)])*ln(-s)
-Hlog(1,[2/(mh2-r), 2/(t+u)/(1-rtu)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 2/(t+u)/(rtu+1)])*ln(1-s)
-Hlog(1,[2/(mh2+r), 2/(t+u)/(1-rtu)])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 2/(t+u)/(rtu+1)])*ln(1-s)
-Hlog(1,[1-1/mh2, (t+u)/mh2])*ln(-rtu*t-rtu*u-t-u+2)
-Hlog(1,[1-1/mh2, (t+u)/(1+t+u)])*ln(rtu*t+rtu*u-t-u+2)
-Hlog(1,[1-1/mh2, 1-1/(t+u)])*ln(-rtu*t-rtu*u-t-u+2)
-Hlog(1,[1-1/(t+u), 2/(t+u)/(1-rtu)])*ln(1-s)
-Hlog(1,[1-1/(t+u), 2/(t+u)/(rtu+1)])*ln(-s)
-1/2*ln(1-t-u)^2*ln(-rtu*t-rtu*u-t-u+2)
+1/2*ln(1-t-u)^2*ln(rtu*t+rtu*u-t-u+2)
+1/2*ln(-t-u)^2*ln(-rtu*t-rtu*u-t-u+2)
-1/2*ln(-t-u)^2*ln(rtu*t+rtu*u-t-u+2)
-ln(-s)*ln(1-t-u)*ln(rtu*t+rtu*u-t-u+2)
-ln(-s/(t+u))*ln(1-s)*ln(-rtu*t-rtu*u-t-u+2)
-ln(1-s)*ln(-t-u)*ln(-rtu*t-rtu*u-t-u+2)
-2*Hlog(1,[1/mh2, 0, 2/(t+u)/(1-rtu)])
+2*Hlog(1,[1/mh2, 0, 2/(t+u)/(rtu+1)])
-Hlog(1,[1/mh2, 1/(t+u), 2/(t+u)/(rtu+1)])
-Hlog(1,[1/mh2, 2/(mh2-r), 2/(t+u)/(rtu+1)])
-Hlog(1,[1/mh2, 2/(mh2+r), 2/(t+u)/(rtu+1)])
+2*Hlog(1,[1/s, 0, 2/(t+u)/(1-rtu)])
-2*Hlog(1,[1/s, 0, 2/(t+u)/(rtu+1)])
-Hlog(1,[1/s, 2/(mh2-r), 2/(t+u)/(1-rtu)])
-Hlog(1,[1/s, 2/(mh2+r), 2/(t+u)/(1-rtu)])
-Hlog(1,[1/s, 1-1/(t+u), 2/(t+u)/(rtu+1)])
-Hlog(1,[2/(mh2-r), 1/(t+u), 2/(t+u)/(1-rtu)])
-Hlog(1,[2/(mh2-r), 1-1/(t+u), 2/(t+u)/(1-rtu)])
-Hlog(1,[2/(mh2+r), 1/(t+u), 2/(t+u)/(1-rtu)])
-Hlog(1,[2/(mh2+r), 1-1/(t+u), 2/(t+u)/(1-rtu)])
-2*Hlog(1,[1-1/mh2, 1, 2/(t+u)/(1-rtu)])
+2*Hlog(1,[1-1/mh2, 1, 2/(t+u)/(rtu+1)])
-Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(t+u)/(rtu+1)])
-Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(t+u)/(rtu+1)])
-Hlog(1,[1-1/mh2, 1-1/(t+u), 2/(t+u)/(rtu+1)])
+2*Hlog(1,[1-1/s, 1, 2/(t+u)/(1-rtu)])
-2*Hlog(1,[1-1/s, 1, 2/(t+u)/(rtu+1)])
-Hlog(1,[1-1/s, 1/(t+u), 2/(t+u)/(rtu+1)])
-Hlog(1,[1-1/s, 2/(mh2-r), 2/(t+u)/(1-rtu)])
-Hlog(1,[1-1/s, 2/(mh2+r), 2/(t+u)/(1-rtu)])
+Hlog(1,[1/mh2, 1/(t+u), 2/(t+u)/(1-rtu)])
+Hlog(1,[1/mh2, 2/(mh2-r), 2/(t+u)/(1-rtu)])
+Hlog(1,[1/mh2, 2/(mh2+r), 2/(t+u)/(1-rtu)])
+Hlog(1,[1/s, 2/(mh2-r), 2/(t+u)/(rtu+1)])
+Hlog(1,[1/s, 2/(mh2+r), 2/(t+u)/(rtu+1)])
+Hlog(1,[1/s, 1-1/(t+u), 2/(t+u)/(1-rtu)])
+Hlog(1,[2/(mh2-r), 1/(t+u), 2/(t+u)/(rtu+1)])
+Hlog(1,[2/(mh2-r), 1-1/(t+u), 2/(t+u)/(rtu+1)])
+Hlog(1,[2/(mh2+r), 1/(t+u), 2/(t+u)/(rtu+1)])
+Hlog(1,[2/(mh2+r), 1-1/(t+u), 2/(t+u)/(rtu+1)])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 2/(t+u)/(1-rtu)])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 2/(t+u)/(1-rtu)])
+Hlog(1,[1-1/mh2, 1-1/(t+u), 2/(t+u)/(1-rtu)])
+Hlog(1,[1-1/s, 1/(t+u), 2/(t+u)/(1-rtu)])
+Hlog(1,[1-1/s, 2/(mh2-r), 2/(t+u)/(rtu+1)])
+Hlog(1,[1-1/s, 2/(mh2+r), 2/(t+u)/(rtu+1)])
)
+(-2/mh2/(t+u)^2*r)*(
+ln(-s)*ln(2-mh2-r)
+7*ln(2)^2
+11/2*ln(1-mh2)^2
-ln(1-s)^2
-ln(1-t-u)^2
+7/2*ln(2-mh2-r)^2
+7/2*ln(2-mh2+r)^2
+2*ln(2)*ln(1-mh2)
-7*ln(2)*ln(2-mh2-r)
-7*ln(2)*ln(2-mh2+r)
+2*ln(1-mh2)*ln(1-t-u)
-2*ln(1-mh2)*ln(2-mh2+r)
-ln(-s)*ln(2-mh2+r)
-22*Hlog(1,[0, 1/mh2])
+18*Hlog(1,[0, 2/(mh2-r)])
+18*Hlog(1,[0, 2/(mh2+r)])
-11*Hlog(1,[0, 1-1/mh2])
+2*Hlog(1,[0, 1-1/s])
+2*Hlog(1,[0, 1-1/(t+u)])
-2*Hlog(1,[1/mh2, 1/(t+u)])
+2*Hlog(1,[1/mh2, 2/(mh2-r)])
+12*Hlog(1,[2/(mh2-r), 1/mh2])
+2*Hlog(1,[2/(mh2-r), 1/(t+u)])
+3*Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+12*Hlog(1,[2/(mh2+r), 1/mh2])
+2*Hlog(1,[2/(mh2+r), 1/(t+u)])
+3*Hlog(1,[2/(mh2+r), 2/(mh2-r)])
-2*Hlog(1,[1-1/mh2, 1-1/(t+u)])
-2*Hlog(1,[1-1/s, 1/(t+u)])
+4*Hlog(1,[1-1/s, 2/(mh2+r)])
)
+((8/mh2/(t+u)^2+4/mh2/s/(t+u))*r)*(
-ln(2-mh2-r)
+ln(2)
)
+((4/mh2/(t+u)^2-4/(t+u)^3+2/mh2/s/(t+u)-4/s/(t+u)^3)*r)*(
+Hlog(1,[0, 1-1/(t+u)])*ln(2-mh2-r)
+Hlog(1,[1/(t+u), 2/(mh2-r)])*ln(-s)
+Hlog(1,[1/(t+u), 2/(mh2+r)])*ln(1-mh2)
+Hlog(1,[1-1/mh2, 1-1/(t+u)])*ln(2-mh2+r)
+ln(-s)*ln(1-t-u)*ln(2-mh2-r)
+1/6*ln(2-mh2-r)^3
-1/6*ln(2-mh2+r)^3
+1/6*Pi^2*ln(2-mh2-r)
-1/6*Pi^2*ln(2-mh2+r)
-Hlog(1,[0, 1-1/(t+u)])*ln(2-mh2+r)
-Hlog(1,[1/(t+u), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/(t+u), 2/(mh2+r)])*ln(-s)
-Hlog(1,[1-1/mh2, 1-1/(t+u)])*ln(2-mh2-r)
-1/2*ln(2)*ln(2-mh2-r)^2
+1/2*ln(2)*ln(2-mh2+r)^2
+1/2*ln(2)^2*ln(2-mh2-r)
-1/2*ln(2)^2*ln(2-mh2+r)
-1/2*ln(1-t-u)^2*ln(2-mh2-r)
+1/2*ln(1-t-u)^2*ln(2-mh2+r)
-ln(-s)*ln(1-t-u)*ln(2-mh2+r)
+2*Hlog(1,[0, 0, 2/(mh2-r)])
-2*Hlog(1,[0, 0, 2/(mh2+r)])
-Hlog(1,[0, 1, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 1])
-Hlog(1,[1/mh2, 1/(t+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/(t+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), s/mh2, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, 1])
-Hlog(1,[2/(mh2+r), 1, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/(t+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), s/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/s, 1, 2/(mh2+r)])
-Hlog(1,[1-1/s, 1/(t+u), 2/(mh2+r)])
-Hlog(1,[1-1/s, s/mh2, 2/(mh2-r)])
+Hlog(1,[0, 1, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2-r), 1])
+Hlog(1,[1/mh2, 1/(t+u), 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, 1])
+Hlog(1,[2/(mh2-r), 1, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1/(t+u), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), s/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1/(t+u), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), s/mh2, 2/(mh2-r)])
+Hlog(1,[1-1/s, 1, 2/(mh2-r)])
+Hlog(1,[1-1/s, 1/(t+u), 2/(mh2-r)])
+Hlog(1,[1-1/s, s/mh2, 2/(mh2+r)])
)
+(-8/s/(t+u))*(
+1
)
+(-2/3/(t+u)^2)*(
+ln(1-s)^3
+Pi^2*ln(1-s)
+3*ln(1-t-u)^2
-6*Hlog(1,[0, 1-1/(t+u)])
+6*Hlog(1,[1-1/mh2, 1-1/(t+u)])
+6*Hlog(1,[0, 0, 1-1/s])
+12*ln(-s)
)
+(-8/(t+u)^3-4*s/(t+u)^3)*(
+Hlog(1,[0, s/mh2])*Hlog(1,[0, 1-1/(t+u)])
+Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[1-1/mh2, 1-1/(t+u)])
+Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[1-1/mh2, 1-1/(t+u)])
+Hlog(1,[0, 0, 1/(t+u)])*ln(-s)
+Hlog(1,[0, 1/(t+u), s/mh2])*ln(1-mh2)
+Hlog(1,[0, 1/(t+u), 2/(mh2-r)])*ln(-s)
+Hlog(1,[0, 1/(t+u), 2/(mh2+r)])*ln(-s)
+Hlog(1,[0, 2/(mh2-r), 1])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2-r), s/mh2])*ln(-s)
+Hlog(1,[0, 2/(mh2+r), 1])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2+r), s/mh2])*ln(-s)
+Hlog(1,[1/(t+u), 0, s/mh2])*ln(1-mh2)
+Hlog(1,[1/(t+u), 0, 2/(mh2-r)])*ln(-s)
+Hlog(1,[1/(t+u), 0, 2/(mh2+r)])*ln(-s)
+Hlog(1,[2/(mh2-r), 0, 1])*ln(1-mh2)
+Hlog(1,[2/(mh2-r), 0, s/mh2])*ln(-s)
+Hlog(1,[2/(mh2+r), 0, 1])*ln(1-mh2)
+Hlog(1,[2/(mh2+r), 0, s/mh2])*ln(-s)
+Hlog(1,[0, s/mh2])*ln(-s)*ln(1-t-u)
-Hlog(1,[0, s/mh2])*Hlog(1,[1-1/mh2, 1-1/(t+u)])
-1/2*Hlog(1,[0, s/mh2])*ln(1-t-u)^2
-Hlog(1,[0, 2/(mh2-r)])*Hlog(1,[0, 1-1/(t+u)])
+1/2*Hlog(1,[0, 2/(mh2-r)])*ln(1-t-u)^2
-Hlog(1,[0, 2/(mh2+r)])*Hlog(1,[0, 1-1/(t+u)])
+1/2*Hlog(1,[0, 2/(mh2+r)])*ln(1-t-u)^2
-Hlog(1,[0, 0, 1/(t+u)])*ln(1-mh2)
+2*Hlog(1,[0, 0, s/mh2])*ln(1-mh2)
-Hlog(1,[0, 1/(t+u), s/mh2])*ln(-s)
-Hlog(1,[0, 1/(t+u), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[0, 1/(t+u), 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2-r), 1])*ln(-s)
-Hlog(1,[0, 2/(mh2-r), s/mh2])*ln(1-mh2)
-Hlog(1,[0, 2/(mh2+r), 1])*ln(-s)
-Hlog(1,[0, 2/(mh2+r), s/mh2])*ln(1-mh2)
-Hlog(1,[1/(t+u), 0, s/mh2])*ln(-s)
-Hlog(1,[1/(t+u), 0, 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/(t+u), 0, 2/(mh2+r)])*ln(1-mh2)
-Hlog(1,[2/(mh2-r), 0, 1])*ln(-s)
-Hlog(1,[2/(mh2-r), 0, s/mh2])*ln(1-mh2)
-Hlog(1,[2/(mh2+r), 0, 1])*ln(-s)
-Hlog(1,[2/(mh2+r), 0, s/mh2])*ln(1-mh2)
+2*Zeta(3)*ln(1-mh2)
-Hlog(1,[0, 2/(mh2-r)])*ln(-s)*ln(1-t-u)
-Hlog(1,[0, 2/(mh2+r)])*ln(-s)*ln(1-t-u)
-Hlog(1,[0, 0, 2/(mh2-r), 1])
-Hlog(1,[0, 0, 2/(mh2-r), 1/(t+u)])
-Hlog(1,[0, 0, 2/(mh2+r), 1])
-Hlog(1,[0, 0, 2/(mh2+r), 1/(t+u)])
-Hlog(1,[0, 0, 1-1/s, s/mh2])
-Hlog(1,[0, 1/mh2, 0, s/mh2])
-Hlog(1,[0, 1/mh2, 1/(t+u), s/mh2])
-Hlog(1,[0, 1/mh2, 2/(mh2-r), 1])
-Hlog(1,[0, 1/mh2, 2/(mh2+r), 1])
-2*Hlog(1,[0, 2/(mh2-r), 0, 1])
-Hlog(1,[0, 2/(mh2-r), 0, 1/(t+u)])
+2*Hlog(1,[0, 2/(mh2-r), 0, s/mh2])
-Hlog(1,[0, 2/(mh2-r), 1, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 1, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2-r), 1/(t+u), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2-r), 1/(t+u), 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2-r), s/mh2, s/mh2])
-2*Hlog(1,[0, 2/(mh2+r), 0, 1])
-Hlog(1,[0, 2/(mh2+r), 0, 1/(t+u)])
+2*Hlog(1,[0, 2/(mh2+r), 0, s/mh2])
-Hlog(1,[0, 2/(mh2+r), 1, 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 1, 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), 1/(t+u), 2/(mh2-r)])
-Hlog(1,[0, 2/(mh2+r), 1/(t+u), 2/(mh2+r)])
-Hlog(1,[0, 2/(mh2+r), s/mh2, s/mh2])
-Hlog(1,[0, 1-1/s, 0, s/mh2])
-Hlog(1,[0, 1-1/s, 1, 1])
-Hlog(1,[0, 1-1/s, 1/(t+u), s/mh2])
-Hlog(1,[0, 1-1/s, s/mh2, 2/(mh2-r)])
-Hlog(1,[0, 1-1/s, s/mh2, 2/(mh2+r)])
+2*Hlog(1,[1/mh2, 0, 0, 1])
-2*Hlog(1,[1/mh2, 0, 0, s/mh2])
-Hlog(1,[1/mh2, 0, 1/(t+u), s/mh2])
-Hlog(1,[1/mh2, 0, 2/(mh2-r), 1])
-Hlog(1,[1/mh2, 0, 2/(mh2+r), 1])
-Hlog(1,[1/mh2, 1/(t+u), 0, s/mh2])
-Hlog(1,[1/mh2, 2/(mh2-r), 0, 1])
-Hlog(1,[1/mh2, 2/(mh2+r), 0, 1])
-3*Hlog(1,[2/(mh2-r), 0, 0, 1])
-Hlog(1,[2/(mh2-r), 0, 0, 1/(t+u)])
+3*Hlog(1,[2/(mh2-r), 0, 0, s/mh2])
-Hlog(1,[2/(mh2-r), 0, 1, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 1, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 0, 1/(t+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 0, 1/(t+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 0, s/mh2, s/mh2])
-Hlog(1,[2/(mh2-r), 1, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1, 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1/(t+u), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/(t+u), 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), s/mh2, 0, s/mh2])
-3*Hlog(1,[2/(mh2+r), 0, 0, 1])
-Hlog(1,[2/(mh2+r), 0, 0, 1/(t+u)])
+3*Hlog(1,[2/(mh2+r), 0, 0, s/mh2])
-Hlog(1,[2/(mh2+r), 0, 1, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 1, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, 1/(t+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 0, 1/(t+u), 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 0, s/mh2, s/mh2])
-Hlog(1,[2/(mh2+r), 1, 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1, 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1/(t+u), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/(t+u), 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), s/mh2, 0, s/mh2])
-Hlog(1,[1-1/s, 0, 0, s/mh2])
-Hlog(1,[1-1/s, 0, 1, 1])
-Hlog(1,[1-1/s, 0, 1/(t+u), s/mh2])
-Hlog(1,[1-1/s, 0, s/mh2, 2/(mh2-r)])
-Hlog(1,[1-1/s, 0, s/mh2, 2/(mh2+r)])
-Hlog(1,[1-1/s, 1, 0, 1])
-Hlog(1,[1-1/s, 1/(t+u), 0, s/mh2])
-Hlog(1,[1-1/s, s/mh2, 0, 2/(mh2-r)])
-Hlog(1,[1-1/s, s/mh2, 0, 2/(mh2+r)])
+Hlog(1,[0, 0, 1/mh2, 1/(t+u)])
+Hlog(1,[0, 0, 2/(mh2-r), s/mh2])
+Hlog(1,[0, 0, 2/(mh2+r), s/mh2])
+Hlog(1,[0, 0, 1-1/s, 1])
+Hlog(1,[0, 0, 1-1/s, 1/(t+u)])
+Hlog(1,[0, 1/mh2, 0, 1])
+Hlog(1,[0, 1/mh2, 0, 1/(t+u)])
+Hlog(1,[0, 1/mh2, 1/(t+u), 2/(mh2-r)])
+Hlog(1,[0, 1/mh2, 1/(t+u), 2/(mh2+r)])
+Hlog(1,[0, 1/mh2, 2/(mh2-r), s/mh2])
+Hlog(1,[0, 1/mh2, 2/(mh2+r), s/mh2])
+Hlog(1,[0, 2/(mh2-r), 1, 1])
+Hlog(1,[0, 2/(mh2-r), 1/(t+u), s/mh2])
+Hlog(1,[0, 2/(mh2-r), s/mh2, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2-r), s/mh2, 2/(mh2+r)])
+Hlog(1,[0, 2/(mh2+r), 1, 1])
+Hlog(1,[0, 2/(mh2+r), 1/(t+u), s/mh2])
+Hlog(1,[0, 2/(mh2+r), s/mh2, 2/(mh2-r)])
+Hlog(1,[0, 2/(mh2+r), s/mh2, 2/(mh2+r)])
+Hlog(1,[0, 1-1/s, 0, 1])
+Hlog(1,[0, 1-1/s, 0, 1/(t+u)])
+Hlog(1,[0, 1-1/s, 1, 2/(mh2-r)])
+Hlog(1,[0, 1-1/s, 1, 2/(mh2+r)])
+Hlog(1,[0, 1-1/s, 1/(t+u), 2/(mh2-r)])
+Hlog(1,[0, 1-1/s, 1/(t+u), 2/(mh2+r)])
+Hlog(1,[0, 1-1/s, s/mh2, s/mh2])
+Hlog(1,[1/mh2, 0, 0, 1/(t+u)])
+Hlog(1,[1/mh2, 0, 1/(t+u), 2/(mh2-r)])
+Hlog(1,[1/mh2, 0, 1/(t+u), 2/(mh2+r)])
+Hlog(1,[1/mh2, 0, 2/(mh2-r), s/mh2])
+Hlog(1,[1/mh2, 0, 2/(mh2+r), s/mh2])
+Hlog(1,[1/mh2, 1/(t+u), 0, 2/(mh2-r)])
+Hlog(1,[1/mh2, 1/(t+u), 0, 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2-r), 0, s/mh2])
+Hlog(1,[1/mh2, 2/(mh2+r), 0, s/mh2])
+Hlog(1,[2/(mh2-r), 0, 1, 1])
+Hlog(1,[2/(mh2-r), 0, 1/(t+u), s/mh2])
+Hlog(1,[2/(mh2-r), 0, s/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), 0, s/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), 1, 0, 1])
+Hlog(1,[2/(mh2-r), 1/(t+u), 0, s/mh2])
+Hlog(1,[2/(mh2-r), s/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), s/mh2, 0, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 0, 1, 1])
+Hlog(1,[2/(mh2+r), 0, 1/(t+u), s/mh2])
+Hlog(1,[2/(mh2+r), 0, s/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), 0, s/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 1, 0, 1])
+Hlog(1,[2/(mh2+r), 1/(t+u), 0, s/mh2])
+Hlog(1,[2/(mh2+r), s/mh2, 0, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), s/mh2, 0, 2/(mh2+r)])
+Hlog(1,[1-1/s, 0, 0, 1])
+Hlog(1,[1-1/s, 0, 0, 1/(t+u)])
+Hlog(1,[1-1/s, 0, 1, 2/(mh2-r)])
+Hlog(1,[1-1/s, 0, 1, 2/(mh2+r)])
+Hlog(1,[1-1/s, 0, 1/(t+u), 2/(mh2-r)])
+Hlog(1,[1-1/s, 0, 1/(t+u), 2/(mh2+r)])
+Hlog(1,[1-1/s, 0, s/mh2, s/mh2])
+Hlog(1,[1-1/s, 1, 0, 2/(mh2-r)])
+Hlog(1,[1-1/s, 1, 0, 2/(mh2+r)])
+Hlog(1,[1-1/s, 1/(t+u), 0, 2/(mh2-r)])
+Hlog(1,[1-1/s, 1/(t+u), 0, 2/(mh2+r)])
+Hlog(1,[1-1/s, s/mh2, 0, s/mh2])
)
+(-4/(t+u)^2+8/(t+u)^3)*(
+ln(1-mh2)*ln(1-t-u)
-Hlog(1,[1/mh2, 1/(t+u)])
-Hlog(1,[1-1/s, 1/(t+u)])
+Hlog(1,[2/(mh2-r), 1/(t+u)])
+Hlog(1,[2/(mh2+r), 1/(t+u)])
)
+(2/(t+u)^2-8/mh2/(t+u)^2)*(
+2*ln(2)*ln(-s)
-ln(-s)*ln(2-mh2-r)
-ln(-s)*ln(2-mh2+r)
+Hlog(1,[2/(mh2-r), 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), 2/(mh2-r)])
)
+(8/(t+u)^2-8/(t+u)^3)*(
+ln(-s)*ln(1-t-u)
)
+(2/s/(t+u)-8/mh2/(t+u)^2-4/mh2/s/(t+u))*(
+1/3*ln(1-mh2)^3
+2*Hlog(1,[0, 0, 1-1/mh2])
+2*Hlog(1,[0, 1-1/mh2, 1])
-Hlog(1,[2/(mh2-r), s/mh2, 1])
-Hlog(1,[2/(mh2+r), s/mh2, 1])
-Hlog(1,[1-1/s, 2/(mh2-r), 1])
-Hlog(1,[1-1/s, 2/(mh2+r), 1])
+Hlog(1,[1-1/mh2, 2/(mh2-r), 1])
+Hlog(1,[1-1/mh2, 2/(mh2+r), 1])
+Hlog(1,[1-1/s, s/mh2, 1])
)
+(2/s/(t+u)+8*s/(t+u)^3-8/(t+u)^2)*(
+Hlog(1,[1-1/s, 0, 1])
)
+(8/mh2/(t+u)^2-2/s/(t+u)+8/mh2/s/(t+u))*(
+Hlog(1,[0, 1-1/mh2])*ln(mh2/(t+u))
+1/3*ln(t+u)^3
+1/3*Pi^2*ln(t+u)
+1/2*ln(mh2/(t+u))^2*ln(1-mh2)
-1/2*ln(1-mh2)*ln(t+u)^2
-1/2*ln(mh2/(t+u))*ln(1-mh2)^2
+2*Hlog(1,[0, 0, (t+u)/(-1+t+u)])
-Hlog(1,[0, 1-1/s, (t+u)/(-1+t+u)])
-Hlog(1,[1-1/s, 0, (t+u)/(-1+t+u)])
-Hlog(1,[1-1/s, (t+u)/(-1+t+u), 1])
+Hlog(1,[0, (t+u)/(-1+t+u), 1])
+Hlog(1,[0, 1-1/s, -(t+u)/s])
+Hlog(1,[1-1/s, 0, -(t+u)/s])
+Hlog(1,[1-1/s, 1, -(t+u)/s])
+Hlog(1,[1-1/s, -(t+u)/s, 1])
+Zeta(3)
)
+(-12/(t+u)^2+2/s/(t+u)+8*s/(t+u)^3)*(
+Hlog(1,[0, 1-1/s, 1])
)
+(-4/(t+u)^2+2/mh2/(t+u)^2+2/mh2/s/(t+u))*(
+ln(1-s)^2
-2*Hlog(1,[0, 1-1/s])
)
+(2/mh2/(t+u)^2-1/3/s/(t+u)+2/3/mh2/s/(t+u)+2/3*s/(t+u)^3)*(
+2*ln(2)^3
-ln(2-mh2-r)^3
-ln(2-mh2+r)^3
+2*Pi^2*ln(2)
-Pi^2*ln(2-mh2-r)
-Pi^2*ln(2-mh2+r)
+3*ln(2)*ln(2-mh2-r)^2
+3*ln(2)*ln(2-mh2+r)^2
-3*ln(2)^2*ln(2-mh2-r)
-3*ln(2)^2*ln(2-mh2+r)
)
+(16/mh2/(t+u)^2-2/s/(t+u)+4/mh2/s/(t+u)+8*s/(t+u)^3)*(
+Hlog(1,[0, 0, 2/(mh2-r)])
+Hlog(1,[0, 0, 2/(mh2+r)])
)
+(-4/(t+u)^2-4/mh2/s/(t+u)+2/s/(t+u)+8*s/(t+u)^3)*(
-Hlog(1,[0, 1-1/s, s/mh2])
-Hlog(1,[1-1/s, 0, s/mh2])
+Hlog(1,[0, 2/(mh2-r), s/mh2])
+Hlog(1,[0, 2/(mh2+r), s/mh2])
+Hlog(1,[2/(mh2-r), 0, s/mh2])
+Hlog(1,[2/(mh2+r), 0, s/mh2])
)
+(4/(t+u)^2-2/s/(t+u)+8/mh2/(t+u)^2+4/mh2/s/(t+u))*(
+Hlog(1,[0, 2/(mh2-r)])*ln(1-mh2)
+Hlog(1,[0, 2/(mh2+r)])*ln(1-mh2)
+ln(2)^2*ln(-s)
+ln(2)*ln(1-mh2)*ln(2-mh2-r)
+ln(2)*ln(1-mh2)*ln(2-mh2+r)
-ln(2)^2*ln(1-mh2)
-1/2*ln(1-mh2)*ln(2-mh2-r)^2
-1/2*ln(1-mh2)*ln(2-mh2+r)^2
+1/2*ln(-s)*ln(2-mh2-r)^2
+1/2*ln(-s)*ln(2-mh2+r)^2
-ln(2)*ln(-s)*ln(2-mh2-r)
-ln(2)*ln(-s)*ln(2-mh2+r)
-Hlog(1,[0, 0, 1/mh2])
-Hlog(1,[1/mh2, 0, 1])
+Hlog(1,[0, 1-1/s, 2/(mh2-r)])
+Hlog(1,[0, 1-1/s, 2/(mh2+r)])
+Hlog(1,[1/mh2, 2/(mh2-r), 1])
+Hlog(1,[1/mh2, 2/(mh2+r), 1])
+Hlog(1,[1-1/s, 0, 2/(mh2-r)])
+Hlog(1,[1-1/s, 0, 2/(mh2+r)])
)
+(5/(t+u)^2-2/s/(t+u)+4/mh2/s/(t+u)-4*s/(t+u)^3)*(
+ln(2-mh2-r)^2
+ln(2-mh2+r)^2
+2*ln(2)^2
-2*ln(2)*ln(2-mh2-r)
-2*ln(2)*ln(2-mh2+r)
)
+(16/(t+u)^2-16/mh2/(t+u)^2+4/s/(t+u)-4/mh2/s/(t+u))*(
+ln(1-mh2)
)
+(-4/3/(t+u)^2-4/3/mh2/(t+u)^2+2/3/s/(t+u)-4/3/mh2/s/(t+u))*(
+ln(1-t-u)^3
+Pi^2*ln(1-t-u)
+3*Hlog(1,[0, 1-1/(t+u)])*ln(-s)
-3/2*ln(-s)*ln(1-t-u)^2
+6*Hlog(1,[0, 0, 1-1/(t+u)])
+6*Hlog(1,[0, 1-1/(t+u), 1])
-3*Hlog(1,[1-1/mh2, 1-1/(t+u), 1])
)
+(-2/3/(t+u)^2+1/s/(t+u)-4/mh2/(t+u)^2-2/mh2/s/(t+u))*(
+Pi^2*ln(1-mh2)
)
+(-4/mh2/(t+u)^2+2/s/(t+u)-4/mh2/s/(t+u)+4*s/(t+u)^3-4/(t+u)^2)*(
+Hlog(1,[1/(t+u), 2/(mh2-r)])*ln(-s)
+Hlog(1,[1/(t+u), 2/(mh2+r)])*ln(-s)
+Hlog(1,[1-1/mh2, 1-1/(t+u)])*ln(2-mh2-r)
+Hlog(1,[1-1/mh2, 1-1/(t+u)])*ln(2-mh2+r)
+2*Hlog(1,[0, 1/(t+u)])*ln(-s)
-2*Hlog(1,[0, 1/(t+u)])*ln(1-mh2)
+2*Hlog(1,[0, 1-1/(t+u)])*ln(2)
-Hlog(1,[0, 1-1/(t+u)])*ln(2-mh2-r)
-Hlog(1,[0, 1-1/(t+u)])*ln(2-mh2+r)
-Hlog(1,[1/(t+u), 2/(mh2-r)])*ln(1-mh2)
-Hlog(1,[1/(t+u), 2/(mh2+r)])*ln(1-mh2)
-2*Hlog(1,[1-1/mh2, 1-1/(t+u)])*ln(2)
-ln(2)*ln(1-t-u)^2
+1/2*ln(1-t-u)^2*ln(2-mh2-r)
+1/2*ln(1-t-u)^2*ln(2-mh2+r)
+2*ln(2)*ln(-s)*ln(1-t-u)
-ln(-s)*ln(1-t-u)*ln(2-mh2-r)
-ln(-s)*ln(1-t-u)*ln(2-mh2+r)
-2*Hlog(1,[0, 1/mh2])
+4*Hlog(1,[0, 2/(mh2-r)])
+4*Hlog(1,[0, 2/(mh2+r)])
-Hlog(1,[0, 1, 2/(mh2-r)])
-Hlog(1,[0, 1, 2/(mh2+r)])
+2*Hlog(1,[0, 1/mh2, 1/(t+u)])
-2*Hlog(1,[0, 2/(mh2-r), 1/(t+u)])
-2*Hlog(1,[0, 2/(mh2+r), 1/(t+u)])
+2*Hlog(1,[0, 1-1/s, 1/(t+u)])
+2*Hlog(1,[1/mh2, 0, 1/(t+u)])
-2*Hlog(1,[2/(mh2-r), 0, 1/(t+u)])
-Hlog(1,[2/(mh2-r), 0, 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1, 2/(mh2+r)])
-Hlog(1,[2/(mh2-r), 1/(t+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2-r), 1/(t+u), 2/(mh2+r)])
-2*Hlog(1,[2/(mh2+r), 0, 1/(t+u)])
-Hlog(1,[2/(mh2+r), 0, 2/(mh2+r)])
-Hlog(1,[2/(mh2+r), 1, 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/(t+u), 2/(mh2-r)])
-Hlog(1,[2/(mh2+r), 1/(t+u), 2/(mh2+r)])
+2*Hlog(1,[1-1/s, 0, 1/(t+u)])
-Hlog(1,[1-1/s, s/mh2, 2/(mh2-r)])
-Hlog(1,[1-1/s, s/mh2, 2/(mh2+r)])
+Hlog(1,[1/mh2, 1/(t+u), 2/(mh2-r)])
+Hlog(1,[1/mh2, 1/(t+u), 2/(mh2+r)])
+Hlog(1,[2/(mh2-r), s/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2-r), s/mh2, 2/(mh2+r)])
+Hlog(1,[2/(mh2+r), s/mh2, 2/(mh2-r)])
+Hlog(1,[2/(mh2+r), s/mh2, 2/(mh2+r)])
+Hlog(1,[1-1/s, 1, 2/(mh2-r)])
+Hlog(1,[1-1/s, 1, 2/(mh2+r)])
+Hlog(1,[1-1/s, 1/(t+u), 2/(mh2-r)])
+Hlog(1,[1-1/s, 1/(t+u), 2/(mh2+r)])
)
+(1/(t+u)^2-10/mh2/(t+u)^2+2/s/(t+u)-6/mh2/s/(t+u)+4*s/(t+u)^3)*(
+ln(1-mh2)^2
-2*Hlog(1,[0, 1-1/mh2])
)
+(8/(t+u)^2+12/mh2/(t+u)^2-4/s/(t+u)+8/mh2/s/(t+u)-4*s/(t+u)^3)*(
+Hlog(1,[2/(mh2-r), 0, 1])
+Hlog(1,[2/(mh2+r), 0, 1])
)
+(8/(t+u)^2+20/mh2/(t+u)^2-6/s/(t+u)+12/mh2/s/(t+u)-4*s/(t+u)^3)*(
+Hlog(1,[0, 2/(mh2-r), 1])
+Hlog(1,[0, 2/(mh2+r), 1])
)
;


==> anc/README.txt <==
These files contain the results of the calculations presented in the paper:

#   Two-loop mixed QCD-EW corrections to q qbar --> H g, q g --> H q, and qbar g --> H qbar
#   by Marco Bonetti, Erik Panzer, Lorenzo Tancredi


## Conventions

All results are given in text files in format compatible with
    - Mathematica (extension .m)
    - Maple       (extension .mpl)

Throughout, mh2=s+t+u.
The square roots are defined in the file roots_def.m[pl].

In the Maple format, hyperlogarithms are denoted as in the HyperInt package,

Hlog(t,[w1,...,wn]) = G(w1,...,wn;t) = int_0^t dz/(dz-w1) G(w2,...,wn;z)


## Master Integrals

The results for the Master Integrals from Appendix A are presented, expanded in eps --> 0 up to the relevant order for the present calculation, in the files

    - MasterInts.m     (Mathematica format)
    - MasterInts.mpl   (Maple format)


## Form factors

Only the analytical expressions for the first form factor F_1 are provided. The analytical expressions for the second form factor F_2 can be retrieved by exchanging the variables t and u:
F_2(s,t,u,mV2) = F_1(s,u,t,mV2)

We provide the expression for the form factor divided into the terms A, B, C, D, and E as specified in Eq. (4.9).

The term A refers to the LO contribution to the form factor F_1, and it is split into the different coefficients of the epsilon expansion: A0.m[pl] (A1.m[pl], A2.m[pl]) contains the coefficient of order epsilon^0 (epsilon^1, epsilon^2, respectively).

The remaining files B.m[pl], C.m[pl], D.m[pl] and E.m[pl] contain the virtual NLO contributions as defined in Eq. (4.9), of the first form factor F_1. Only the epsilon^0 parts of these virtual NLO terms are reported.

In all aforementioned expressions we rescale all kinematic variables by the mass of the vector boson squared, mV^2, therefore

    s   = 2*(p1.p2)/mV^2,
    t   = 2*(p1.p3)/mV^2,
    u   = 2*(p2.p3)/mV^2,
    mh2 =     m_h^2/mV^2 = s + t + u

where m_h is the Higgs boson mass.
    



==> anc/roots_def.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{
 r -> Sqrt[mh2*(mh2 - 4*mV2)],
 rs -> Sqrt[mh2*(mh2 - 4*mV2) - 4*mV2*t*u/s],
 rt -> Sqrt[mh2*(mh2 - 4*mV2) - 4*mV2*s*u/t],
 ru -> Sqrt[mh2*(mh2 - 4*mV2) - 4*mV2*s*t/u],
 rst -> Sqrt[1 - 4*mV2/(s + t)],
 rtu -> Sqrt[1 - 4*mV2/(t + u)],
 rsu -> Sqrt[1 - 4*mV2/(s + u)],
 rstu -> Sqrt[(t + u)^2*mV2^2 + 2*s*t*(u - t)*mV2 + s^2*t^2],
 rsut -> Sqrt[(t + u)^2*mV2^2 + 2*s*u*(t - u)*mV2 + s^2*u^2],
 rtsu -> Sqrt[(s + u)^2*mV2^2 + 2*s*t*(u - s)*mV2 + s^2*t^2],
 rtus -> Sqrt[(s + u)^2*mV2^2 + 2*u*t*(s - u)*mV2 + u^2*t^2],
 rust -> Sqrt[(t + s)^2*mV2^2 + 2*s*u*(t - s)*mV2 + s^2*u^2],
 ruts -> Sqrt[(t + s)^2*mV2^2 + 2*u*t*(s - t)*mV2 + u^2*t^2]
 }


==> anc/roots_def.mpl <==
RootDefs := [
	r   = sqrt(mh2*(mh2-4*mV2)),
	rtu = sqrt(1-4*mV2/(t+u)),
	rt  = sqrt(mh2*(mh2-4*mV2)-4*mV2*s*u/t),
	ru  = sqrt(mh2*(mh2-4*mV2)-4*mV2*s*t/u),
	rsut = sqrt((t+u)^2*mV2^2+2*s*u*(t-u)*mV2+s^2*u^2),
	rstu = sqrt((t+u)^2*mV2^2+2*s*t*(u-t)*mV2+s^2*t^2),
	rust = sqrt((t+s)^2*mV2^2+2*s*u*(t-s)*mV2+s^2*u^2),
	ruts = sqrt((t+s)^2*mV2^2+2*u*t*(s-t)*mV2+u^2*t^2),
	rtus = sqrt((s+u)^2*mV2^2+2*u*t*(s-u)*mV2+u^2*t^2),
	rtsu = sqrt((s+u)^2*mV2^2+2*s*t*(u-s)*mV2+s^2*t^2)
];
